One-loop renormalization in Galileon effective field theory

We investigate the renormalization structure of scalar Galileons in flat spacetime. We explicitly calculate the ultraviolet divergent one-loop contributions to the 2-point, 3-point, 4-point, and 5-point functions. We discuss the structure of the counterterms and their hierarchy within an effective field theory expansion. We comment on different resummation schemes, including a geometric resummation for which our results could be generalized to arbitrary n-point functions.

==> anc/AncillaryFile_OneLoop_OffShell_UVDiv_Galileon.txt <==
(*
 Below, we list the results for the off-shell one-loop divergent contributions to the 1-point, 2-point, 3-point,4-point and 5-point function in momentum space.
*)

(*
The nomenclature:

1.) c3, c4,c5 denote the couplings entering the tree-level interaction vertices V3, V4, V5 which  derive from the Lagrangian densities L3, L4, L5, respectively.

2.) The Galileon mass scale which enters the Galileon action is denoted by M.

3.) We use dimensional regularizationn in d=4-2ϵ dimensions. The factor of 1/eps in the result denotes the pole in dimension 1/ϵ.

4.) The quadratic invariants (k_i· k_j), formed by the Lorentz contraction of two external momenta k_i^μ and k_j^μ are denoted by kij, i.e. k11=(k_1· k_1), k12=(k_1· k_2), etc.
*)

FD2a=(9*c3^2*k11^4)/(2*eps*M^6);

FD2b=0;
 FD3a=(9*c3^3*(5*k11^4*k22+4*k11^3*(4*k12^2+9*k12*k22+5*k22^2)+8*k12^2*(3*k12^3+7*k12^2*k22+6*k12*k22^2+2*k22^3)+k11^2*(48*k12^3+92*k12^2*k22+74*k12*k22^2+20*k22^3)+k11*(56*k12^4+112*k12^3*k22+92*k12^2*k22^2+36*k12*k22^3+5*k22^4)))/(eps*M^9);

 FD3b=(3*c3*c4*(3*k11^5+2*k11^4*(3*k12-7*k22)+2*k11*k22^2*(8*k12^2+4*k12*k22-7*k22^2)+4*k11^3*(8*k12^2+2*k12*k22-k22^2)+4*k11^2*(4*k12^3+4*k12^2*k22-k22^3)+k22^2*(16*k12^3+32*k12^2*k22+6*k12*k22^2+3*k22^3)))/(8*eps*M^9);

FD3c=0;
 FD4a=(54*c3^4*(3*k11^4*(42*k23^2+k22*k33)+k11^3*(312*k13^2*k22+476*k22*k23^2+458*k23^3+312*k12^2*k33+164*k22^2*k33+439*k22*k23*k33+476*k23^2*k33+164*k22*k33^2+4*k13*(-28*k12*k23+64*k22*k23+112*k23^2+81*k22*k33)+4*k12*(112*k23^2+81*k22*k33+64*k23*k33))+k11^2*(936*k13^3*k22+668*k22^2*k23^2+1400*k22*k23^3+864*k23^4+936*k12^3*k33+164*k22^3*k33+941*k22^2*k23*k33+1806*k22*k23^2*k33+1400*k23^3*k33+477*k22^2*k33^2+941*k22*k23*k33^2+668*k23^2*k33^2+164*k22*k33^3+4*k13^2*(167*k22^2+396*k22*k23+238*k23^2+299*k22*k33)+4*k12^2*(76*k13^2-8*k13*k23+238*k23^2+310*k13*k33+299*k22*k33+396*k23*k33+167*k33^2)+k13*(4*k23^2*(401*k23+404*k33)+k22^2*(492*k23+941*k33)+2*k22*(967*k23^2+990*k23*k33+367*k33^2))+k12*(8*k13^2*(155*k22-4*k23)+734*k22^2*k33+2*k13*(360*k22*k23+606*k23^2+887*k22*k33+360*k23*k33)+2*k23*(802*k23^2+967*k23*k33+246*k33^2)+k22*(1616*k23^2+1980*k23*k33+941*k33^2)))+k11*(1160*k13^4*k22+312*k22^3*k23^2+936*k22^2*k23^3+1160*k22*k23^4+536*k23^5+1160*k12^4*k33+3*k22^4*k33+324*k22^3*k23*k33+1196*k22^2*k23^2*k33+1880*k22*k23^3*k33+1160*k23^4*k33+164*k22^3*k33^2+734*k22^2*k23*k33^2+1196*k22*k23^2*k33^2+936*k23^3*k33^2+164*k22^2*k33^3+324*k22*k23*k33^3+312*k23^2*k33^3+3*k22*k33^4+8*k13^3*(175*k22^2+351*k22*k23+120*k23^2+235*k22*k33)+8*k12^3*(76*k13^2+120*k23^2+351*k23*k33+5*k33*(47*k22+35*k33)+k13*(8*k23+326*k33))+2*k13^2*(238*k22^3+4*k23^2*(229*k23+228*k33)+k22^2*(967*k23+903*k33)+2*k22*(814*k23^2+883*k23*k33+299*k33^2))+2*k12^2*(304*k13^3+916*k23^3+598*k22^2*k33+1628*k23^2*k33+967*k23*k33^2+238*k33^3+12*k13^2*(76*k22+5*k23+76*k33)+2*k13*(160*k22*k23+268*k23^2+883*k22*k33+780*k23*k33+404*k33^2)+k22*(912*k23^2+1766*k23*k33+903*k33^2))+k13*(k22^3*(256*k23+439*k33)+8*k23^2*(203*k23^2+326*k23*k33+155*k33^2)+k22^2*(1584*k23^2+1980*k23*k33+941*k33^2)+2*k22*(1404*k23^3+1766*k23^2*k33+887*k23*k33^2+162*k33^3))+k12*(16*k13^3*(163*k22+4*k23)+324*k22^3*k33+k22^2*(1240*k23^2+1774*k23*k33+941*k33^2)+8*k23*(203*k23^3+351*k23^2*k33+198*k23*k33^2+32*k33^3)+k22*(2608*k23^3+3532*k23^2*k33+1980*k23*k33^2+439*k33^3)+4*k13^2*(404*k22^2+4*k23*(67*k23+40*k33)+k22*(780*k23+883*k33))+4*k13*(45*k22^2*(4*k23+11*k33)+4*k23*(164*k23^2+195*k23*k33+45*k33^2)+3*k22*(260*k23^2+344*k23*k33+165*k33^2))))+2*(268*k12^5*k33+4*k12^4*(42*k13^2+2*k13*k23+42*k23^2+203*k13*k33+145*k22*k33+203*k23*k33+108*k33^2)+k12^3*(264*k13^3+264*k23^3+468*k22^2*k33+916*k23^2*k33+802*k23*k33^2+229*k33^3+k13^2*(480*k22-56*k23+916*k33)+4*k22*(76*k23^2+326*k23*k33+175*k33^2)+2*k13*(16*k22*k23-28*k23^2+702*k22*k33+656*k23*k33+401*k33^2))+k13^2*(268*k13^3*k22+63*k22^4+14*k22^3*(16*k23+17*k33)+8*k23^2*(21*k23^2+38*k23*k33+19*k33^2)+k22^2*(476*k23^2+808*k23*k33+334*k33^2)+4*k22*(120*k23^3+228*k23^2*k33+155*k23*k33^2+39*k33^3)+4*k13^2*(108*k22^2+42*k23^2+29*k22*(7*k23+5*k33))+k13*(229*k22^3+8*k23^2*(33*k23+38*k33)+k22^2*(802*k23+700*k33)+4*k22*(229*k23^2+326*k23*k33+117*k33^2)))+k12^2*(168*k13^4+168*k23^4+156*k22^3*k33+480*k23^3*k33+476*k23^2*k33^2+224*k23*k33^3+63*k33^4+k13^3*(916*k22-56*k23+480*k33)+4*k13^2*(119*k22^2+134*k22*k23-120*k23^2+407*k22*k33+134*k23*k33+119*k33^2)+2*k22^2*(76*k23^2+310*k23*k33+167*k33^2)+k22*(304*k23^3+912*k23^2*k33+808*k23*k33^2+238*k33^3)+k13*(-56*k23^3-8*k22^2*(2*k23-99*k33)+536*k23^2*k33+606*k23*k33^2+224*k33^3+k22*(60*k23^2+1560*k23*k33+967*k33^2)))+k12*k13*(k13^3*(812*k22+8*k23)+2*k13^2*(401*k22^2+4*k23*(-7*k23+4*k33)+k22*(656*k23+702*k33))+k13*(224*k22^3+k22^2*(606*k23+967*k33)-4*k23*(14*k23^2-15*k23*k33+4*k33^2)+8*k22*(67*k23^2+195*k23*k33+99*k33^2))+2*(k22^3*(-28*k23+64*k33)+k22^2*(-8*k23^2+180*k23*k33+123*k33^2)+4*k23*(k23^3+4*k23^2*k33-2*k23*k33^2-7*k33^3)+4*k22*(4*k23^3+40*k23^2*k33+45*k23*k33^2+16*k33^3))))))/(5*eps*M^12);
 FD4b=(6*c3^2*c4*(120*k12^6+120*k13^6-320*k13^5*k22-32*k13^4*k22^2+56*k13^3*k22^3-144*k13^2*k22^4+120*k13^5*k23+88*k13^4*k22*k23+8*k13^3*k22^2*k23-12*k13^2*k22^3*k23-10*k13*k22^4*k23+280*k13^4*k23^2+224*k13^3*k22*k23^2+60*k13^2*k22^2*k23^2+78*k13*k22^3*k23^2+30*k22^4*k23^2+176*k13^3*k23^3+420*k13^2*k22*k23^3+240*k13*k22^2*k23^3+190*k22^3*k23^3+280*k13^2*k23^4+280*k13*k22*k23^4+376*k22^2*k23^4+120*k13*k23^5+340*k22*k23^5+120*k23^6+20*k12^5*(6*k13+17*k22+6*k23-16*k33)+340*k13^5*k33-720*k13^4*k22*k33+60*k13^3*k22^2*k33+78*k13^2*k22^3*k33+22*k13*k22^4*k33+15*k22^5*k33+280*k13^4*k23*k33+296*k13^3*k22*k23*k33+390*k13^2*k22^2*k23*k33+180*k13*k22^3*k23*k33+110*k22^4*k23*k33+652*k13^3*k23^2*k33+832*k13^2*k22*k23^2*k33+460*k13*k22^2*k23^2*k33+448*k22^3*k23^2*k33+652*k13^2*k23^3*k33+560*k13*k22*k23^3*k33+860*k22^2*k23^3*k33+280*k13*k23^4*k33+840*k22*k23^4*k33+340*k23^5*k33+376*k13^4*k33^2-324*k13^3*k22*k33^2+326*k13^2*k22^2*k33^2+100*k13*k22^3*k33^2+61*k22^4*k33^2+232*k13^3*k23*k33^2+726*k13^2*k22*k23*k33^2+370*k13*k22^2*k23*k33^2+375*k22^3*k23*k33^2+544*k13^2*k23^2*k33^2+460*k13*k22*k23^2*k33^2+830*k22^2*k23^2*k33^2+232*k13*k23^3*k33^2+860*k22*k23^3*k33^2+376*k23^4*k33^2+190*k13^3*k33^3+12*k13^2*k22*k33^3+100*k13*k22^2*k33^3+100*k22^3*k33^3+70*k13^2*k23*k33^3+178*k13*k22*k23*k33^3+375*k22^2*k23*k33^3+70*k13*k23^2*k33^3+448*k22*k23^2*k33^3+190*k23^3*k33^3+30*k13^2*k33^4+30*k13*k22*k33^4+61*k22^2*k33^4+110*k22*k23*k33^4+30*k23^2*k33^4+15*k22*k33^5+15*k11^5*(k22+k33)+k11^4*(30*k12^2+30*k13^2+61*k22^2+22*k22*k23-144*k23^2-112*k22*k33+22*k23*k33+61*k33^2+10*k12*(11*k22-k23+3*k33)+10*k13*(3*k22-k23+11*k33))+8*k12^4*(35*k13^2+47*k22^2+35*k22*k23+35*k23^2-90*k22*k33+11*k23*k33-4*k33^2+k13*(35*k22+100*k23+11*k33))+2*k12^3*(88*k13^3+95*k22^3+2*k22^2*(58*k23-81*k33)+2*k13^2*(105*k22+54*k23+56*k33)+2*k13*(60*k22^2+370*k22*k23+54*k23^2+39*k22*k33+32*k23*k33+2*k33^2)+2*k22*(163*k23^2+74*k23*k33+15*k33^2)+4*(22*k23^3+28*k23^2*k33+k23*k33^2+7*k33^3))+k11^3*(190*k12^3+190*k13^3+2*k12^2*(35*k13+224*k22+39*k23+6*k33)+2*k13^2*(6*k22+39*k23+224*k33)+k13*(100*k22^2+430*k22*k23-12*k23^2-436*k22*k33+180*k23*k33+375*k33^2)+k12*(70*k13^2+375*k22^2+180*k22*k23-12*k23^2-436*k22*k33+430*k23*k33+100*k33^2+2*k13*(89*k22+144*k23+89*k33))+2*(50*k22^3+28*k23^3+k22^2*(50*k23-123*k33)+39*k23^2*k33+50*k23*k33^2+50*k33^3+k22*(39*k23^2+14*k23*k33-123*k33^2)))+2*k12^2*(140*k13^4+15*k22^4+140*k23^4+210*k23^3*k33+30*k23^2*k33^2-6*k23*k33^3-72*k33^4+k22^3*(35*k23+6*k33)+2*k13^3*(56*k22+54*k23+105*k33)+2*k13^2*(15*k22^2+76*k22*k23+68*k22*k33+76*k23*k33+15*k33^2)+k22^2*(272*k23^2+363*k23*k33+163*k33^2)+k22*(326*k23^3+416*k23^2*k33+195*k23*k33^2+39*k33^3)+k13*(39*k22^3+k22^2*(322*k23+204*k33)+2*k22*(140*k23^2+125*k23*k33+72*k33^2)+2*(54*k23^3+76*k23^2*k33-4*k23*k33^2-3*k33^3)))+2*k12*(60*k13^5+15*k22^4*k33+4*k13^4*(11*k22+100*k23+35*k33)+k22^3*(35*k23^2+89*k23*k33+50*k33^2)+2*k13^3*(2*k22^2+32*k22*k23+54*k23^2+39*k22*k33+370*k23*k33+60*k33^2)+k22^2*(116*k23^3+230*k23^2*k33+185*k23*k33^2+50*k33^3)+k23*(60*k23^4+140*k23^3*k33+120*k23^2*k33^2+39*k23*k33^3-5*k33^4)+k22*(140*k23^4+280*k23^3*k33+230*k23^2*k33^2+90*k23*k33^3+11*k33^4)+k13^2*(-6*k22^3+108*k23^3-8*k22^2*(k23-18*k33)+280*k23^2*k33+322*k23*k33^2+39*k33^3+2*k22*(76*k23^2+125*k23*k33+102*k33^2))+k13*(-5*k22^4+400*k23^4+740*k23^3*k33+322*k23^2*k33^2+144*k23*k33^3-5*k33^4+k22^3*(144*k23+215*k33)+k22^2*(322*k23^2+762*k23*k33+450*k33^2)+k22*(740*k23^3+1140*k23^2*k33+762*k23*k33^2+215*k33^3)))+k11^2*(376*k12^4+376*k13^4+61*k22^4+100*k22^3*k23+326*k22^2*k23^2+60*k22*k23^3-32*k23^4+4*k12^3*(58*k13+215*k22+60*k23-81*k33)-246*k22^3*k33+2*k22^2*k23*k33+132*k22*k23^2*k33+60*k23^3*k33-186*k22^2*k33^2+2*k22*k23*k33^2+326*k23^2*k33^2-246*k22*k33^3+100*k23*k33^3+61*k33^4+k13^3*(-324*k22+240*k23+860*k33)+k13^2*(326*k22^2+408*k22*k23+60*k23^2-884*k22*k33+460*k23*k33+830*k33^2)+k12^2*(544*k13^2+830*k22^2+460*k22*k23+60*k23^2-884*k22*k33+408*k23*k33+326*k33^2+k13*(460*k22+644*k23+726*k33))+k13*(100*k22^3+8*k23^3+390*k23^2*k33+370*k23*k33^2+375*k33^3+2*k22^2*(450*k23+k33)+k22*(288*k23^2+310*k23*k33-790*k33^2))+k12*(232*k13^3+375*k22^3+10*k22^2*(37*k23-79*k33)+2*k22*(195*k23^2+155*k23*k33+k33^2)+2*k13*(185*k22^2+762*k22*k23-8*k23^2+154*k22*k33+762*k23*k33+185*k33^2)+4*(2*k23^3+72*k23^2*k33+225*k23*k33^2+25*k33^3)+k13^2*(726*k22+92*(7*k23+5*k33))))+k11*(340*k12^5+340*k13^5+15*k22^5+30*k22^4*k23+12*k22^3*k23^2-324*k22^2*k23^3-720*k22*k23^4-320*k23^5+40*k12^4*(7*k13+21*k22+7*k23-18*k33)-112*k22^4*k33-436*k22^3*k23*k33-884*k22^2*k23^2*k33-1340*k22*k23^3*k33-720*k23^4*k33-246*k22^3*k33^2-790*k22^2*k23*k33^2-884*k22*k23^2*k33^2-324*k23^3*k33^2-246*k22^2*k33^3-436*k22*k23*k33^3+12*k23^2*k33^3-112*k22*k33^4+30*k23*k33^4+15*k33^5+4*k13^3*(15*k22^2+39*k22*k23+105*k23^2-335*k22*k33+140*k23*k33+215*k33^2)+4*k12^3*(163*k13^2+140*k13*k22+215*k22^2+140*k22*k23+105*k23^2-335*k22*k33+39*k23*k33+15*k33^2+74*k13*(5*k23+k33))-40*k13^4*(18*k22-7*(k23+3*k33))+2*k13^2*(39*k22^3+112*k23^3+416*k23^2*k33+230*k23*k33^2+224*k33^3+6*k22^2*(24*k23+11*k33)+2*k22*(68*k23^2+91*k23*k33-221*k33^2))+2*k13*(11*k22^4+44*k23^4+148*k23^3*k33+363*k23^2*k33^2+89*k23*k33^3+55*k33^4+k22^3*(215*k23+14*k33)+k22^2*(204*k23^2+155*k23*k33+k33^2)+2*k22*(39*k23^3+91*k23^2*k33+77*k23*k33^2-109*k33^3))+2*k12^2*(326*k13^3+224*k22^3+112*k23^3+k22^2*(230*k23-442*k33)+136*k23^2*k33+144*k23*k33^2+39*k33^3+8*k13^2*(52*k22+35*k23+52*k33)+2*k22*(208*k23^2+91*k23*k33+33*k33^2)+k13*(230*k22^2+152*k23^2+250*k23*k33+195*k33^2+2*k22*(570*k23+91*k33)))+2*k12*(140*k13^4+55*k22^4+44*k23^4+k22^3*(89*k23-218*k33)+78*k23^3*k33+204*k23^2*k33^2+215*k23*k33^3+11*k33^4+4*k13^3*(37*k22+185*k23+70*k33)+k22^2*(363*k23^2+154*k23*k33+k33^2)+k13^2*(195*k22^2+250*k22*k23+152*k23^2+182*k22*k33+1140*k23*k33+230*k33^2)+k22*(148*k23^3+182*k23^2*k33+155*k23*k33^2+14*k33^3)+k13*(90*k22^3+64*k23^3+250*k23^2*k33+762*k23*k33^2+90*k33^3+k22^2*(762*k23+155*k33)+k22*(250*k23^2+288*k23*k33+155*k33^2))))))/(5*eps*M^12);
 FD4c=(c4^2*(30*k11^6+1920*k12^6+1920*k13^6-3840*k13^5*k22-768*k13^4*k22^2+720*k13^2*k22^4+60*k13*k22^5+30*k22^6+1920*k13^5*k23+1152*k13^4*k22*k23-32*k13^3*k22^2*k23+2400*k13^2*k22^3*k23+560*k13*k22^4*k23+180*k22^5*k23+5760*k13^4*k23^2+1888*k13^3*k22*k23^2+6480*k13^2*k22^2*k23^2+1280*k13*k22^3*k23^2+920*k22^4*k23^2+2304*k13^3*k23^3+9760*k13^2*k22*k23^3+2720*k13*k22^2*k23^3+2480*k22^3*k23^3+5760*k13^2*k23^4+3680*k13*k22*k23^4+4560*k22^2*k23^4+1920*k13*k23^5+4640*k22*k23^5+1920*k23^6+160*k12^5*(12*k13+29*k22+12*(k23-2*k33))+20*k11^5*(9*k12+9*k13-4*k22+3*k23-4*k33)+4640*k13^5*k33-7680*k13^4*k22*k33-1424*k13^3*k22^2*k33+40*k13^2*k22^3*k33-10*k13*k22^4*k33-80*k22^5*k33+3680*k13^4*k23*k33+1472*k13^3*k22*k23*k33+1440*k13^2*k22^2*k23*k33+80*k13*k22^3*k23*k33+70*k22^4*k23*k33+8960*k13^3*k23^2*k33+8160*k13^2*k22*k23^2*k33+1360*k13*k22^2*k23^2*k33+1200*k22^3*k23^2*k33+8960*k13^2*k23^3*k33+4480*k13*k22*k23^3*k33+4960*k22^2*k23^3*k33+3680*k13*k23^4*k33+8160*k22*k23^4*k33+4640*k23^5*k33+4560*k13^4*k33^2-6240*k13^3*k22*k33^2-1320*k13^2*k22^2*k33^2-300*k13*k22^3*k33^2-195*k22^4*k33^2+3040*k13^3*k23*k33^2+1040*k13^2*k22*k23*k33^2-640*k13*k22^2*k23*k33^2-660*k22^3*k23*k33^2+7520*k13^2*k23^2*k33^2+1680*k13*k22*k23^2*k33^2+720*k22^2*k23^2*k33^2+3040*k13*k23^3*k33^2+4960*k22*k23^3*k33^2+4560*k23^4*k33^2+2480*k13^3*k33^3-2720*k13^2*k22*k33^3-420*k13*k22^2*k33^3-300*k22^3*k33^3+2000*k13^2*k23*k33^3+160*k13*k22*k23*k33^3-660*k22^2*k23*k33^3+2000*k13*k23^2*k33^3+1200*k22*k23^2*k33^3+2480*k23^3*k33^3+920*k13^2*k33^4-610*k13*k22*k33^4-195*k22^2*k33^4+480*k13*k23*k33^4+70*k22*k23*k33^4+920*k23^2*k33^4+180*k13*k33^5-80*k22*k33^5+180*k23*k33^5+30*k33^6+5*k11^4*(184*k12^2+184*k13^2-122*k13*k22-39*k22^2-2*k22*k23+144*k23^2+2*k12*(48*k13+7*k22+56*k23-61*k33)+20*k22*k33-2*k23*k33-39*k33^2+14*k13*(8*k23+k33))+16*k12^4*(360*k13^2+285*k22^2+230*k22*k23+360*k23^2-480*k22*k33+72*k23*k33-48*k33^2+k13*(230*k22+480*k23+72*k33))+16*k12^3*(144*k13^3+155*k22^3+10*k22^2*(19*k23-39*k33)+2*k13^2*(305*k22+132*k23+59*k33)+k22*(560*k23^2+92*k23*k33-89*k33^2)+2*k23*(72*k23^2+59*k23*k33-k33^2)+2*k13*(85*k22^2+320*k22*k23+132*k23^2+53*k22*k33+96*k23*k33-k33^2))+20*k11^3*(124*k12^3+124*k13^3-15*k22^3-15*k22^2*k23+2*k22*k23^2+4*k12^2*(25*k13+15*k22+16*k23-34*k33)+29*k22^2*k33-8*k22*k23*k33+2*k23^2*k33+29*k22*k33^2-15*k23*k33^2-15*k33^3+k13^2*(-136*k22+64*k23+60*k33)-k13*(21*k22^2+44*k22*k23-120*k23^2+16*k22*k33-4*k23*k33+33*k33^2)+k12*(100*k13^2-33*k22^2+120*k23^2+4*k22*(k23-4*k33)-44*k23*k33-21*k33^2+8*k13*(k22+19*k23+k33)))+k11^2*(4560*k12^4+4560*k13^4-195*k22^4-420*k22^3*k23-1320*k22^2*k23^2-1424*k22*k23^3-768*k23^4+160*k12^3*(19*k13+31*k22+17*k23-39*k33)-160*k13^3*(39*k22-17*k23-31*k33)+580*k22^3*k33-56*k22^2*k23*k33-1312*k22*k23^2*k33-1424*k23^3*k33+600*k22^2*k33^2-56*k22*k23*k33^2-1320*k23^2*k33^2+580*k22*k33^3-420*k23*k33^3-195*k33^4+40*k12^2*(188*k13^2+18*k22^2+34*k22*k23+162*k23^2-105*k22*k33+2*k23*k33-33*k33^2+2*k13*(21*k22+76*k23+13*k33))-4*k13*(75*k22^3+8*k23^3-360*k23^2*k33+160*k23*k33^2+165*k33^3+2*k22^2*(360*k23+7*k33)+4*k22*(57*k23^2+31*k23*k33-40*k33^2))-40*k13^2*(33*k22^2+k22*(-2*k23+105*k33)-2*(81*k23^2+17*k23*k33+9*k33^2))+4*k12*(760*k13^3-165*k22^3-8*k23^3-160*k22^2*(k23-k33)-228*k23^2*k33-720*k23*k33^2-75*k33^3+20*k13^2*(13*k22+76*k23+21*k33)+2*k22*(180*k23^2-62*k23*k33-7*k33^2)-4*k13*(40*k22^2+165*k22*k23-96*k23^2+2*k22*k33+165*k23*k33+40*k33^2)))+8*k12^2*(720*k13^4+4*k13^3*(59*k22+132*k23+305*k33)+2*k13^2*(405*k22^2+46*k22*(5*k23+2*k33)+5*k33*(46*k23+81*k33))+2*k13*(80*k22^3+264*k23^3+230*k23^2*k33+96*k23*k33^2+150*k33^3+5*k22^2*(76*k23+k33)+k22*(508*k23^2+206*k23*k33-57*k33^2))+5*(23*k22^4+k22^3*(50*k23-68*k33)+k22^2*(188*k23^2+26*k23*k33-33*k33^2)+k22*(224*k23^3+204*k23^2*k33+36*k23*k33^2+k33^3)+2*(72*k23^4+122*k23^3*k33+81*k23^2*k33^2+30*k23*k33^3+9*k33^4)))+2*k12*(960*k13^5+16*k13^4*(36*k22+240*k23+115*k33)-16*k13^3*(k22^2-96*k22*k23-132*k23^2-53*k22*k33-320*k23*k33-85*k33^2)+40*k13*(7*k22^4+96*k23^4+k22^3*(38*k23-11*k33)+128*k23^3*k33+76*k23^2*k33^2+38*k23*k33^3+7*k33^4+k22^2*(76*k23^2-33*k23*k33-36*k33^2)+k22*(128*k23^3+44*k23^2*k33-33*k23*k33^2-11*k33^3))+8*k13^2*(150*k22^3+k22^2*(96*k23-57*k33)+k22*(230*k23^2+206*k23*k33+5*k33^2)+4*(66*k23^3+127*k23^2*k33+95*k23*k33^2+20*k33^3))+5*(18*k22^5+k22^4*(48*k23-61*k33)+2*k22^3*(100*k23^2+8*k23*k33-21*k33^2)+2*k22^2*(152*k23^3+84*k23^2*k33-32*k23*k33^2-15*k33^3)+k22*(368*k23^4+448*k23^3*k33+136*k23^2*k33^2+8*k23*k33^3-k33^4)+2*(96*k23^5+184*k23^4*k33+136*k23^3*k33^2+64*k23^2*k33^3+28*k23*k33^4+3*k33^5)))+2*k11*(2320*k12^5+2320*k13^5-80*k13^4*(48*k22-23*k23-51*k33)+80*k12^4*(23*k13+51*k22+23*k23-48*k33)+8*k12^3*(560*k13^2+310*k22^2+610*k23^2+40*k22*(7*k23-16*k33)+106*k23*k33-89*k33^2+4*k13*(70*k22+160*k23+23*k33))-8*k13^3*(89*k22^2+k22*(-106*k23+640*k33)-10*(61*k23^2+28*k23*k33+31*k33^2))+4*k12^2*(1120*k13^3+150*k22^3+236*k23^3+105*k22^2*(2*k23-5*k33)+184*k23^2*k33-114*k23*k33^2+5*k33^3+4*k13^2*(255*k22+254*k23+255*k33)+4*k22*(255*k23^2+32*k23*k33-41*k33^2)+2*k13*(85*k22^2+220*k22*k23+230*k23^2+64*k22*k33+206*k23*k33+90*k33^2))+k13*(-5*k22^4+576*k23^4+736*k23^3*k33+520*k23^2*k33^2+80*k23*k33^3+35*k33^4-40*k22^3*(11*k23+2*k33)+4*k22^2*(10*k23^2-62*k23*k33-7*k33^2)+16*k22*(53*k23^3+32*k23^2*k33-k23*k33^2-10*k33^3))+4*k13^2*(5*k22^3-2*k22^2*(57*k23+82*k33)+k22*(184*k23^2+128*k23*k33-525*k33^2)+2*(118*k23^3+510*k23^2*k33+105*k23*k33^2+75*k33^3))-5*(8*k22^5+384*k23^5+k22^4*(61*k23-10*k33)+768*k23^4*k33+624*k23^3*k33^2+272*k23^2*k33^3+61*k23*k33^4+8*k33^5+k22^3*(272*k23^2+32*k23*k33-58*k33^2)+k22^2*(624*k23^3+420*k23^2*k33-64*k23*k33^2-58*k33^3)+2*k22*(384*k23^4+512*k23^3*k33+210*k23^2*k33^2+16*k23*k33^3-5*k33^4))+k12*(1840*k13^4+35*k22^4+576*k23^4+80*k22^3*(k23-2*k33)+848*k23^3*k33+40*k23^2*k33^2-440*k23*k33^3-5*k33^4+32*k13^3*(23*k22+160*k23+70*k33)+4*k22^2*(130*k23^2-4*k23*k33-7*k33^2)+8*k13^2*(90*k22^2+206*k22*k23+230*k23^2+64*k22*k33+220*k23*k33+85*k33^2)+8*k22*(92*k23^3+64*k23^2*k33-31*k23*k33^2-10*k33^3)+8*k13*(5*k22^3+192*k23^3+206*k23^2*k33-165*k23*k33^2+5*k33^3-k22^2*(165*k23+31*k33)+k22*(206*k23^2+108*k23*k33-31*k33^2))))))/(120*eps*M^12);
 FD4d=(8*c3*c5*(k11+2*k12+2*k13+k22+2*k23+k33)^2*(-6*k12^4-6*k13^4+k13^3*k22-15*k13^2*k22^2-12*k13^3*k23-9*k13^2*k22*k23-k13*k22^2*k23-24*k13^2*k23^2+3*k13*k22*k23^2-k22^2*k23^2-12*k13*k23^3-3*k22*k23^3-6*k23^4-3*k13^3*k33+8*k13^2*k22*k33-4*k13*k22^2*k33+k22^3*k33-3*k13^2*k23*k33+13*k13*k22*k23*k33+3*k22^2*k23*k33-3*k13*k23^2*k33+8*k22*k23^2*k33-3*k23^3*k33-k13^2*k33^2+4*k13*k22*k33^2-2*k22^2*k33^2+3*k22*k23*k33^2-k23^2*k33^2+k22*k33^3+k11^3*(k22+k33)+k12^3*(-12*k13-3*k22-12*k23+k33)-k11^2*(k12^2+k13^2+2*k22^2+4*k22*k23+15*k23^2+k12*(-3*k22+k23-4*k33)+k13*(-4*k22+k23-3*k33)-2*k22*k33+4*k23*k33+2*k33^2)-k12^2*(24*k13^2+k22^2+3*k22*k23+24*k23^2-8*k22*k33+9*k23*k33+15*k33^2+k13*(-3*k22+10*k23+9*k33))-k12*(12*k13^3+k13^2*(9*k22+10*k23-3*k33)-4*k22^2*k33+k23*(12*k23^2-3*k23*k33+k33^2)+k22*(3*k23^2-13*k23*k33+4*k33^2)+k13*(k22^2+10*k23^2-21*k23*k33+k33^2-7*k22*(3*k23+2*k33)))+k11*(-3*k12^3-3*k13^3+k22^3+4*k22^2*k23+8*k22*k23^2+k23^3+2*k22^2*k33+13*k22*k23*k33+8*k23^2*k33+2*k22*k33^2+4*k23*k33^2+k33^3+k13^2*(8*k22+3*k23+8*k33)+k12^2*(-3*k13+8*k22+3*k23+8*k33)+k13*(-4*k22^2+14*k22*k23-9*k23^2+13*k22*k33+13*k23*k33+3*k33^2)+k12*(-3*k13^2+3*k22^2-9*k23^2+14*k23*k33-4*k33^2+13*k22*(k23+k33)+k13*(13*k22+21*k23+13*k33)))))/(eps*M^12);

FD5a=(324*c3^5*(9*k11^4*(90*k24^2*k33-88*k23*k24*k34+90*k22*k34^2+90*k23^2*k44-83*k22*k33*k44)+k11^3*(976*k23^2*k24^2+2864*k12*k24^2*k33+2576*k22*k24^2*k33+3130*k23*k24^2*k33+2830*k24^3*k33+2248*k24^2*k33^2+288*k14^2*(2*k23^2+5*k22*k33)-2880*k12*k23*k24*k34-1848*k22*k23*k24*k34-1908*k23^2*k24*k34-1908*k23*k24^2*k34-232*k12*k24*k33*k34+814*k22*k24*k33*k34-1848*k23*k24*k33*k34+3130*k24^2*k33*k34+576*k12^2*k34^2+3816*k12*k22*k34^2+2248*k22^2*k34^2+720*k12*k23*k34^2+3130*k22*k23*k34^2+976*k23^2*k34^2+720*k12*k24*k34^2+3130*k22*k24*k34^2-1908*k23*k24*k34^2+976*k24^2*k34^2+2576*k22*k33*k34^2+2830*k22*k34^3+2864*k12*k23^2*k44+2576*k22*k23^2*k44+2830*k23^3*k44+3130*k23^2*k24*k44+1440*k12^2*k33*k44-1548*k12*k22*k33*k44-1052*k22^2*k33*k44+1064*k12*k23*k33*k44-711*k22*k23*k33*k44+2576*k23^2*k33*k44+1064*k12*k24*k33*k44-711*k22*k24*k33*k44+814*k23*k24*k33*k44+2576*k24^2*k33*k44-1052*k22*k33^2*k44-232*k12*k23*k34*k44+814*k22*k23*k34*k44+3130*k23^2*k34*k44-1848*k23*k24*k34*k44-711*k22*k33*k34*k44+2576*k22*k34^2*k44+2248*k23^2*k44^2-1052*k22*k33*k44^2+288*k13^2*(2*k24^2+5*k22*k44)+4*k14*(-188*k12*k24*k33+266*k22*k24*k33+716*k24^2*k33+266*k22*k33*k34+716*k22*k34^2+4*k13*(18*k23*k24-47*k22*k34)-2*k23*(29*k24*k33-36*k12*k34+29*k22*k34+360*k24*k34)-387*k22*k33*k44+18*k23^2*(10*k24+10*k34+53*k44))+4*k13*(18*k24^2*(53*k33+10*k34)+k24*(72*k12*k34-58*k22*k34)+716*k23^2*k44+2*k23*(90*k24^2-360*k24*k34-94*k12*k44+133*k22*k44-29*k24*k44)+k22*(716*k34^2-387*k33*k44+266*k34*k44)))+k11^2*(1728*k14^3*k23^2+1992*k14^2*k22*k23^2+1580*k14^2*k23^3+2384*k14^2*k23^2*k24+2144*k14*k22*k23^2*k24+2000*k14*k23^3*k24+3572*k14*k23^2*k24^2+2496*k22*k23^2*k24^2+2416*k23^3*k24^2+2416*k23^2*k24^3+4320*k14^3*k22*k33+3320*k14^2*k22^2*k33+6306*k14^2*k22*k23*k33+1992*k14^2*k23^2*k33+7360*k14^2*k22*k24*k33+2036*k14*k22^2*k24*k33+1424*k14^2*k23*k24*k33+3488*k14*k22*k23*k24*k33+1892*k14*k23^2*k24*k33+6088*k14^2*k24^2*k33+9754*k14*k22*k24^2*k33+3320*k22^2*k24^2*k33+10094*k14*k23*k24^2*k33+9100*k22*k23*k24^2*k33+6956*k23^2*k24^2*k33+9988*k14*k24^3*k33+7504*k22*k24^3*k33+10596*k23*k24^3*k33+5224*k24^4*k33+3320*k14^2*k22*k33^2+1842*k14*k22*k24*k33^2-312*k14*k23*k24*k33^2+5974*k14*k24^2*k33^2+5140*k22*k24^2*k33^2+5974*k23*k24^2*k33^2+5852*k24^3*k33^2+2248*k24^2*k33^3+1424*k14^2*k22*k23*k34-312*k14*k22^2*k23*k34+2384*k14^2*k23^2*k34+1892*k14*k22*k23^2*k34+2000*k14*k23^3*k34-4992*k14^2*k23*k24*k34-3736*k14*k22*k23*k24*k34-1736*k22^2*k23*k24*k34-4324*k14*k23^2*k24*k34-2536*k22*k23^2*k24*k34-1920*k23^3*k24*k34-6352*k14*k23*k24^2*k34-2536*k22*k23*k24^2*k34-3752*k23^2*k24^2*k34-1920*k23*k24^3*k34+7360*k14^2*k22*k33*k34+1842*k14*k22^2*k33*k34+3488*k14*k22*k23*k33*k34+2144*k14*k23^2*k33*k34+7406*k14*k22*k24*k33*k34+1842*k22^2*k24*k33*k34-3736*k14*k23*k24*k33*k34+680*k22*k23*k24*k33*k34-2536*k23^2*k24*k33*k34+10768*k14*k24^2*k33*k34+10262*k22*k24^2*k33*k34+6360*k23*k24^2*k33*k34+10596*k24^3*k33*k34+2036*k14*k22*k33^2*k34+1842*k22*k24*k33^2*k34-1736*k23*k24*k33^2*k34+5974*k24^2*k33^2*k34+6088*k14^2*k22*k34^2+5974*k14*k22^2*k34^2+2248*k22^3*k34^2+10094*k14*k22*k23*k34^2+5974*k22^2*k23*k34^2+3572*k14*k23^2*k34^2+6956*k22*k23^2*k34^2+2416*k23^3*k34^2+10768*k14*k22*k24*k34^2+5974*k22^2*k24*k34^2-6352*k14*k23*k24*k34^2+6360*k22*k23*k24*k34^2-3752*k23^2*k24*k34^2+2928*k14*k24^2*k34^2+6956*k22*k24^2*k34^2-3752*k23*k24^2*k34^2+2416*k24^3*k34^2+9754*k14*k22*k33*k34^2+5140*k22^2*k33*k34^2+9100*k22*k23*k33*k34^2+2496*k23^2*k33*k34^2+10262*k22*k24*k33*k34^2-2536*k23*k24*k33*k34^2+6956*k24^2*k33*k34^2+3320*k22*k33^2*k34^2+9988*k14*k22*k34^3+5852*k22^2*k34^3+10596*k22*k23*k34^3+2416*k23^2*k34^3+10596*k22*k24*k34^3-1920*k23*k24*k34^3+2416*k24^2*k34^3+7504*k22*k33*k34^3+5224*k22*k34^4+7192*k14^2*k23^2*k44+9208*k14*k22*k23^2*k44+3320*k22^2*k23^2*k44+10266*k14*k23^3*k44+7504*k22*k23^3*k44+5224*k23^4*k44+10872*k14*k23^2*k24*k44+9100*k22*k23^2*k24*k44+10596*k23^3*k24*k44+6956*k23^2*k24^2*k44+652*k14^2*k22*k33*k44-885*k14*k22^2*k33*k44-1052*k22^3*k33*k44+855*k14*k22*k23*k33*k44-885*k22^2*k23*k33*k44+9208*k14*k23^2*k33*k44+4534*k22*k23^2*k33*k44+7504*k23^3*k33*k44+516*k14*k22*k24*k33*k44-885*k22^2*k24*k33*k44+3224*k14*k23*k24*k33*k44+2092*k22*k23*k24*k33*k44+10262*k23^2*k24*k33*k44+8800*k14*k24^2*k33*k44+4534*k22*k24^2*k33*k44+10262*k23*k24^2*k33*k44+7504*k24^3*k33*k44-885*k14*k22*k33^2*k44-993*k22^2*k33^2*k44-885*k22*k23*k33^2*k44+3320*k23^2*k33^2*k44+50*k22*k24*k33^2*k44+1842*k23*k24*k33^2*k44+5140*k24^2*k33^2*k44-1052*k22*k33^3*k44+3224*k14*k22*k23*k34*k44+1842*k22^2*k23*k34*k44+10872*k14*k23^2*k34*k44+10262*k22*k23^2*k34*k44+10596*k23^3*k34*k44-5536*k14*k23*k24*k34*k44+680*k22*k23*k24*k34*k44+6360*k23^2*k24*k34*k44-2536*k23*k24^2*k34*k44+516*k14*k22*k33*k34*k44+50*k22^2*k33*k34*k44+2092*k22*k23*k33*k34*k44+9100*k23^2*k33*k34*k44+2092*k22*k24*k33*k34*k44+680*k23*k24*k33*k34*k44+9100*k24^2*k33*k34*k44-885*k22*k33^2*k34*k44+8800*k14*k22*k34^2*k44+5140*k22^2*k34^2*k44+10262*k22*k23*k34^2*k44+6956*k23^2*k34^2*k44+9100*k22*k24*k34^2*k44-2536*k23*k24*k34^2*k44+2496*k24^2*k34^2*k44+4534*k22*k33*k34^2*k44+7504*k22*k34^3*k44+7348*k14*k23^2*k44^2+5140*k22*k23^2*k44^2+5852*k23^3*k44^2+5974*k23^2*k24*k44^2-2342*k14*k22*k33*k44^2-993*k22^2*k33*k44^2+50*k22*k23*k33*k44^2+5140*k23^2*k33*k44^2-885*k22*k24*k33*k44^2+1842*k23*k24*k33*k44^2+3320*k24^2*k33*k44^2-993*k22*k33^2*k44^2+1842*k22*k23*k34*k44^2+5974*k23^2*k34*k44^2-1736*k23*k24*k34*k44^2-885*k22*k33*k34*k44^2+3320*k22*k34^2*k44^2+2248*k23^2*k44^3-1052*k22*k33*k44^3+864*k13^3*(2*k24^2+5*k22*k44)+864*k12^3*(2*k34^2+5*k33*k44)+2*k13^2*(952*k14^2*k22+996*k22*k24^2+1192*k23*k24^2+790*k24^3+3596*k24^2*k33+712*k22*k24*k34-2496*k23*k24*k34+1192*k24^2*k34+3044*k22*k34^2+952*k12^2*k44+1660*k22^2*k44+3680*k22*k23*k44+3044*k23^2*k44+3153*k22*k24*k44+712*k23*k24*k44+996*k24^2*k44+326*k22*k33*k44+3680*k22*k34*k44+1660*k22*k44^2-8*k14*(34*k12*k24-102*k22*k24-37*k23*k24-91*k24^2+22*k22*k34-389*k22*k44)+8*k12*(91*k24^2+37*k24*k34+389*k22*k44-22*k23*k44+102*k24*k44))+2*k12^2*(952*k14^2*k33+3044*k24^2*k33+3596*k22*k34^2+1192*k23*k34^2+996*k33*k34^2+790*k34^3+3044*k23^2*k44+326*k22*k33*k44+3680*k23*k33*k44+1660*k33^2*k44+712*k23*k34*k44+3153*k33*k34*k44+996*k34^2*k44+1660*k33*k44^2-8*k24*(312*k23*k34-89*k33*k34-149*k34^2-460*k33*k44)+8*k14*(-22*k24*k33+37*k23*k34+102*k33*k34+91*k34^2+389*k33*k44))+k12*(8800*k22*k24^2*k33+9988*k24^3*k33+5974*k24^2*k33^2+3224*k22*k24*k33*k34+10094*k24^2*k33*k34-312*k24*k33^2*k34+7348*k22^2*k34^2+10872*k22*k24*k34^2+3572*k24^2*k34^2+9208*k22*k33*k34^2+1892*k24*k33*k34^2+10266*k22*k34^3+2000*k24*k34^3+16*k14^2*(91*k23^2+389*k22*k33+102*k23*k33-22*k24*k33+37*k23*k34)+9988*k23^3*k44-2342*k22^2*k33*k44+516*k22*k24*k33*k44+9754*k24^2*k33*k44-885*k22*k33^2*k44+1842*k24*k33^2*k44+855*k22*k33*k34*k44+3488*k24*k33*k34*k44+9208*k22*k34^2*k44+2144*k24*k34^2*k44-885*k22*k33*k44^2+2036*k24*k33*k44^2+2*k23^2*(1464*k24^2+1786*k34^2-8*k24*(397*k34-673*k44)+5047*k34*k44+k44*(4400*k22+4877*k33+2987*k44))+2*k14*(2*k23^2*(472*k24+614*k34+2561*k44)+k22*(1264*k24*k33+1802*k33*k34+5122*k34^2-259*k33*k44)+2*k24*(1913*k24*k33-434*k33^2-304*k33*k34+472*k34^2+632*k33*k44)+2*k23*(36*k22*k34+416*k33*k34+614*k34^2-76*k24*(4*k33+27*k34)+901*k33*k44+36*k34*k44))+2*k23*(8*k24^2*(673*k33-397*k34)+1072*k33*k34^2+1000*k34^3+1018*k33^2*k44+1744*k33*k34*k44+946*k34^2*k44+921*k33*k44^2-156*k34*k44^2+2*k22*(2718*k34^2+129*k33*k44+806*k34*k44)-k24*(2768*k22*k34+1868*k33*k34+2162*k34^2-3703*k33*k44+1868*k34*k44)))+k13*(2144*k22*k23*k24^2+3572*k23^2*k24^2+2000*k23*k24^3+9208*k22*k24^2*k33+10872*k23*k24^2*k33+10266*k24^3*k33+7348*k24^2*k33^2+16*k14^2*(k23*(91*k23+37*k24)+k22*(102*k23+389*k33-22*k34))-312*k22^2*k24*k34-3736*k22*k23*k24*k34-6352*k23^2*k24*k34+1892*k22*k24^2*k34-4324*k23*k24^2*k34+2000*k24^3*k34+3224*k22*k24*k33*k34-5536*k23*k24*k33*k34+10872*k24^2*k33*k34+5974*k22^2*k34^2+10768*k22*k23*k34^2+2928*k23^2*k34^2+10094*k22*k24*k34^2-6352*k23*k24*k34^2+3572*k24^2*k34^2+8800*k22*k33*k34^2+9988*k22*k34^3+2036*k22^2*k23*k44+9754*k22*k23^2*k44+9988*k23^3*k44+3488*k22*k23*k24*k44+10094*k23^2*k24*k44+1892*k23*k24^2*k44-885*k22^2*k33*k44+516*k22*k23*k33*k44+8800*k23^2*k33*k44+855*k22*k24*k33*k44+3224*k23*k24*k33*k44+9208*k24^2*k33*k44-2342*k22*k33^2*k44+1842*k22^2*k34*k44+7406*k22*k23*k34*k44+10768*k23^2*k34*k44+3488*k22*k24*k34*k44-3736*k23*k24*k34*k44+2144*k24^2*k34*k44+516*k22*k33*k34*k44+9754*k22*k34^2*k44+1842*k22*k23*k44^2+5974*k23^2*k44^2-312*k23*k24*k44^2-885*k22*k33*k44^2+2036*k22*k34*k44^2-16*k12^2*(34*k14*k34-37*k24*k34-91*k34^2+22*k23*k44-389*k33*k44-102*k34*k44)-2*k12*(272*k14^2*k23-5122*k24^2*k33-72*k22*k24*k34-1228*k24^2*k34-72*k24*k33*k34-5122*k22*k34^2-1228*k24*k34^2-3826*k23^2*k44+259*k22*k33*k44-1802*k24*k33*k44-1802*k22*k34*k44-832*k24*k34*k44-4*k23*(236*k24^2+236*k34^2-152*k34*k44+(316*k22+316*k33-217*k44)*k44-38*k24*(27*k34+4*k44))+56*k14*(25*k24*k33+25*k22*k34+2*k24*k34+k23*(2*k24+2*k34+25*k44)))+2*k14*(-868*k22^2*k34+k22*(1802*k24*k33-608*k24*k34+1264*k33*k34+3826*k34^2-259*k33*k44+1264*k34*k44+2*k23*(416*k24-304*k34+901*k44))+2*(k24^2*(2561*k33+472*k34)+k23^2*(614*k24+472*k34+2561*k44)+2*k23*k24*(307*k24+18*(k33-57*k34+k44))))))+k11*(1648*k14^4*k23^2+3704*k14^3*k22*k23^2+1992*k14^2*k22^2*k23^2+2424*k14^3*k23^3+3704*k14^2*k22*k23^3+1760*k14^2*k23^4+2496*k14^3*k23^2*k24+5672*k14^2*k22*k23^2*k24+1632*k14*k22^2*k23^2*k24+4192*k14^2*k23^3*k24+3440*k14*k22*k23^3*k24+2048*k14*k23^4*k24+4208*k14^2*k23^2*k24^2+5984*k14*k22*k23^2*k24^2+1904*k22^2*k23^2*k24^2+5416*k14*k23^3*k24^2+3808*k22*k23^3*k24^2+2224*k23^4*k24^2+4736*k14*k23^2*k24^3+3808*k22*k23^2*k24^3+3440*k23^3*k24^3+2224*k23^2*k24^4+5944*k14^4*k22*k33+7504*k14^3*k22^2*k33+2576*k14^2*k22^3*k33+14516*k14^3*k22*k23*k33+9208*k14^2*k22^2*k23*k33+3704*k14^3*k23^2*k33+10616*k14^2*k22*k23^2*k33+3704*k14^2*k23^3*k33+14960*k14^3*k22*k24*k33+9754*k14^2*k22^2*k24*k33+1064*k14*k22^3*k24*k33+3368*k14^3*k23*k24*k33+19288*k14^2*k22*k23*k24*k33+3604*k14*k22^2*k23*k24*k33+6688*k14^2*k23^2*k24*k33+5408*k14*k22*k23^2*k24*k33+3368*k14*k23^3*k24*k33+6144*k14^3*k24^2*k33+17336*k14^2*k22*k24^2*k33+7360*k14*k22^2*k24^2*k33+1440*k22^3*k24^2*k33+13536*k14^2*k23*k24^2*k33+19260*k14*k22*k23*k24^2*k33+6224*k22^2*k23*k24^2*k33+13536*k14*k23^2*k24^2*k33+10288*k22*k23^2*k24^2*k33+6144*k23^3*k24^2*k33+11464*k14^2*k24^3*k33+14960*k14*k22*k24^3*k33+4320*k22^2*k24^3*k33+19992*k14*k23*k24^3*k33+14176*k22*k23*k24^3*k33+11464*k23^2*k24^3*k33+9896*k14*k24^4*k33+5944*k22*k24^4*k33+9896*k23*k24^4*k33+3064*k24^5*k33+7504*k14^3*k22*k33^2+5140*k14^2*k22^2*k33^2+9208*k14^2*k22*k23*k33^2+1992*k14^2*k23^2*k33^2+10262*k14^2*k22*k24*k33^2+1842*k14*k22^2*k24*k33^2+1892*k14^2*k23*k24*k33^2+3224*k14*k22*k23*k24*k33^2+1424*k14*k23^2*k24*k33^2+6956*k14^2*k24^2*k33^2+10262*k14*k22*k24^2*k33^2+3320*k22^2*k24^2*k33^2+10094*k14*k23*k24^2*k33^2+8800*k22*k23*k24^2*k33^2+6088*k23^2*k24^2*k33^2+10596*k14*k24^3*k33^2+7504*k22*k24^3*k33^2+9988*k23*k24^3*k33^2+5224*k24^4*k33^2+2576*k14^2*k22*k33^3+814*k14*k22*k24*k33^3-232*k14*k23*k24*k33^3+3130*k14*k24^2*k33^3+2576*k22*k24^2*k33^3+2864*k23*k24^2*k33^3+2830*k24^3*k33^3+810*k24^2*k33^4+3368*k14^3*k22*k23*k34+1892*k14^2*k22^2*k23*k34-232*k14*k22^3*k23*k34+2496*k14^3*k23^2*k34+6688*k14^2*k22*k23^2*k34+1424*k14*k22^2*k23^2*k34+4192*k14^2*k23^3*k34+3368*k14*k22*k23^3*k34+2048*k14*k23^4*k34-3680*k14^3*k23*k24*k34+192*k14^2*k22*k23*k24*k34-1216*k14*k22^2*k23*k24*k34-752*k22^3*k23*k24*k34-2720*k14^2*k23^2*k24*k34+280*k14*k22*k23^2*k24*k34-352*k22^2*k23^2*k24*k34-96*k14*k23^3*k24*k34+192*k22*k23^3*k24*k34+112*k23^4*k24*k34-5760*k14^2*k23*k24^2*k34-3048*k14*k22*k23*k24^2*k34-352*k22^2*k23*k24^2*k34-5888*k14*k23^2*k24^2*k34+200*k22*k23^2*k24^2*k34-720*k23^3*k24^2*k34-3216*k14*k23*k24^3*k34+192*k22*k23*k24^3*k34-720*k23^2*k24^3*k34+112*k23*k24^4*k34+14960*k14^3*k22*k33*k34+10262*k14^2*k22^2*k33*k34+814*k14*k22^3*k33*k34+19288*k14^2*k22*k23*k33*k34+3224*k14*k22^2*k23*k33*k34+5672*k14^2*k23^2*k33*k34+5408*k14*k22*k23^2*k33*k34+3440*k14*k23^3*k33*k34+22768*k14^2*k22*k24*k33*k34+7406*k14*k22^2*k24*k33*k34+1064*k22^3*k24*k33*k34+192*k14^2*k23*k24*k33*k34+10464*k14*k22*k23*k24*k33*k34+2528*k22^2*k23*k24*k33*k34+280*k14*k23^2*k24*k33*k34+1984*k22*k23^2*k24*k33*k34+192*k23^3*k24*k33*k34+13080*k14^2*k24^2*k33*k34+22768*k14*k22*k24^2*k33*k34+7360*k22^2*k24^2*k33*k34+13616*k14*k23*k24^2*k33*k34+15240*k22*k23*k24^2*k33*k34+6480*k23^2*k24^2*k33*k34+20088*k14*k24^3*k33*k34+14960*k22*k24^3*k33*k34+16288*k23*k24^3*k33*k34+9896*k24^4*k33*k34+9754*k14^2*k22*k33^2*k34+1842*k14*k22^2*k33^2*k34+3604*k14*k22*k23*k33^2*k34+1632*k14*k23^2*k33^2*k34+7406*k14*k22*k24*k33^2*k34+2036*k22^2*k24*k33^2*k34-1216*k14*k23*k24*k33^2*k34+2528*k22*k23*k24*k33^2*k34-352*k23^2*k24*k33^2*k34+10768*k14*k24^2*k33^2*k34+9754*k22*k24^2*k33^2*k34+7652*k23*k24^2*k33^2*k34+9988*k24^3*k33^2*k34+1064*k14*k22*k33^3*k34+1064*k22*k24*k33^3*k34-752*k23*k24*k33^3*k34+2864*k24^2*k33^3*k34+6144*k14^3*k22*k34^2+6956*k14^2*k22^2*k34^2+3130*k14*k22^3*k34^2+810*k22^4*k34^2+13536*k14^2*k22*k23*k34^2+10094*k14*k22^2*k23*k34^2+2864*k22^3*k23*k34^2+4208*k14^2*k23^2*k34^2+13536*k14*k22*k23^2*k34^2+6088*k22^2*k23^2*k34^2+5416*k14*k23^3*k34^2+6144*k22*k23^3*k34^2+2224*k23^4*k34^2+13080*k14^2*k22*k24*k34^2+10768*k14*k22^2*k24*k34^2+2864*k22^3*k24*k34^2-5760*k14^2*k23*k24*k34^2+13616*k14*k22*k23*k24*k34^2+7652*k22^2*k23*k24*k34^2-5888*k14*k23^2*k24*k34^2+6480*k22*k23^2*k24*k34^2-720*k23^3*k24*k34^2+3104*k14^2*k24^2*k34^2+13080*k14*k22*k24^2*k34^2+6088*k22^2*k24^2*k34^2-6600*k14*k23*k24^2*k34^2+6480*k22*k23*k24^2*k34^2-6144*k23^2*k24^2*k34^2+4416*k14*k24^3*k34^2+6144*k22*k24^3*k34^2-720*k23*k24^3*k34^2+2224*k24^4*k34^2+17336*k14^2*k22*k33*k34^2+10262*k14*k22^2*k33*k34^2+2576*k22^3*k33*k34^2+19260*k14*k22*k23*k33*k34^2+8800*k22^2*k23*k33*k34^2+5984*k14*k23^2*k33*k34^2+10288*k22*k23^2*k33*k34^2+3808*k23^3*k33*k34^2+22768*k14*k22*k24*k33*k34^2+9754*k22^2*k24*k33*k34^2-3048*k14*k23*k24*k33*k34^2+15240*k22*k23*k24*k33*k34^2+200*k23^2*k24*k33*k34^2+13080*k14*k24^2*k33*k34^2+17336*k22*k24^2*k33*k34^2+6480*k23*k24^2*k33*k34^2+11464*k24^3*k33*k34^2+7360*k14*k22*k33^2*k34^2+3320*k22^2*k33^2*k34^2+6224*k22*k23*k33^2*k34^2+1904*k23^2*k33^2*k34^2+7360*k22*k24*k33^2*k34^2-352*k23*k24*k33^2*k34^2+6088*k24^2*k33^2*k34^2+1440*k22*k33^3*k34^2+11464*k14^2*k22*k34^3+10596*k14*k22^2*k34^3+2830*k22^3*k34^3+19992*k14*k22*k23*k34^3+9988*k22^2*k23*k34^3+4736*k14*k23^2*k34^3+11464*k22*k23^2*k34^3+3440*k23^3*k34^3+20088*k14*k22*k24*k34^3+9988*k22^2*k24*k34^3-3216*k14*k23*k24*k34^3+16288*k22*k23*k24*k34^3-720*k23^2*k24*k34^3+4416*k14*k24^2*k34^3+11464*k22*k24^2*k34^3-720*k23*k24^2*k34^3+3440*k24^3*k34^3+14960*k14*k22*k33*k34^3+7504*k22^2*k33*k34^3+14176*k22*k23*k33*k34^3+3808*k23^2*k33*k34^3+14960*k22*k24*k33*k34^3+192*k23*k24*k33*k34^3+6144*k24^2*k33*k34^3+4320*k22*k33^2*k34^3+9896*k14*k22*k34^4+5224*k22^2*k34^4+9896*k22*k23*k34^4+2224*k23^2*k34^4+9896*k22*k24*k34^4+112*k23*k24*k34^4+2224*k24^2*k34^4+5944*k22*k33*k34^4+3064*k22*k34^5+6016*k14^3*k23^2*k44+10616*k14^2*k22*k23^2*k44+6306*k14*k22^2*k23^2*k44+1440*k22^3*k23^2*k44+10752*k14^2*k23^3*k44+14516*k14*k22*k23^3*k44+4320*k22^2*k23^3*k44+9912*k14*k23^4*k44+5944*k22*k23^4*k44+3064*k23^5*k44+10968*k14^2*k23^2*k24*k44+17104*k14*k22*k23^2*k24*k44+6224*k22^2*k23^2*k24*k44+19408*k14*k23^3*k24*k44+14176*k22*k23^3*k24*k44+9896*k23^4*k24*k44+12608*k14*k23^2*k24^2*k44+10288*k22*k23^2*k24^2*k44+11464*k23^3*k24^2*k44+6144*k23^2*k24^3*k44+6208*k14^3*k22*k33*k44+4534*k14^2*k22^2*k33*k44-711*k14*k22^3*k33*k44-747*k22^4*k33*k44+10544*k14^2*k22*k23*k33*k44+855*k14*k22^2*k23*k33*k44-1548*k22^3*k23*k33*k44+10616*k14^2*k23^2*k33*k44+10544*k14*k22*k23^2*k33*k44+652*k22^2*k23^2*k33*k44+14516*k14*k23^3*k33*k44+6208*k22*k23^3*k33*k44+5944*k23^4*k33*k44+9988*k14^2*k22*k24*k33*k44+516*k14*k22^2*k24*k33*k44-1548*k22^3*k24*k33*k44+5408*k14^2*k23*k24*k33*k44+6628*k14*k22*k23*k24*k33*k44-518*k22^2*k23*k24*k33*k44+19288*k14*k23^2*k24*k33*k44+9988*k22*k23^2*k24*k33*k44+14960*k23^3*k24*k33*k44+10288*k14^2*k24^2*k33*k44+9988*k14*k22*k24^2*k33*k44+652*k22^2*k24^2*k33*k44+19260*k14*k23*k24^2*k33*k44+9988*k22*k23*k24^2*k33*k44+17336*k23^2*k24^2*k33*k44+14176*k14*k24^3*k33*k44+6208*k22*k24^3*k33*k44+14960*k23*k24^3*k33*k44+5944*k24^4*k33*k44+4534*k14^2*k22*k33^2*k44+50*k14*k22^2*k33^2*k44-1052*k22^3*k33^2*k44+855*k14*k22*k23*k33^2*k44-2342*k22^2*k23*k33^2*k44+6306*k14*k23^2*k33^2*k44+652*k22*k23^2*k33^2*k44+4320*k23^3*k33^2*k44+2092*k14*k22*k24*k33^2*k44-885*k22^2*k24*k33^2*k44+3488*k14*k23*k24*k33^2*k44+516*k22*k23*k24*k33^2*k44+7360*k23^2*k24*k33^2*k44+9100*k14*k24^2*k33^2*k44+4534*k22*k24^2*k33^2*k44+9754*k23*k24^2*k33^2*k44+7504*k24^3*k33^2*k44-711*k14*k22*k33^3*k44-1052*k22^2*k33^3*k44-1548*k22*k23*k33^3*k44+1440*k23^2*k33^3*k44-711*k22*k24*k33^3*k44+1064*k23*k24*k33^3*k44+2576*k24^2*k33^3*k44-747*k22*k33^4*k44+5408*k14^2*k22*k23*k34*k44+3488*k14*k22^2*k23*k34*k44+1064*k22^3*k23*k34*k44+10968*k14^2*k23^2*k34*k44+19288*k14*k22*k23^2*k34*k44+7360*k22^2*k23^2*k34*k44+19408*k14*k23^3*k34*k44+14960*k22*k23^3*k34*k44+9896*k23^4*k34*k44-5408*k14^2*k23*k24*k34*k44+2752*k14*k22*k23*k24*k34*k44+2528*k22^2*k23*k24*k34*k44+11624*k14*k23^2*k24*k34*k44+15240*k22*k23^2*k24*k34*k44+16288*k23^3*k24*k34*k44-4144*k14*k23*k24^2*k34*k44+1984*k22*k23*k24^2*k34*k44+6480*k23^2*k24^2*k34*k44+192*k23*k24^3*k34*k44+9988*k14^2*k22*k33*k34*k44+2092*k14*k22^2*k33*k34*k44-711*k22^3*k33*k34*k44+6628*k14*k22*k23*k33*k34*k44+516*k22^2*k23*k33*k34*k44+17104*k14*k23^2*k33*k34*k44+9988*k22*k23^2*k33*k34*k44+14176*k23^3*k33*k34*k44+7380*k14*k22*k24*k33*k34*k44+516*k22^2*k24*k33*k34*k44+2752*k14*k23*k24*k33*k34*k44+3936*k22*k23*k24*k33*k34*k44+15240*k23^2*k24*k33*k34*k44+16952*k14*k24^2*k33*k34*k44+9988*k22*k24^2*k33*k34*k44+15240*k23*k24^2*k33*k34*k44+14176*k24^3*k33*k34*k44+516*k14*k22*k33^2*k34*k44-885*k22^2*k33^2*k34*k44-518*k22*k23*k33^2*k34*k44+6224*k23^2*k33^2*k34*k44+516*k22*k24*k33^2*k34*k44+2528*k23*k24*k33^2*k34*k44+8800*k24^2*k33^2*k34*k44-1548*k22*k33^3*k34*k44+10288*k14^2*k22*k34^2*k44+9100*k14*k22^2*k34^2*k44+2576*k22^3*k34^2*k44+19260*k14*k22*k23*k34^2*k44+9754*k22^2*k23*k34^2*k44+12608*k14*k23^2*k34^2*k44+17336*k22*k23^2*k34^2*k44+11464*k23^3*k34^2*k44+16952*k14*k22*k24*k34^2*k44+8800*k22^2*k24*k34^2*k44-4144*k14*k23*k24*k34^2*k44+15240*k22*k23*k24*k34^2*k44+6480*k23^2*k24*k34^2*k44+4576*k14*k24^2*k34^2*k44+10288*k22*k24^2*k34^2*k44+200*k23*k24^2*k34^2*k44+3808*k24^3*k34^2*k44+9988*k14*k22*k33*k34^2*k44+4534*k22^2*k33*k34^2*k44+9988*k22*k23*k33*k34^2*k44+10288*k23^2*k33*k34^2*k44+9988*k22*k24*k33*k34^2*k44+1984*k23*k24*k33*k34^2*k44+10288*k24^2*k33*k34^2*k44+652*k22*k33^2*k34^2*k44+14176*k14*k22*k34^3*k44+7504*k22^2*k34^3*k44+14960*k22*k23*k34^3*k44+6144*k23^2*k34^3*k44+14176*k22*k24*k34^3*k44+192*k23*k24*k34^3*k44+3808*k24^2*k34^3*k44+6208*k22*k33*k34^3*k44+5944*k22*k34^4*k44+7192*k14^2*k23^2*k44^2+9208*k14*k22*k23^2*k44^2+3320*k22^2*k23^2*k44^2+10266*k14*k23^3*k44^2+7504*k22*k23^3*k44^2+5224*k23^4*k44^2+10244*k14*k23^2*k24*k44^2+8800*k22*k23^2*k24*k44^2+9988*k23^3*k24*k44^2+6088*k23^2*k24^2*k44^2+652*k14^2*k22*k33*k44^2-885*k14*k22^2*k33*k44^2-1052*k22^3*k33*k44^2+855*k14*k22*k23*k33*k44^2-885*k22^2*k23*k33*k44^2+9208*k14*k23^2*k33*k44^2+4534*k22*k23^2*k33*k44^2+7504*k23^3*k33*k44^2-518*k14*k22*k24*k33*k44^2-2342*k22^2*k24*k33*k44^2+3604*k14*k23*k24*k33*k44^2+516*k22*k23*k24*k33*k44^2+9754*k23^2*k24*k33*k44^2+6224*k14*k24^2*k33*k44^2+652*k22*k24^2*k33*k44^2+7360*k23*k24^2*k33*k44^2+4320*k24^3*k33*k44^2-885*k14*k22*k33^2*k44^2-993*k22^2*k33^2*k44^2-885*k22*k23*k33^2*k44^2+3320*k23^2*k33^2*k44^2-885*k22*k24*k33^2*k44^2+2036*k23*k24*k33^2*k44^2+3320*k24^2*k33^2*k44^2-1052*k22*k33^3*k44^2+3604*k14*k22*k23*k34*k44^2+2036*k22^2*k23*k34*k44^2+10244*k14*k23^2*k34*k44^2+9754*k22*k23^2*k34*k44^2+9988*k23^3*k34*k44^2-2800*k14*k23*k24*k34*k44^2+2528*k22*k23*k24*k34*k44^2+7652*k23^2*k24*k34*k44^2-352*k23*k24^2*k34*k44^2-518*k14*k22*k33*k34*k44^2-885*k22^2*k33*k34*k44^2+516*k22*k23*k33*k34*k44^2+8800*k23^2*k33*k34*k44^2-518*k22*k24*k33*k34*k44^2+2528*k23*k24*k33*k34*k44^2+6224*k24^2*k33*k34*k44^2-2342*k22*k33^2*k34*k44^2+6224*k14*k22*k34^2*k44^2+3320*k22^2*k34^2*k44^2+7360*k22*k23*k34^2*k44^2+6088*k23^2*k34^2*k44^2+6224*k22*k24*k34^2*k44^2-352*k23*k24*k34^2*k44^2+1904*k24^2*k34^2*k44^2+652*k22*k33*k34^2*k44^2+4320*k22*k34^3*k44^2+3816*k14*k23^2*k44^3+2576*k22*k23^2*k44^3+2830*k23^3*k44^3+2864*k23^2*k24*k44^3-1548*k14*k22*k33*k44^3-1052*k22^2*k33*k44^3-711*k22*k23*k33*k44^3+2576*k23^2*k33*k44^3-1548*k22*k24*k33*k44^3+1064*k23*k24*k33*k44^3+1440*k24^2*k33*k44^3-1052*k22*k33^2*k44^3+1064*k22*k23*k34*k44^3+2864*k23^2*k34*k44^3-752*k23*k24*k34*k44^3-1548*k22*k33*k34*k44^3+1440*k22*k34^2*k44^3+810*k23^2*k44^4-747*k22*k33*k44^4+8*k13^4*(206*k24^2+743*k22*k44)+8*k12^4*(206*k34^2+743*k33*k44)+4*k12^3*(952*k14^2*k33+1536*k24^2*k33+544*k13*k34^2+1504*k22*k34^2+624*k23*k34^2+926*k33*k34^2+606*k34^3+952*k13^2*k44+48*k13*k23*k44+1536*k23^2*k44+3544*k13*k33*k44+1552*k22*k33*k44+3740*k23*k33*k44+1876*k33^2*k44+860*k13*k34*k44+842*k23*k34*k44+3629*k33*k34*k44+926*k34^2*k44+1876*k33*k44^2+4*k14*(12*k24*k33-68*k13*k34+72*k23*k34+215*k33*k34+136*k34^2+886*k33*k44)+k24*(288*k13*k34-920*k23*k34+842*k33*k34+624*k34^2+3740*k33*k44))+2*k12^2*(1552*k23^2*k24^2+1904*k14^3*k33+5144*k22*k24^2*k33+6540*k23*k24^2*k33+5732*k24^3*k33+3478*k24^2*k33^2-2704*k22*k23*k24*k34-2880*k23^2*k24*k34-2880*k23*k24^2*k34+2704*k22*k24*k33*k34+96*k23*k24*k33*k34+6768*k24^2*k33*k34+946*k24*k33^2*k34+3596*k22^2*k34^2+5484*k22*k23*k34^2+2104*k23^2*k34^2+5484*k22*k24*k34^2-1360*k23*k24*k34^2+2104*k24^2*k34^2+5308*k22*k33*k34^2+2836*k23*k33*k34^2+3344*k24*k33*k34^2+996*k33^2*k34^2+5376*k22*k34^3+2096*k23*k34^3+2096*k24*k34^3+1852*k33*k34^3+880*k34^4+1904*k13^3*k44+5144*k22*k23^2*k44+5732*k23^3*k44+6540*k23^2*k24*k44+326*k22^2*k33*k44+4994*k22*k23*k33*k44+8668*k23^2*k33*k44+4994*k22*k24*k33*k44+11384*k23*k24*k33*k44+8668*k24^2*k33*k44+2267*k22*k33^2*k44+4877*k23*k33^2*k44+5131*k24*k33^2*k44+1288*k33^3*k44+2704*k22*k23*k34*k44+6768*k23^2*k34*k44+96*k23*k24*k34*k44+5272*k22*k33*k34*k44+9644*k23*k33*k34*k44+9644*k24*k33*k34*k44+4604*k33^2*k34*k44+5308*k22*k34^2*k44+3344*k23*k34^2*k44+2836*k24*k34^2*k44+5308*k33*k34^2*k44+1852*k34^3*k44+3478*k23^2*k44^2+2267*k22*k33*k44^2+5131*k23*k33*k44^2+4877*k24*k33*k44^2+2570*k33^2*k44^2+946*k23*k34*k44^2+4604*k33*k34*k44^2+996*k34^2*k44^2+1288*k33*k44^3+4*k14^2*(200*k23^2+1286*k22*k33+748*k23*k33+25*k24*k33+312*k33^2+350*k23*k34+748*k33*k34+200*k34^2+1286*k33*k44)+4*k13^2*(96*k14^2+200*k24^2+350*k24*k34+200*k34^2+1286*k22*k44+25*k23*k44+748*k24*k44+1286*k33*k44+748*k34*k44+312*k44^2+k14*(-40*k24-40*k34+572*k44))+2*k14*(1620*k24^2*k33-634*k24*k33^2+70*k24*k33*k34+536*k33^2*k34+872*k24*k34^2+1418*k33*k34^2+724*k34^3+3810*k24*k33*k44+2275*k33^2*k44+4276*k33*k34*k44+1012*k34^2*k44+2200*k33*k44^2+4*k23^2*(100*k24+273*k34+788*k44)+k22*(496*k24*k33+1352*k33*k34+2742*k34^2+2497*k33*k44)+k23*(300*k22*k34+1478*k33*k34+1422*k34^2-6*k24*(127*k33+294*k34)+4815*k33*k44+1194*k34*k44))+2*k13*(3152*k24^2*k33+300*k22*k24*k34+1092*k24^2*k34+1194*k24*k33*k34+2742*k22*k34^2+1422*k24*k34^2+1012*k33*k34^2+724*k34^3-8*k14^2*(10*k23-143*k33+10*k34)+1620*k23^2*k44+2497*k22*k33*k44+4815*k24*k33*k44+2200*k33^2*k44+1352*k22*k34*k44+1478*k24*k34*k44+4276*k33*k34*k44+1418*k34^2*k44+2275*k33*k44^2+536*k34*k44^2+2*k23*(200*k24^2-882*k24*k34+436*k34^2+248*k22*k44-381*k24*k44+1905*k33*k44+35*k34*k44-317*k44^2)-2*k14*(518*k24*k33+676*k22*k34+40*k24*k34-416*k33*k34-222*k34^2-2119*k33*k44-416*k34*k44+2*k23*(88*k24+20*k34+259*k44))))+4*k13^3*(952*k14^2*k22+1876*k22^2*k44+2*(768*k23^2*k44+k23*k24*(312*k24-460*k34+421*k44)+k24^2*(303*k24+752*k33+312*k34+463*k44))+4*k14*(8*k24*(9*k23+17*k24)+k22*(215*k24+12*k34+886*k44))+k22*(926*k24^2+k24*(842*k34+3629*k44)+4*(384*k34^2+935*k34*k44+k44*(935*k23+388*k33+469*k44))))+2*k13^2*(1904*k14^3*k22+1288*k22^3*k44+4*k14^2*(312*k22^2+50*(4*k23^2+7*k23*k24+4*k24^2)+k22*(748*k23+748*k24+1286*k33+25*k34+1286*k44))+k22^2*(996*k24^2+3478*k34^2+5131*k34*k44+k44*(4877*k23+2267*k33+2570*k44)+k24*(946*k34+4604*k44))+k22*(1852*k24^3+5144*k33*k34^2+5732*k34^3+8668*k23^2*k44+326*k33^2*k44+4994*k33*k34*k44+8668*k34^2*k44+2267*k33*k44^2+4877*k34*k44^2+1288*k44^3+4*k24^2*(1327*k33+836*k34+1327*k44)+4*k24*(676*k33*k34+1692*k34^2+1318*k33*k44+2411*k34*k44+1151*k44^2)+k23*(2836*k24^2+96*k24*k34+6540*k34^2+9644*k24*k44+4994*k33*k44+11384*k34*k44+5131*k44^2))+2*(2866*k23^3*k44+2*k24^2*(220*k24^2+899*k33^2+1371*k33*k34+526*k34^2+1327*k33*k44+709*k34*k44+249*k44^2+k24*(1344*k33+524*k34+463*k44))+k23*k24*(1048*k24^2-1440*k34^2-1352*k33*(k34-k44)+48*k34*k44+473*k44^2+2*k24*(1371*k33-340*k34+836*k44))+k23^2*(1052*k24^2+776*k34^2-72*k24*(20*k34-47*k44)+3270*k34*k44+k44*(2572*k33+1739*k44)))+2*k14*(6*k23*k24*(237*k24+50*k33-294*k34+199*k44)+2*k24^2*(362*k24+1371*k33+436*k34+506*k44)+4*k23^2*(273*k24+100*k34+788*k44)+k22^2*(536*k24-634*k34+2275*k44)+k22*(1418*k24^2+1352*k24*k33+70*k24*k34+496*k33*k34+1620*k34^2+4276*k24*k44+2497*k33*k44+3810*k34*k44+2200*k44^2+k23*(1478*k24-762*k34+4815*k44))))+k13*(16*k14^3*(8*k23*(17*k23+9*k24)+k22*(215*k23+886*k33+12*k34))+k22^3*(-232*k24*k34+3130*k34^2+1064*k23*k44-711*k33*k44+814*k34*k44)+k22^2*(9100*k33*k34^2+10596*k34^3+2*k24^2*(3153*k33+712*k34)+7360*k23^2*k44-885*k33^2*k44+2092*k33*k34*k44+10262*k34^2*k44+50*k33*k44^2+1842*k34*k44^2+k24*(3488*k33*k34+10094*k34^2+855*k33*k44+3224*k34*k44)+2*k23*(816*k24^2-608*k24*k34+5384*k34^2+1802*k24*k44+258*k33*k44+3703*k34*k44+921*k44^2))+4*k14^2*(k22^2*(536*k23+2275*k33-634*k34)+k22*(1418*k23^2+4815*k24*k33+2200*k33^2-762*k24*k34+3810*k33*k34+1620*k34^2+2497*k33*k44+496*k34*k44+2*k23*(739*k24+2138*k33+35*k34+676*k44))+2*(362*k23^3+8*k24^2*(197*k33+25*k34)+3*k23*k24*(182*k24+199*k33-294*k34+50*k44)+k23^2*(711*k24+506*k33+436*k34+1371*k44)))+k22*(6224*k33^2*k34^2+14176*k33*k34^3+9896*k34^4+4*k24^3*(3629*k33+842*k34)+14960*k23^3*k44-1548*k33^3*k44-518*k33^2*k34*k44+9988*k33*k34^2*k44+14960*k34^3*k44-885*k33^2*k44^2+516*k33*k34*k44^2+7360*k34^2*k44^2-711*k33*k44^3+1064*k34*k44^3+8*k24^2*(1151*k33^2+2411*k33*k34+1692*k34^2+1318*k33*k44+676*k34*k44)+2*k23^2*(2992*k24^2-1524*k24*k34+6540*k34^2+9630*k24*k44+4994*k33*k44+11384*k34*k44+5131*k44^2)+2*k23*(1720*k24^3+8476*k33*k34^2+10044*k34^3-259*k33^2*k44+3690*k33*k34*k44+11384*k34^2*k44+1046*k33*k44^2+3703*k34*k44^2+407*k44^3+4*k24^2*(2138*k33+35*k34+676*k44)+2*k24*(688*k33*k34+3404*k34^2+1657*k33*k44+2616*k34*k44+806*k44^2))+k24*(k33^2*(3604*k34+855*k44)+k33*(19260*k34^2+6628*k34*k44+855*k44^2)+4*k34*(4998*k34^2+4815*k34*k44+901*k44^2)))+2*(4948*k23^4*k44+2*k23^3*(1184*k24^2-804*k24*k34+1104*k34^2+4998*k24*k44+3544*k33*k44+5022*k34*k44+2649*k44^2)+k23^2*(2708*k24^3+2208*k34^3+3112*k33^2*k44+6540*k34^2*k44+5384*k34*k44^2+1565*k44^3+16*k24^2*(394*k33-184*k34+423*k44)+26*k33*(88*k34^2+326*k34*k44+175*k44^2)+k24*(-2072*k33*k34-3300*k34^2+9630*k33*k44+6808*k34*k44+5047*k44^2))+2*k23*k24*(512*k24^3+k24^2*(4852*k33-24*k34+842*k44)+k33^2*(-700*k34+901*k44)+k24*(2561*k33^2+2906*k33*k34-1472*k34^2+4822*k33*k44+70*k34*k44+356*k44^2)+k33*(-1036*k34^2+688*k34*k44+872*k44^2)-2*(402*k34^3+381*k34^2*k44+152*k34*k44^2+29*k44^3))+k24^2*(1908*k33^3+4*k24^2*(1239*k33+256*k34)+k33^2*(5122*k34+4604*k44)+16*k34*(148*k34^2+187*k34*k44+51*k44^2)+k33*(6304*k34^2+8552*k34*k44+3153*k44^2)+k24*(5133*k33^2+4*k34*(677*k34+430*k44)+k33*(9704*k34+7258*k44))))+4*k14*(-462*k22^3*k34+k22^2*(872*k24*k33-934*k24*k34+170*k33*k34+1590*k34^2+523*k33*k44+170*k34*k44+k23*(416*k24-934*k34+872*k44))+k22*(632*k33^2*k34+3810*k33*k34^2+4072*k34^3+k24^2*(4822*k33+48*k34)+129*k33^2*k44+984*k33*k34*k44+3810*k34^2*k44+129*k33*k44^2+632*k34*k44^2+2*k23^2*(739*k24+24*k34+2411*k44)+k24*(806*k33^2+2616*k33*k34+3404*k34^2+1657*k33*k44+688*k34*k44)+k23*(1478*k24^2+688*k33*k34+3404*k34^2+1657*k33*k44+2616*k34*k44+806*k44^2+8*k24*(235*k33-264*k34+235*k44)))+2*(k23^3*(608*k24+390*k34+2426*k44)+k24^2*(2426*k24*k33+1359*k33^2+390*k24*k34+2532*k33*k34+714*k34^2+2138*k33*k44+416*k34*k44)+k23^2*(1112*k24^2+416*k33*k34+714*k34^2+2138*k33*k44+2532*k34*k44+1359*k44^2+k24*(597*k33-926*k34+2521*k44))+k23*k24*(608*k24^2+k24*(2521*k33-926*k34+597*k44)+2*(9*k33^2-373*k33*k34-752*k34^2+470*k33*k44-373*k34*k44+9*k44^2)))))+k12*(4576*k22*k23^2*k24^2+4416*k23^3*k24^2+4416*k23^2*k24^3+6224*k22^2*k24^2*k33+16952*k22*k23*k24^2*k33+13080*k23^2*k24^2*k33+14176*k22*k24^3*k33+20088*k23*k24^3*k33+9896*k24^4*k33+9100*k22*k24^2*k33^2+10768*k23*k24^2*k33^2+10596*k24^3*k33^2+3130*k24^2*k33^3-2800*k22^2*k23*k24*k34-4144*k22*k23^2*k24*k34-3216*k23^3*k24*k34-4144*k22*k23*k24^2*k34-6600*k23^2*k24^2*k34-3216*k23*k24^3*k34+3604*k22^2*k24*k33*k34+2752*k22*k23*k24*k33*k34-3048*k23^2*k24*k33*k34+19260*k22*k24^2*k33*k34+13616*k23*k24^2*k33*k34+19992*k24^3*k33*k34+3488*k22*k24*k33^2*k34-1216*k23*k24*k33^2*k34+10094*k24^2*k33^2*k34-232*k24*k33^3*k34+3816*k22^3*k34^2+10244*k22^2*k23*k34^2+12608*k22*k23^2*k34^2+4736*k23^3*k34^2+10244*k22^2*k24*k34^2+11624*k22*k23*k24*k34^2-5888*k23^2*k24*k34^2+12608*k22*k24^2*k34^2-5888*k23*k24^2*k34^2+4736*k24^3*k34^2+9208*k22^2*k33*k34^2+17104*k22*k23*k33*k34^2+5984*k23^2*k33*k34^2+19288*k22*k24*k33*k34^2+280*k23*k24*k33*k34^2+13536*k24^2*k33*k34^2+6306*k22*k33^2*k34^2+1632*k23*k33^2*k34^2+1424*k24*k33^2*k34^2+10266*k22^2*k34^3+19408*k22*k23*k34^3+5416*k23^2*k34^3+19408*k22*k24*k34^3-96*k23*k24*k34^3+5416*k24^2*k34^3+14516*k22*k33*k34^3+3440*k23*k33*k34^3+3368*k24*k33*k34^3+9912*k22*k34^4+2048*k23*k34^4+2048*k24*k34^4+16*k14^3*(136*k23^2+886*k22*k33+215*k23*k33+12*k24*k33+72*k23*k34)+6224*k22^2*k23^2*k44+14176*k22*k23^3*k44+9896*k23^4*k44+16952*k22*k23^2*k24*k44+20088*k23^3*k24*k44+13080*k23^2*k24^2*k44-1548*k22^3*k33*k44-518*k22^2*k23*k33*k44+9988*k22*k23^2*k33*k44+14960*k23^3*k33*k44-518*k22^2*k24*k33*k44+7380*k22*k23*k24*k33*k44+22768*k23^2*k24*k33*k44+9988*k22*k24^2*k33*k44+22768*k23*k24^2*k33*k44+14960*k24^3*k33*k44-885*k22^2*k33^2*k44+516*k22*k23*k33^2*k44+7360*k23^2*k33^2*k44+2092*k22*k24*k33^2*k44+7406*k23*k24*k33^2*k44+10262*k24^2*k33^2*k44-711*k22*k33^3*k44+1064*k23*k33^3*k44+814*k24*k33^3*k44+3604*k22^2*k23*k34*k44+19260*k22*k23^2*k34*k44+19992*k23^3*k34*k44+2752*k22*k23*k24*k34*k44+13616*k23^2*k24*k34*k44-3048*k23*k24^2*k34*k44+855*k22^2*k33*k34*k44+6628*k22*k23*k33*k34*k44+19260*k23^2*k33*k34*k44+6628*k22*k24*k33*k34*k44+10464*k23*k24*k33*k34*k44+19260*k24^2*k33*k34*k44+855*k22*k33^2*k34*k44+3604*k23*k33^2*k34*k44+3224*k24*k33^2*k34*k44+9208*k22^2*k34^2*k44+19288*k22*k23*k34^2*k44+13536*k23^2*k34^2*k44+17104*k22*k24*k34^2*k44+280*k23*k24*k34^2*k44+5984*k24^2*k34^2*k44+10544*k22*k33*k34^2*k44+5408*k23*k33*k34^2*k44+5408*k24*k33*k34^2*k44+14516*k22*k34^3*k44+3368*k23*k34^3*k44+3440*k24*k34^3*k44+9100*k22*k23^2*k44^2+10596*k23^3*k44^2+10768*k23^2*k24*k44^2-885*k22^2*k33*k44^2+2092*k22*k23*k33*k44^2+10262*k23^2*k33*k44^2+516*k22*k24*k33*k44^2+7406*k23*k24*k33*k44^2+7360*k24^2*k33*k44^2+50*k22*k33^2*k44^2+1842*k23*k33^2*k44^2+1842*k24*k33^2*k44^2+3488*k22*k23*k34*k44^2+10094*k23^2*k34*k44^2-1216*k23*k24*k34*k44^2+855*k22*k33*k34*k44^2+3224*k23*k33*k34*k44^2+3604*k24*k33*k34*k44^2+6306*k22*k34^2*k44^2+1424*k23*k34^2*k44^2+1632*k24*k34^2*k44^2+3130*k23^2*k44^3-711*k22*k33*k44^3+814*k23*k33*k44^3+1064*k24*k33*k44^3-232*k23*k34*k44^3-16*k13^3*(68*k14*k24-136*k24^2-72*k24*k34-886*k22*k44-12*k23*k44-215*k24*k44)+4*k14^2*(2200*k22^2*k33+k22*(1012*k23^2+4276*k23*k33+3810*k24*k33+2275*k33^2+1194*k23*k34+4815*k33*k34+3152*k34^2+2497*k33*k44)+2*(362*k23^3+k23^2*(436*k24+709*k33+711*k34+1371*k44)+k24*(810*k24*k33-317*k33^2-381*k33*k34+200*k34^2+248*k33*k44)+k23*(35*k24*k33+268*k33^2-882*k24*k34+739*k33*k34+546*k34^2+676*k33*k44+150*k34*k44)))+4*k13^2*(8*k14^2*(143*k22-10*(k23+k24))+2200*k22^2*k44+k22*(1012*k24^2+3152*k34^2+4815*k34*k44+2*k24*(597*k34+2138*k44)+k44*(3810*k23+2497*k33+2275*k44))+2*k14*(k22*(416*k24-518*k34+2119*k44)-2*(k24*(-111*k24+338*k33+20*k34-208*k44)+k23*(20*k24+88*k34+259*k44)))+2*(810*k23^2*k44+k23*(436*k24^2-882*k24*k34+200*k34^2+35*k24*k44+248*k33*k44-381*k34*k44-317*k44^2)+k24*(362*k24^2+150*k33*k34+546*k34^2+676*k33*k44+739*k34*k44+268*k44^2+k24*(1371*k33+711*k34+709*k44))))+4*k14*(k22^2*(632*k24*k33+36*k23*k34+806*k33*k34+2718*k34^2+129*k33*k44)+k22*(3810*k24^2*k33+872*k33^2*k34+4822*k33*k34^2+4852*k34^3+523*k33^2*k44+1657*k33*k34*k44+4276*k34^2*k44+129*k33*k44^2+2*k23^2*(416*k24+597*k34+2138*k44)+2*k24*(85*k33^2+1308*k33*k34+2532*k34^2+492*k33*k44)+k23*(688*k24*k33-1492*k24*k34+1880*k33*k34+5042*k34^2+1657*k33*k44+1880*k34*k44))+2*(k23^3*(390*k24+608*k34+2426*k44)+k23^2*(714*k24^2+739*k33*k34+1112*k34^2+2411*k33*k44+2521*k34*k44+1359*k44^2+k24*(24*k33-926*k34+2532*k44))+k24*(2036*k24^2*k33-231*k33^3+26*k34^2*(15*k34+16*k44)+k33^2*(-467*k34+85*k44)+k24*(795*k33^2+1702*k33*k34+714*k34^2+1905*k33*k44)+4*k33*(6*k34^2+86*k34*k44+79*k44^2))+k23*(2*k24^2*(851*k33-752*k34)+4*k33^2*(52*k34+109*k44)-k24*(467*k33^2+1056*k33*k34+926*k34^2-1308*k33*k44+746*k34*k44)+k34*(608*k34^2+597*k34*k44+18*k44^2)+k33*(739*k34^2+940*k34*k44+403*k44^2))))-4*k13*(272*k14^3*k23-k22^2*(36*k24*k34+2718*k34^2+632*k23*k44+129*k33*k44+806*k34*k44)+2*k14^2*(-222*k23^2+2*k24*(259*k33+88*k34)+k22*(-416*k23-2119*k33+518*k34)+k23*(40*k24-416*k33+40*k34+676*k44))-k22*(4276*k33*k34^2+4852*k34^3+2*k24^2*(2138*k33+597*k34)+3810*k23^2*k44+129*k33^2*k44+1657*k33*k34*k44+4822*k34^2*k44+523*k33*k44^2+872*k34*k44^2+k24*(1880*k33*k34+5042*k34^2+1657*k33*k44+1880*k34*k44)+2*k23*(416*k24^2-746*k24*k34+2532*k34^2+344*k24*k44+492*k33*k44+1308*k34*k44+85*k44^2))-2*(2036*k23^3*k44+k23^2*(714*k24^2-1504*k24*k34+714*k34^2+1702*k24*k44+1905*k33*k44+1702*k34*k44+795*k44^2)+k24*(k24^2*(2426*k33+608*k34)+k33^2*(18*k34+403*k44)+k24*(1359*k33^2+2521*k33*k34+1112*k34^2+2411*k33*k44+739*k34*k44)+k34*(608*k34^2+739*k34*k44+208*k44^2)+k33*(597*k34^2+940*k34*k44+436*k44^2))+k23*(390*k24^3+390*k34^3+316*k33^2*k44+24*k34^2*k44-467*k34*k44^2-231*k44^3+k24^2*(2532*k33-926*k34+24*k44)+k33*(416*k34^2+344*k34*k44+85*k44^2)-k24*(746*k33*k34+926*k34^2-1308*k33*k44+1056*k34*k44+467*k44^2)))+k14*(1384*k22^2*k34-k22*(688*k24*k33-1492*k24*k34+688*k33*k34+2906*k34^2+1845*k33*k44+688*k34*k44+4*k23*(114*k24-373*k34+172*k44))-2*(k23^2*(352*k24+352*k34+1453*k44)+k24*(1453*k24*k33-692*k33^2+352*k24*k34-746*k33*k34+352*k34^2+344*k33*k44+228*k34*k44)+2*k23*(176*k24^2+114*k33*k34+176*k34^2+172*k33*k44-373*k34*k44-346*k44^2-k24*(373*k33+966*k34+373*k44)))))))+2*(4*k13^5*(62*k24^2+383*k22*k44)+4*k12^5*(62*k34^2+383*k33*k44)+4*k12^4*(278*k14^2*k33+278*k24^2*k33+70*k13*k34^2+206*k22*k34^2+70*k23*k34^2+220*k33*k34^2+98*k34^3+278*k13^2*k44+14*k13*k23*k44+278*k23^2*k44+1237*k13*k33*k44+743*k22*k33*k44+1237*k23*k33*k44+653*k33^2*k44+256*k13*k34*k44+256*k23*k34*k44+1239*k33*k34*k44+220*k34^2*k44+653*k33*k44^2+k24*(96*k13*k34-88*k23*k34+256*k33*k34+70*k34^2+1237*k33*k44)+k14*(14*k24*k33-88*k13*k34+96*k23*k34+256*k33*k34+70*k34^2+1237*k33*k44))+4*k13^4*(278*k14^2*k22+70*k23*k24^2+98*k24^3+206*k24^2*k33-88*k23*k24*k34+70*k24^2*k34+653*k22^2*k44+278*k23^2*k44+256*k23*k24*k44+220*k24^2*k44+k14*(256*k22*k24+96*k23*k24+70*k24^2+14*k22*k34+1237*k22*k44)+k22*(220*k24^2+256*k24*k34+278*k34^2+1237*k23*k44+1239*k24*k44+743*k33*k44+1237*k34*k44+653*k44^2))+k12^3*(384*k23^2*k24^2+1720*k14^3*k33+1904*k22*k24^2*k33+2208*k23*k24^2*k33+1720*k24^3*k33+1208*k24^2*k33^2-544*k22*k23*k24*k34-272*k23^2*k24*k34-272*k23*k24^2*k34+1720*k22*k24*k33*k34+1560*k23*k24*k33*k34+2708*k24^2*k33*k34+1000*k24*k33^2*k34+864*k22^2*k34^2+1088*k22*k23*k34^2+376*k23^2*k34^2+1088*k22*k24*k34^2-72*k23*k24*k34^2+376*k24^2*k34^2+1852*k22*k33*k34^2+1448*k23*k33*k34^2+2096*k24*k33*k34^2+790*k33^2*k34^2+1212*k22*k34^3+536*k23*k34^3+536*k24*k34^3+1212*k33*k34^3+392*k34^4+1720*k13^3*k44+1904*k22*k23^2*k44+1720*k23^3*k44+2208*k23^2*k24*k44+2160*k22^2*k33*k44+7088*k22*k23*k33*k44+5732*k23^2*k33*k44+7088*k22*k24*k33*k44+10044*k23*k24*k33*k44+5732*k24^2*k33*k44+3752*k22*k33^2*k44+4994*k23*k33^2*k44+5298*k24*k33^2*k44+1415*k33^3*k44+1720*k22*k23*k34*k44+2708*k23^2*k34*k44+1560*k23*k24*k34*k44+7258*k22*k33*k34*k44+9704*k23*k33*k34*k44+9704*k24*k33*k34*k44+5133*k33^2*k34*k44+1852*k22*k34^2*k44+2096*k23*k34^2*k44+1448*k24*k34^2*k44+5376*k33*k34^2*k44+1212*k34^3*k44+1208*k23^2*k44^2+3752*k22*k33*k44^2+5298*k23*k33*k44^2+4994*k24*k33*k44^2+2926*k33^2*k44^2+1000*k23*k34*k44^2+5133*k33*k34*k44^2+790*k34^2*k44^2+1415*k33*k44^3+4*k14^2*(68*k23^2+768*k22*k33-90*k24*k33+302*k33^2+677*k33*k34+94*k34^2+8*k23*(74*k33+43*k34)+1433*k33*k44)+4*k13^2*(96*k14^2+68*k24^2+94*k34^2-4*k14*(4*k24+17*k34-138*k44)+768*k22*k44-90*k23*k44+1433*k33*k44+677*k34*k44+302*k44^2+8*k24*(43*k34+74*k44))+2*k14*(-180*k24^2*k33-480*k24*k33^2-24*k24*k33*k34+500*k33^2*k34+32*k24*k34^2+1048*k33*k34^2+268*k34^3-16*k23^2*(2*k24-43*k34-74*k44)+4072*k24*k33*k44+2649*k33^2*k44+4852*k33*k34*k44+724*k34^2*k44+2497*k33*k44^2+k22*(48*k24*k33+842*k33*k34+624*k34^2+3740*k33*k44)+k23*(-804*k24*k33+288*k22*k34-40*k24*k34+1216*k33*k34+684*k34^2+4998*k33*k44+1216*k34*k44))-2*k13*(-1184*k24^2*k33-288*k22*k24*k34-688*k24^2*k34-1216*k24*k33*k34-624*k22*k34^2-684*k24*k34^2-724*k33*k34^2-268*k34^3+8*k14^2*(4*k23-138*k33+17*k34)+180*k23^2*k44-3740*k22*k33*k44-4998*k24*k33*k44-2497*k33^2*k44-842*k22*k34*k44-1216*k24*k34*k44-4852*k33*k34*k44-1048*k34^2*k44-2649*k33*k44^2-500*k34*k44^2+4*k23*(8*k24^2-8*k34^2+6*k34*k44-2*(6*k22+509*k33-60*k44)*k44+k24*(10*k34+201*k44))+k14*(804*k24*k33+920*k22*k34+40*k24*k34-780*k33*k34+36*k34^2-5022*k33*k44-780*k34*k44+k23*(400*k24+40*k34+804*k44))))+k13^3*(1720*k14^3*k22+1415*k22^3*k44+k22^2*(790*k24^2+1000*k24*k34+1208*k34^2+4994*k23*k44+5133*k24*k44+3752*k33*k44+5298*k34*k44+2926*k44^2)+4*k14^2*(302*k22^2+68*k23^2+344*k23*k24+94*k24^2+k22*(592*k23+677*k24+768*k33-90*k34+1433*k44))+k22*(1212*k24^3+1904*k33*k34^2+1720*k34^3+5732*k23^2*k44+2160*k33^2*k44+7088*k33*k34*k44+5732*k34^2*k44+3752*k33*k44^2+4994*k34*k44^2+1415*k44^3+4*k24^2*(463*k33+524*k34+1344*k44)+2*k23*(724*k24^2+780*k24*k34+1104*k34^2+4852*k24*k44+3544*k33*k44+5022*k34*k44+2649*k44^2)+k24*(1720*k33*k34+2708*k34^2+7258*k33*k44+9704*k34*k44+5133*k44^2))+2*(860*k23^3*k44+2*k23^2*(94*k24^2-68*k24*k34+96*k34^2+677*k24*k44+476*k33*k44+552*k34*k44+302*k44^2)+4*k23*k24*(67*k24^2-68*k33*k34-34*k34^2+215*k33*k44+195*k34*k44+125*k44^2+k24*(136*k33-9*k34+262*k44))+k24^2*(196*k24^2+432*k33^2+544*k33*k34+188*k34^2+926*k33*k44+724*k34*k44+395*k44^2+k24*(606*k33+268*k34+606*k44)))+2*k14*(k22^2*(500*k24-480*k34+2649*k44)+4*(4*k23^2*(43*k24-2*k34+74*k44)+k24^2*(67*k24+156*k33+8*k34+181*k44)+k23*k24*(171*k24+72*k33-10*k34+304*k44))+k22*(1048*k24^2+842*k24*k33-24*k24*k34+48*k33*k34-180*k34^2+4852*k24*k44+3740*k33*k44+4072*k34*k44+2497*k44^2+2*k23*(608*k24-402*k34+2499*k44))))+k14^2*(405*k22^4*k33+4*k14^3*(62*k23^2+383*k22*k33)+k22^3*(288*k23^2+1432*k24*k33+1124*k33^2+1565*k33*k34+488*k34^2+36*k23*(53*k33+10*k34)+1288*k33*k44)+4*k14^2*(98*k23^3+653*k22^2*k33+278*k24^2*k33+8*k23*k24*(32*k33-11*k34)+k23^2*(70*k24+220*k33+70*k34+206*k44)+k22*(220*k23^2+1239*k23*k33+1237*k24*k33+653*k33^2+256*k23*k34+1237*k33*k34+278*k34^2+743*k33*k44))+k22^2*(864*k23^3+3044*k24^2*k33+1124*k33^3+2987*k33^2*k34+3478*k33*k34^2+1208*k34^3+2570*k33^2*k44+4550*k33*k34*k44+1248*k34^2*k44+1660*k33*k44^2+4*k23^2*(182*k24+899*k33+298*k34+249*k44)+k24*(2987*k33^2+5384*k33*k34+1464*k34^2+4400*k33*k44)+2*k23*(2561*k24*k33+1837*k33^2+472*k24*k34+2718*k33*k34+893*k34^2+2302*k33*k44+536*k34*k44))+k22*(824*k23^4+3072*k24^3*k33+405*k33^4+1432*k33^3*k34+3044*k33^2*k34^2+3072*k33*k34^3+1112*k34^4+1288*k33^3*k44+4400*k33^2*k34*k44+5144*k33*k34^2*k44+1904*k34^3*k44+1660*k33^2*k44^2+3112*k33*k34*k44^2+952*k34^2*k44^2+720*k33*k44^3+4*k23^3*(272*k24+752*k33+312*k34+463*k44)+2*k24^2*(1739*k33^2+3270*k33*k34+776*k34^2+2572*k33*k44)+4*k23^2*(200*k24^2+899*k33^2+1371*k33*k34+526*k34^2+1327*k33*k44+709*k34*k44+249*k44^2+k24*(1371*k33+436*k34+506*k44))+k24*(1565*k33^3+16*k34^2*(138*k34+143*k44)+k33^2*(5384*k34+4550*k44)+4*k33*(1635*k34^2+2119*k34*k44+778*k44^2))+k23*(1908*k33^3+32*k24^2*(197*k33+25*k34)+k33^2*(5122*k34+4604*k44)+4*k24*(1359*k33^2+2532*k33*k34+714*k34^2+2138*k33*k44+416*k34*k44)+16*k34*(148*k34^2+187*k34*k44+51*k44^2)+k33*(6304*k34^2+8552*k34*k44+3153*k44^2)))+2*(124*k23^5+4*k23^4*(35*k24+103*k33+35*k34+110*k44)+k23^3*(188*k24^2+432*k33^2+544*k33*k34+188*k34^2+926*k33*k44+724*k34*k44+395*k44^2+4*k24*(156*k33+8*k34+181*k44))+4*k24^2*(139*k24^2*k33+61*k33^3+48*k34^2*(k34+k44)+3*k33^2*(61*k34+52*k44)+k24*(151*k33^2+276*k33*k34+48*k34^2+238*k33*k44)+k33*(194*k34^2+286*k34*k44+119*k44^2))+2*k23^2*(68*k24^3+72*k33^3+68*k34^3+k24^2*(526*k33-40*(k34-5*k44))+200*k34^2*k44+182*k34*k44^2+72*k44^3+k33^2*(182*k34+249*k44)+k24*(298*k33^2+436*k33*k34-40*k34^2+709*k33*k44+222*k34*k44+182*k44^2)+k33*(200*k34^2+506*k34*k44+249*k44^2))+k23*k24*(180*k33^3+32*k24^2*(37*k33-k34)+8*k33^2*(59*k34+67*k44)-8*k34*(4*k34^2+10*k34*k44+17*k44^2)+8*k33*(50*k34^2+104*k34*k44+51*k44^2)+k24*(893*k33^2-20*k34*(k34+4*k44)+68*k33*(21*k34+22*k44))))+k14*(1415*k22^3*k33+k22^2*(790*k23^2+5133*k23*k33+4994*k24*k33+2926*k33^2+1000*k23*k34+5298*k33*k34+1208*k34^2+3752*k33*k44)+k22*(1212*k23^3+5732*k24^2*k33+1415*k33^3+4994*k33^2*k34+5732*k33*k34^2+1720*k34^3+3752*k33^2*k44+7088*k33*k34*k44+1904*k34^2*k44+2160*k33*k44^2+4*k23^2*(362*k24+1344*k33+524*k34+463*k44)+2*k24*(2649*k33^2+5022*k33*k34+1104*k34^2+3544*k33*k44)+k23*(9704*k24*k33+5133*k33^2+1560*k24*k34+9704*k33*k34+2708*k34^2+7258*k33*k44+1720*k34*k44))+2*(196*k23^4+k23^3*(268*k24+606*k33+268*k34+606*k44)+4*k24^2*(215*k24*k33+151*k33^2+276*k33*k34+48*k34^2+238*k33*k44)+2*k23*k24*(250*k33^2+k24*(677*k33-68*k34)-68*k34*(k34+2*k44)+10*k33*(39*k34+43*k44))+k23^2*(188*k24^2+395*k33^2+724*k33*k34+188*k34^2+926*k33*k44+544*k34*k44+432*k44^2+4*k24*(262*k33-9*k34+136*k44)))))+k13*k14*(-396*k22^4*k34+4*k14^3*(256*k22*k23+70*k23^2+96*k23*k24+1237*k22*k33+14*k22*k34)-k22^3*(924*k33*k34+954*k34^2+4*k24*(29*k33+360*k34)-4*k23*(36*k24-360*k34-29*k44)-407*k33*k44+924*k34*k44)+k22^2*(8*k24^2*(89*k33-312*k34)-868*k33^2*k34-1268*k33*k34^2-960*k34^3+921*k33^2*k44+340*k33*k34*k44-1268*k34^2*k44+921*k33*k44^2-868*k34*k44^2+8*k23^2*(37*k24-312*k34+89*k44)-4*k24*(39*k33^2+467*k33*k34+794*k34^2-403*k33*k44+692*k34*k44)+4*k23*(74*k24^2-692*k33*k34-794*k34^2+403*k33*k44-467*k34*k44-39*k44^2+18*k24*(k33-57*k34+k44)))+2*k14^2*(k22^2*(500*k23+2649*k33-480*k34)+4*(67*k23^3+8*k24^2*(37*k33-k34)+2*k23*k24*(86*k24+152*k33-5*k34+36*k44)+k23^2*(171*k24+181*k33+8*k34+156*k44))+k22*(1048*k23^2+4998*k24*k33+2497*k33^2-804*k24*k34+4072*k33*k34-180*k34^2+3740*k33*k44+48*k34*k44+2*k23*(608*k24+2426*k33-12*k34+421*k44)))+2*k22*(k24^3*(842*k33-920*k34)-188*k33^3*k34-88*k33^2*k34^2+48*k33*k34^3+28*k34^4+266*k33^3*k44+632*k33^2*k34*k44+496*k33*k34^2*k44+48*k34^3*k44+509*k33^2*k44^2+632*k33*k34*k44^2-88*k34^2*k44^2+266*k33*k44^3-188*k34*k44^3+k23^3*(288*k24-920*k34+842*k44)+k24^2*(473*k33^2+8*k33*(6*k34+169*k44)-8*k34*(180*k34+169*k44))+k23^2*(700*k24^2-1440*k34^2-1352*k33*(k34-k44)+48*k34*k44+473*k44^2+6*k24*(50*k33-294*k34+199*k44))-k24*(58*k33^3+8*k33^2*(38*k34-109*k44)+k33*(762*k34^2-688*k34*k44-901*k44^2)+4*k34*(201*k34^2+259*k34*k44+175*k44^2))+k23*(288*k24^3+6*k24^2*(199*k33-294*k34+50*k44)+k33^2*(-700*k34+901*k44)+4*k24*(9*k33^2-373*k33*k34-752*k34^2+470*k33*k44-373*k34*k44+9*k44^2)+k33*(-1036*k34^2+688*k34*k44+872*k44^2)-2*(402*k34^3+381*k34^2*k44+152*k34*k44^2+29*k44^3)))+k14*(280*k23^4+k22^3*(360*k23+1565*k33-954*k34)+8*k23^3*(171*k24+136*k33-9*k34+262*k44)+2*k24^2*(893*k33^2+2*k24*(677*k33-68*k34)-20*k34*(k34+4*k44)+68*k33*(21*k34+22*k44))+4*k23*k24*(344*k24^2+307*k33^2+352*k33*k34-300*k34^2+739*k33*k44-40*k34*k44+74*k44^2+2*k24*(556*k33+15*k34+175*k44))+k22^2*(1192*k23^2+5047*k24*k33+2987*k33^2-3176*k24*k34+3180*k33*k34-1876*k34^2+5131*k33*k44-1268*k34*k44+2*k23*(614*k24+2718*k33-1081*k34+473*k44))+4*k23^2*(620*k24^2+182*k33^2+222*k33*k34-40*k34^2+709*k33*k44+436*k34*k44+298*k44^2+k24*(711*k33-10*k34+711*k44))+k22*(1248*k23^3+1432*k33^3+144*k24^2*(47*k33-20*k34)+3826*k33^2*k34+3240*k33*k34^2-360*k34^3+4877*k33^2*k44+7620*k33*k34*k44+100*k34^2*k44+3680*k33*k44^2-176*k34*k44^2+4*k23^2*(711*k24+1371*k33-340*k34+836*k44)+2*k23*(1092*k24^2+2561*k33^2+2906*k33*k34-1472*k34^2+4822*k33*k44+70*k34*k44+356*k44^2+2*k24*(2521*k33-926*k34+597*k44))+k24*(5047*k33^2-4*k34*(825*k34+518*k44)+k33*(6808*k34+9630*k44))))+4*(8*k23^4*(12*k24-11*k34+32*k44)+2*k23^3*(172*k24^2-68*k33*k34-34*k34^2+215*k33*k44+195*k34*k44+125*k44^2+2*k24*(36*k33-5*k34+152*k44))+k23^2*(344*k24^3-16*k34^3-68*k33^2*(k34-3*k44)+200*k34^2*k44+236*k34*k44^2+90*k44^3+k24^2*(546*k33+64*k34+546*k44)+k33*(-40*k34^2+416*k34*k44+268*k44^2)+k24*(74*k33^2-40*k33*k34-300*k34^2+739*k33*k44+352*k34*k44+307*k44^2))+2*k24^2*(45*k33^3+4*k24^2*(32*k33-11*k34)+2*k33^2*(59*k34+67*k44)-2*k34*(4*k34^2+10*k34*k44+17*k44^2)+2*k33*(50*k34^2+104*k34*k44+51*k44^2)+k24*(125*k33^2-34*k34*(k34+2*k44)+5*k33*(39*k34+43*k44)))+k23*k24*(96*k24^3+4*k24^2*(152*k33-5*k34+36*k44)+k24*(307*k33^2+352*k33*k34-300*k34^2+739*k33*k44-40*k34*k44+74*k44^2)+4*(9*k33^3-50*k34^3-44*k34^2*k44-7*k34*k44^2+9*k44^3+k33^2*(-7*k34+52*k44)+k33*(-44*k34^2+57*k34*k44+52*k44^2)))))+k13^2*(1112*k14^4*k22+405*k22^4*k44+k22^3*(288*k24^2+488*k34^2+1565*k34*k44+36*k24*(10*k34+53*k44)+4*k44*(358*k23+322*k33+281*k44))+4*k14^3*(302*k22^2+94*k23^2+344*k23*k24+68*k24^2+k22*(677*k23+592*k24+1433*k33-90*k34+768*k44))+k22^2*(864*k24^3+1248*k33*k34^2+1208*k34^3+3044*k23^2*k44+1660*k33^2*k44+4550*k33*k34*k44+3478*k34^2*k44+2570*k33*k44^2+2987*k34*k44^2+1124*k44^3+4*k24^2*(249*k33+298*k34+899*k44)+2*k24*(536*k33*k34+893*k34^2+2302*k33*k44+2718*k34*k44+1837*k44^2)+k23*(728*k24^2+944*k24*k34+1464*k34^2+5122*k24*k44+4400*k33*k44+5384*k34*k44+2987*k44^2))+2*k14^2*(244*k22^3+k22^2*(893*k23+893*k24+1739*k33-938*k34+1739*k44)+4*(47*k23^3+k24^2*(47*k24+263*k33-20*k34+100*k44)+k23^2*(310*k24+100*k33-20*k34+263*k44)+k23*k24*(310*k24+273*k33+32*k34+273*k44))+2*k22*(526*k23^2+526*k24^2+761*k33^2+810*k33*k34-768*k34^2+2167*k33*k44+810*k34*k44+761*k44^2+4*k24*(423*k33-184*k34+394*k44)+4*k23*(278*k24+394*k33-184*k34+423*k44)))+k22*(824*k24^4+952*k33^2*k34^2+1904*k33*k34^3+1112*k34^4+3072*k23^3*k44+720*k33^3*k44+3112*k33^2*k34*k44+5144*k33*k34^2*k44+3072*k34^3*k44+1660*k33^2*k44^2+4400*k33*k34*k44^2+3044*k34^2*k44^2+1288*k33*k44^3+1432*k34*k44^3+405*k44^4+4*k24^3*(463*k33+312*k34+752*k44)+4*k24^2*(249*k33^2+709*k33*k34+526*k34^2+1327*k33*k44+1371*k34*k44+899*k44^2)+2*k23^2*(400*k24^2+400*k24*k34+776*k34^2+3152*k24*k44+2572*k33*k44+3270*k34*k44+1739*k44^2)+k24*(2368*k34^3+6304*k34^2*k44+5122*k34*k44^2+1908*k44^3+k33^2*(816*k34+3153*k44)+4*k33*(748*k34^2+2138*k34*k44+1151*k44^2))+k23*(1088*k24^3+2208*k34^3+3112*k33^2*k44+6540*k34^2*k44+5384*k34*k44^2+1565*k44^3+4*k24^2*(506*k33+436*k34+1371*k44)+26*k33*(88*k34^2+326*k34*k44+175*k44^2)+4*k24*(416*k33*k34+714*k34^2+2138*k33*k44+2532*k34*k44+1359*k44^2)))+k14*(4*k23^3*(344*k24-68*k34+677*k44)+k22^3*(360*k24-954*k34+1565*k44)+4*k24^2*(70*k24^2+298*k33^2+436*k33*k34-40*k34^2+709*k33*k44+222*k34*k44+182*k44^2+2*k24*(262*k33-9*k34+136*k44))+2*k23^2*(1240*k24^2-80*k33*k34-20*k34^2+1496*k33*k44+1428*k34*k44+893*k44^2+4*k24*(175*k33+15*k34+556*k44))+4*k23*k24*(342*k24^2+74*k33^2-40*k33*k34-300*k34^2+739*k33*k44+352*k34*k44+307*k44^2+k24*(711*k33-10*k34+711*k44))+k22^2*(1192*k24^2-1268*k33*k34-1876*k34^2+5131*k33*k44+3180*k34*k44+2987*k44^2+k23*(1228*k24-3176*k34+5047*k44)+k24*(946*k33-2162*k34+5436*k44))+k22*(1248*k24^3-176*k33^2*k34+100*k33*k34^2-360*k34^3+3680*k33^2*k44+7620*k33*k34*k44+3240*k34^2*k44+4877*k33*k44^2+3826*k34*k44^2+1432*k44^3+24*k23^2*(91*k24-120*k34+282*k44)+4*k24^2*(836*k33-340*k34+1371*k44)+2*k24*(356*k33^2+70*k33*k34-1472*k34^2+4822*k33*k44+2906*k34*k44+2561*k44^2)+k23*(2844*k24^2-2072*k33*k34-3300*k34^2+9630*k33*k44+6808*k34*k44+5047*k44^2+4*k24*(597*k33-926*k34+2521*k44))))+2*(556*k23^4*k44+4*k23^3*(34*k24^2+48*k34^2-8*k24*(k34-37*k44)+276*k34*k44+k44*(238*k33+151*k44))+2*k23*k24*(70*k24^3-16*k34^3-68*k33^2*(k34-3*k44)+200*k34^2*k44+236*k34*k44^2+90*k44^3+2*k24^2*(181*k33+8*k34+156*k44)+k33*(-40*k34^2+416*k34*k44+268*k44^2)+k24*(182*k33^2+222*k33*k34-40*k34^2+709*k33*k44+436*k34*k44+298*k44^2))+k23^2*(188*k24^3+192*k34^3+476*k33^2*k44+776*k34^2*k44+732*k34*k44^2+244*k44^3+4*k24^2*(100*k33-20*k34+263*k44)+8*k33*(24*k34^2+143*k34*k44+78*k44^2)+k24*(-80*k33*k34-20*k34^2+1496*k33*k44+1428*k34*k44+893*k44^2))+k24^2*(124*k24^3+4*k24^2*(110*k33+35*k34+103*k44)+k24*(395*k33^2+724*k33*k34+188*k34^2+926*k33*k44+544*k34*k44+432*k44^2)+2*(72*k33^3+68*k34^3+200*k34^2*k44+182*k34*k44^2+72*k44^3+k33^2*(182*k34+249*k44)+k33*(200*k34^2+506*k34*k44+249*k44^2)))))+k12^2*(384*k22*k23^2*k24^2+384*k23^3*k24^2+384*k23^2*k24^3+1112*k14^4*k33+952*k22^2*k24^2*k33+2288*k22*k23*k24^2*k33+1552*k23^2*k24^2*k33+1904*k22*k24^3*k33+2208*k23*k24^3*k33+1112*k24^4*k33+1248*k22*k24^2*k33^2+1464*k23*k24^2*k33^2+1208*k24^3*k33^2+488*k24^2*k33^3-272*k22^2*k23*k24*k34-160*k22*k23^2*k24*k34-64*k23^3*k24*k34-160*k22*k23*k24^2*k34-40*k23^2*k24^2*k34-64*k23*k24^3*k34+816*k22^2*k24*k33*k34+1664*k22*k23*k24*k33*k34+800*k23^2*k24*k33*k34+2992*k22*k24^2*k33*k34+2856*k23*k24^2*k33*k34+2368*k24^3*k33*k34+1072*k22*k24*k33^2*k34+944*k23*k24*k33^2*k34+1786*k24^2*k33^2*k34+360*k24*k33^3*k34+288*k22^3*k34^2+728*k22^2*k23*k34^2+800*k22*k23^2*k34^2+272*k23^3*k34^2+728*k22^2*k24*k34^2+888*k22*k23*k24*k34^2-160*k23^2*k24*k34^2+800*k22*k24^2*k34^2-160*k23*k24^2*k34^2+272*k24^3*k34^2+996*k22^2*k33*k34^2+2024*k22*k23*k33*k34^2+800*k23^2*k33*k34^2+2836*k22*k24*k33*k34^2+1744*k23*k24*k33*k34^2+2104*k24^2*k33*k34^2+996*k22*k33^2*k34^2+728*k23*k33^2*k34^2+1192*k24*k33^2*k34^2+288*k33^3*k34^2+790*k22^2*k34^3+1448*k22*k23*k34^3+376*k23^2*k34^3+1448*k22*k24*k34^3+64*k23*k24*k34^3+376*k24^2*k34^3+1852*k22*k33*k34^3+1088*k23*k33*k34^3+1248*k24*k33*k34^3+864*k33^2*k34^3+880*k22*k34^4+280*k23*k34^4+280*k24*k34^4+824*k33*k34^4+248*k34^5+1112*k13^4*k44+952*k22^2*k23^2*k44+1904*k22*k23^3*k44+1112*k23^4*k44+2288*k22*k23^2*k24*k44+2208*k23^3*k24*k44+1552*k23^2*k24^2*k44+720*k22^3*k33*k44+3112*k22^2*k23*k33*k44+5144*k22*k23^2*k33*k44+3072*k23^3*k33*k44+3112*k22^2*k24*k33*k44+8476*k22*k23*k24*k33*k44+6540*k23^2*k24*k33*k44+5144*k22*k24^2*k33*k44+6540*k23*k24^2*k33*k44+3072*k24^3*k33*k44+1660*k22^2*k33^2*k44+4400*k22*k23*k33^2*k44+3044*k23^2*k33^2*k44+4550*k22*k24*k33^2*k44+5384*k23*k24*k33^2*k44+3478*k24^2*k33^2*k44+1288*k22*k33^3*k44+1432*k23*k33^3*k44+1565*k24*k33^3*k44+405*k33^4*k44+816*k22^2*k23*k34*k44+2992*k22*k23^2*k34*k44+2368*k23^3*k34*k44+1664*k22*k23*k24*k34*k44+2856*k23^2*k24*k34*k44+800*k23*k24^2*k34*k44+3153*k22^2*k33*k34*k44+8552*k22*k23*k33*k34*k44+6304*k23^2*k33*k34*k44+8552*k22*k24*k33*k34*k44+10128*k23*k24*k33*k34*k44+6304*k24^2*k33*k34*k44+4604*k22*k33^2*k34*k44+5122*k23*k33^2*k34*k44+5436*k24*k33^2*k34*k44+1908*k33^3*k34*k44+996*k22^2*k34^2*k44+2836*k22*k23*k34^2*k44+2104*k23^2*k34^2*k44+2024*k22*k24*k34^2*k44+1744*k23*k24*k34^2*k44+800*k24^2*k34^2*k44+5308*k22*k33*k34^2*k44+5484*k23*k33*k34^2*k44+5484*k24*k33*k34^2*k44+3596*k33^2*k34^2*k44+1852*k22*k34^3*k44+1248*k23*k34^3*k44+1088*k24*k34^3*k44+3008*k33*k34^3*k44+824*k34^4*k44+1248*k22*k23^2*k44^2+1208*k23^3*k44^2+1464*k23^2*k24*k44^2+1660*k22^2*k33*k44^2+4550*k22*k23*k33*k44^2+3478*k23^2*k33*k44^2+4400*k22*k24*k33*k44^2+5384*k23*k24*k33*k44^2+3044*k24^2*k33*k44^2+2570*k22*k33^2*k44^2+2987*k23*k33^2*k44^2+2987*k24*k33^2*k44^2+1124*k33^3*k44^2+1072*k22*k23*k34*k44^2+1786*k23^2*k34*k44^2+944*k23*k24*k34*k44^2+4604*k22*k33*k34*k44^2+5436*k23*k33*k34*k44^2+5122*k24*k33*k34*k44^2+3674*k33^2*k34*k44^2+996*k22*k34^2*k44^2+1192*k23*k34^2*k44^2+728*k24*k34^2*k44^2+3596*k33*k34^2*k44^2+864*k34^3*k44^2+488*k23^2*k44^3+1288*k22*k33*k44^3+1565*k23*k33*k44^3+1432*k24*k33*k44^3+1124*k33^2*k44^3+360*k23*k34*k44^3+1908*k33*k34*k44^3+288*k34^2*k44^3+405*k33*k44^4+4*k14^3*(94*k23^2+1433*k22*k33+677*k23*k33-90*k24*k33+302*k33^2+344*k23*k34+592*k33*k34+68*k34^2+768*k33*k44)+4*k13^3*(96*k14^2+94*k24^2+344*k24*k34+68*k34^2-4*k14*(17*k24+4*k34-138*k44)+1433*k22*k44-90*k23*k44+677*k24*k44+768*k33*k44+592*k34*k44+302*k44^2)+2*k14^2*(188*k23^3+1522*k22^2*k33-1536*k24^2*k33-938*k24*k33^2+244*k33^3-1472*k24*k33*k34+893*k33^2*k34-80*k24*k34^2+1052*k33*k34^2+188*k34^3+1620*k24*k33*k44+1739*k33^2*k44+3152*k33*k34*k44+400*k34^2*k44+1522*k33*k44^2+4*k23^2*(-20*k24+263*k33+310*k34+263*k44)+k22*(400*k23^2+1620*k24*k33+1739*k33^2+3384*k33*k34+1052*k34^2+4*k23*(788*k33+273*k34)+4334*k33*k44)+k23*(893*k33^2-64*k24*(23*k33-2*k34)+4*k34*(310*k34+273*k44)+8*k33*(278*k34+423*k44)))+2*k13^2*(192*k14^3-80*k23*k24^2+188*k24^3+1052*k24^2*k33+128*k23*k24*k34+1240*k24^2*k34+1092*k24*k33*k34-80*k23*k34^2+1240*k24*k34^2+400*k33*k34^2+188*k34^3+1522*k22^2*k44-1536*k23^2*k44-1472*k23*k24*k44+1052*k24^2*k44+1620*k23*k33*k44+3384*k24*k33*k44+1522*k33^2*k44-1472*k23*k34*k44+2224*k24*k34*k44+3152*k33*k34*k44+1052*k34^2*k44-938*k23*k44^2+893*k24*k44^2+1739*k33*k44^2+893*k34*k44^2+244*k44^3+4*k14^2*(194*k22-5*k23-5*k24+194*k33-5*k34+194*k44)+2*k14*(-40*k24^2-720*k24*k33+30*k24*k34+200*k33*k34-40*k34^2+714*k24*k44+1635*k33*k44+714*k34*k44+366*k44^2-75*k23*(4*k24+4*k34+11*k44)+5*k22*(40*k24-144*k34+327*k44))+k22*(400*k24^2+1052*k34^2+3384*k34*k44+4*k24*(273*k34+788*k44)+k44*(1620*k23+4334*k33+1739*k44)))+k14*(-360*k24^3*k33-1876*k24^2*k33^2-954*k24*k33^3-2944*k24^2*k33*k34-2162*k24*k33^2*k34+360*k33^3*k34-160*k24^2*k34^2-1360*k24*k33*k34^2+1192*k33^2*k34^2-72*k24*k34^3+1248*k33*k34^3+280*k34^4-4*k23^3*(68*k24-344*k34-677*k44)+3240*k24^2*k33*k44+3180*k24*k33^2*k44+1565*k33^3*k44+5812*k24*k33*k34*k44+5436*k33^2*k34*k44+888*k24*k34^2*k44+5484*k33*k34^2*k44+1088*k34^3*k44+3826*k24*k33*k44^2+2987*k33^2*k44^2+5122*k33*k34*k44^2+728*k34^2*k44^2+1432*k33*k44^3-8*k22^2*(22*k24*k33-37*k23*k34-89*k33*k34-149*k34^2-460*k33*k44)+k23^2*(-40*k24^2+2480*k34^2-24*k24*(120*k33-5*k34-119*k44)+4448*k34*k44+1786*k44^2+24*k33*(91*k34+282*k44))+k22*(100*k24^2*k33+946*k33^2*k34+3344*k33*k34^2+2096*k34^3-8*k23^2*(20*k24-175*k34-374*k44)+5131*k33^2*k44+9644*k33*k34*k44+2836*k34^2*k44+4877*k33*k44^2+4*k24*(-317*k33^2+35*k33*k34+436*k34^2+1905*k33*k44)+k23*(2388*k33*k34+2844*k34^2-8*k24*(259*k33+20*k34)+9630*k33*k44+2956*k34*k44))+k23*(-300*k24^2*(11*k33+4*k34)+k33^2*(1228*k34+5047*k44)-8*k24*(397*k33^2+463*k33*k34+5*k34^2-851*k33*k44-176*k34*k44)+4*k34*(342*k34^2+711*k34*k44+307*k44^2)+k33*(2844*k34^2+10084*k34*k44+5047*k44^2)))+k13*(-40*k23^2*k24^2-272*k23*k24^3+2856*k23*k24^2*k33+2708*k24^3*k33+1786*k24^2*k33^2-1200*k23^2*k24*k34+120*k23*k24^2*k34+1376*k24^3*k34+1408*k23*k24*k33*k34+4448*k24^2*k33*k34+1228*k24*k33^2*k34-160*k23^2*k34^2-40*k23*k24*k34^2+2480*k24^2*k34^2+888*k23*k33*k34^2+2844*k24*k33*k34^2+728*k33^2*k34^2-72*k23*k34^3+1368*k24*k34^3+1088*k33*k34^3+280*k34^4-16*k14^3*(17*k23-138*k33+4*k34)-360*k23^3*k44-3300*k23^2*k24*k44-2880*k23*k24^2*k44+3240*k23^2*k33*k44+6808*k23*k24*k33*k44+6768*k24^2*k33*k44+3826*k23*k33^2*k44+5047*k24*k33^2*k44+1432*k33^3*k44-2944*k23^2*k34*k44-3704*k23*k24*k34*k44+2184*k24^2*k34*k44+5812*k23*k33*k34*k44+10084*k24*k33*k34*k44+5122*k33^2*k34*k44-1360*k23*k34^2*k44+2844*k24*k34^2*k44+5484*k33*k34^2*k44+1248*k34^3*k44-1876*k23^2*k44^2-3176*k23*k24*k44^2+3180*k23*k33*k44^2+5047*k24*k33*k44^2+2987*k33^2*k44^2-2162*k23*k34*k44^2+1228*k24*k34*k44^2+5436*k33*k34*k44^2+1192*k34^2*k44^2-954*k23*k44^3+1565*k33*k44^3+360*k34*k44^3+8*k22^2*(37*k24*k34+149*k34^2-22*k23*k44+460*k33*k44+89*k34*k44)+4*k14^2*(-40*k23^2-825*k24*k33+366*k33^2+5*k22*(40*k23+327*k33-144*k34)-300*k24*k34+714*k33*k34-40*k34^2+1635*k33*k44+200*k34*k44-6*k23*(50*k24-119*k33-5*k34+120*k44))+k22*(2836*k33*k34^2+2096*k34^3+8*k24^2*(374*k33+175*k34)+100*k23^2*k44+4877*k33^2*k44+9644*k33*k34*k44+3344*k34^2*k44+5131*k33*k44^2+946*k34*k44^2+k24*(2956*k33*k34+2844*k34^2+9630*k33*k44+2388*k34*k44)-4*k23*(40*k24^2+40*k24*k34-436*k34^2+518*k24*k44-1905*k33*k44-35*k34*k44+317*k44^2))-4*k14*(624*k22^2*k34+k22*(381*k24*k33+882*k24*k34-24*k33*k34+340*k34^2-2846*k33*k44-24*k34*k44+k23*(176*k24+882*k34+381*k44))+2*(16*k24^2*(23*k33-2*k34)-118*k33^2*k34-218*k33*k34^2-8*k34^3-673*k33^2*k44-1266*k33*k34*k44-218*k34^2*k44-673*k33*k44^2-118*k34*k44^2+2*k23^2*(75*k24-16*k34+184*k44)+k24*(397*k33^2+463*k33*k34+5*k34^2-851*k33*k44-176*k34*k44)+k23*(150*k24^2-176*k33*k34+5*k34^2-851*k33*k44+463*k34*k44+397*k44^2+8*k24*(94*k33+37*k34+94*k44))))))+k12*(4*k13^4*(-88*k14*k24+70*k24^2+96*k24*k34+1237*k22*k44+14*k23*k44+256*k24*k44)+2*k13^3*(8*k14^2*(138*k22-4*k23-17*k24)+2497*k22^2*k44-180*k23^2*k44+4*k23*(8*k24^2-8*k34^2-201*k34*k44+12*(k33-10*k44)*k44-2*k24*(5*k34+3*k44))+2*k24*(134*k24^2+144*k33*k34+344*k34^2+421*k33*k44+608*k34*k44+250*k44^2+k24*(312*k33+342*k34+524*k44))+k22*(724*k24^2+1184*k34^2+4998*k34*k44+4*k24*(304*k34+1213*k44)+k44*(4072*k23+3740*k33+2649*k44))+k14*(6*k22*(130*k24-134*k34+837*k44)-4*(k24*(9*k24+230*k33+10*k34-195*k44)+k23*(10*k24+100*k34+201*k44))))+k13^2*(16*k14^3*(138*k22-17*k23-4*k24)+1432*k22^3*k44+k22^2*(728*k24^2+1786*k34^2+5047*k34*k44+2*k24*(614*k34+2561*k44)+k44*(3826*k23+4877*k33+2987*k44))+k22*(1088*k24^3+2992*k33*k34^2+2708*k34^3+3240*k23^2*k44+3680*k33^2*k44+9630*k33*k34*k44+6768*k34^2*k44+5131*k33*k44^2+5047*k34*k44^2+1565*k44^3+4*k24^2*(709*k33+711*k34+1371*k44)+4*k23*(222*k24^2+352*k24*k34+714*k34^2+1453*k24*k44+1905*k33*k44+1702*k34*k44+795*k44^2)+4*k24*(739*k33*k34+1112*k34^2+2411*k33*k44+2521*k34*k44+1359*k44^2))+4*k14^2*(366*k22^2+3*k22*(238*k23+238*k24+545*k33-275*k34+545*k44)-10*(4*k23^2+2*k24*(2*k24+36*k33+15*k34-10*k44)+k23*(-3*k24-20*k33+30*k34+72*k44)))+4*k14*(4*k23^2*(16*k24-75*k34-184*k44)+2*k22^2*(118*k24-397*k34+673*k44)+2*k24*(8*k24^2-170*k24*k33-312*k33^2-5*k24*k34-441*k33*k34+32*k34^2+218*k24*k44+12*k33*k44+176*k34*k44+118*k44^2)-k23*(10*k24^2+882*k24*k33+592*k24*k34+176*k33*k34+300*k34^2+926*k24*k44+381*k33*k44+1504*k34*k44+794*k44^2)+k22*(436*k24^2+24*k24*k33-926*k24*k34-381*k33*k34-736*k34^2+2532*k24*k44+2846*k33*k44+1702*k34*k44+1346*k44^2+2*k23*(176*k24-752*k34+851*k44)))-2*(180*k23^3*k44+2*k23^2*(40*k24^2+300*k24*k34+10*k34^2+736*k24*k44-25*k33*k44+825*k34*k44+469*k44^2)-k24*(140*k24^3+4*k33^2*(37*k34+89*k44)+4*k24^2*(262*k33+171*k34+156*k44)+2*k24*(298*k33^2+711*k33*k34+620*k34^2+836*k33*k44+711*k34*k44+298*k44^2)+k33*(700*k34^2+1194*k34*k44+473*k44^2)+2*(344*k34^3+546*k34^2*k44+307*k34*k44^2+90*k44^3))+k23*(36*k24^3+136*k34^3+88*k33^2*k44+1440*k34^2*k44+1588*k34*k44^2+477*k44^3+2*k33*(40*k34^2+518*k34*k44+317*k44^2)+k24*(80*k33*k34-60*k34^2-70*k33*k44+1852*k34*k44+1081*k44^2)+k24^2*(-872*k33+20*(k34+34*k44)))))-k13*(352*k14^4*k23-56*k23^4*k44-4*k22^3*(36*k24*k34+90*k34^2-94*k23*k44+133*k33*k44-29*k34*k44)+8*k23^3*(8*k24^2+100*k24*k34+8*k34^2+201*k24*k44-12*k33*k44+201*k34*k44+120*k44^2)+k22^2*(-1072*k33*k34^2-1000*k34^3-8*k24^2*(102*k33+37*k34)+176*k23^2*k44-1018*k33^2*k44-1744*k33*k34*k44-946*k34^2*k44-921*k33*k44^2+156*k34*k44^2-2*k24*(416*k33*k34+614*k34^2+901*k33*k44+36*k34*k44)+4*k23*(68*k24^2+28*k24*k34-236*k34^2+350*k24*k44-316*k33*k44+152*k34*k44+217*k44^2))+2*k23^2*(136*k24^3+136*k34^3-40*k24^2*(10*k33-15*k34-36*k44)+88*k33^2*k44+1440*k34^2*k44+1588*k34*k44^2+477*k44^3+2*k33*(40*k34^2+518*k34*k44+317*k44^2)+2*k24*(176*k33*k34+300*k34^2+381*k33*k44+1504*k34*k44+794*k44^2))-4*k14^3*(3*k22*(130*k23+837*k33-134*k34)-2*(9*k23^2+k24*(201*k33+100*k34)+5*k23*(2*k24-39*k33+2*k34+46*k44)))-4*k14^2*(16*k23^3+2*k22^2*(118*k23+673*k33-397*k34)-2*k23^2*(5*k24-218*k33+5*k34+170*k44)-k24*(736*k24*k33+794*k33^2+300*k24*k34+1504*k33*k34+300*k34^2+381*k33*k44+176*k34*k44)+k22*(436*k23^2+1702*k24*k33+1346*k33^2-1504*k24*k34+1702*k33*k34-736*k34^2+2846*k33*k44-381*k34*k44+k23*(352*k24+2532*k33-926*k34+24*k44))+k23*(64*k24^2+236*k33^2+352*k33*k34+64*k34^2+24*k33*k44-882*k34*k44-624*k44^2-2*k24*(463*k33+296*k34+441*k44)))+4*k23*(88*k24^4+88*k34^4+94*k33^3*k44+460*k34^3*k44+624*k34^2*k44^2+360*k34*k44^3+99*k44^4+k33^2*(68*k34^2+350*k34*k44+217*k44^2)+k33*(136*k34^3+676*k34^2*k44+692*k34*k44^2+231*k44^3)-2*k24^2*(118*k33^2+32*k34^2-441*k34*k44-312*k44^2+4*k33*(44*k34+3*k44))+k24^3*(-390*k33+20*(k34+23*k44))+k24*(20*k34^3+882*k34^2*k44+1026*k34*k44^2+360*k44^3+4*k33^2*(7*k34+38*k44)+k33*(40*k34^2+746*k34*k44+467*k44^2)))-2*k24*(64*k24^3*(8*k33+3*k34)+2*k24^2*(250*k33^2+8*k34*(43*k34+18*k44)+k33*(608*k34+421*k44))+k24*(180*k33^3+k33^2*(614*k34+473*k44)+4*k34*(172*k34^2+175*k34*k44+37*k44^2)+2*k33*(546*k34^2+597*k34*k44+178*k44^2))+2*(k33^3*(36*k34-29*k44)+k33^2*(74*k34^2+18*k34*k44-39*k44^2)+k33*(144*k34^3+150*k34^2*k44+18*k34*k44^2-29*k44^3)+2*k34*(48*k34^3+72*k34^2*k44+37*k34*k44^2+18*k44^3)))-k22*(816*k33^2*k34^2+1720*k33*k34^3+1024*k34^4+8*k24^3*(215*k33+72*k34)+96*k23^3*k44+532*k33^3*k44+1802*k33^2*k34*k44+2704*k33*k34^2*k44+1684*k34^3*k44+921*k33^2*k44^2+1612*k33*k34*k44^2+712*k34^2*k44^2+407*k33*k44^3-116*k34*k44^3-4*k23^2*(40*k24^2+176*k24*k34-200*k34^2+518*k24*k44-248*k33*k44+381*k34*k44+317*k44^2)+4*k24^2*(268*k33^2+6*k34*(91*k34+25*k44)+k33*(739*k34+676*k44))+4*k24*(4*k33^2*(52*k34+109*k44)+k34*(608*k34^2+597*k34*k44+18*k44^2)+k33*(739*k34^2+940*k34*k44+403*k44^2))-4*k23*(136*k24^3-390*k34^3-316*k33^2*k44-24*k34^2*k44+467*k34*k44^2+231*k44^3+k24^2*(-416*k33+40*k34+676*k44)-k33*(416*k34^2+344*k34*k44+85*k44^2)+k24*(-352*k34^2+746*k34*k44+692*k44^2-4*k33*(57*k34+86*k44))))+k14*(1440*k22^3*k34+k22^2*(1868*k33*k34+2162*k34^2+152*k24*(4*k33+27*k34)-3703*k33*k44+1868*k34*k44+8*k23*(14*k24+513*k34+76*k44))+k22*(-28*k24^2*(5*k33-126*k34)+608*k33^2*k34-140*k33*k34^2+48*k34^3+4*k23^2*(40*k24+882*k34-35*k44)-3703*k33^2*k44-5232*k33*k34*k44-140*k34^2*k44-3703*k33*k44^2+608*k34*k44^2+4*k24*(467*k33^2+1056*k33*k34+926*k34^2-1308*k33*k44+746*k34*k44)+4*k23*(40*k24^2+746*k33*k34+926*k34^2-1308*k33*k44+1056*k34*k44+467*k44^2+2*k24*(373*k33+966*k34+373*k44)))+2*(8*k23^3*(5*k24+5*k34+3*k44)+k23^2*(-60*k24^2+80*k33*k34-60*k34^2-70*k33*k44+1852*k34*k44+1081*k44^2+4*k24*(441*k33+296*k34+463*k44))+k24*(720*k33^3+8*k24^2*(3*k33+5*k34)+k33^2*(2052*k34+934*k44)+k24*(1081*k33^2+1852*k33*k34-60*k34^2-70*k33*k44+80*k34*k44)+8*k34*(5*k34^2+10*k34*k44+7*k44^2)+4*k33*(441*k34^2+373*k34*k44+76*k44^2))+2*k23*(20*k24^3+20*k34^3+882*k34^2*k44+1026*k34*k44^2+360*k44^3+4*k33^2*(7*k34+38*k44)+k24^2*(926*k33+592*k34+882*k44)+k33*(40*k34^2+746*k34*k44+467*k44^2)+2*k24*(513*k33^2+966*k33*k34+296*k34^2+528*k33*k44+966*k34*k44+513*k44^2)))))+k14*(4*k14^3*(70*k23^2+1237*k22*k33+256*k23*k33+14*k24*k33+96*k23*k34)-4*k22^3*(94*k24*k33-36*k23*k34+29*k33*k34-90*k34^2-133*k33*k44)+k22^2*(-176*k24^2*k33-156*k33^2*k34+946*k33*k34^2+1000*k34^3+921*k33^2*k44+1744*k33*k34*k44+1072*k34^2*k44+1018*k33*k44^2+k23^2*(-272*k24+296*k34+816*k44)+k24*(-868*k33^2-608*k33*k34+944*k34^2+1264*k33*k44)-2*k23*(700*k24*k33+56*k24*k34-36*k33*k34-614*k34^2-901*k33*k44-416*k34*k44))+2*k14^2*(268*k23^3+2497*k22^2*k33+4*k23^2*(8*k24+262*k33+171*k34+156*k44)-4*k24*(45*k24*k33+120*k33^2+201*k33*k34+8*k34^2-12*k33*k44)+k22*(724*k23^2+4852*k23*k33+4072*k24*k33+2649*k33^2+1216*k23*k34+4998*k33*k34+1184*k34^2+3740*k33*k44)+2*k23*(250*k33^2+608*k33*k34+344*k34^2-4*k24*(3*k33+5*k34)+421*k33*k44+144*k34*k44))+k22*(96*k24^3*k33-116*k33^3*k34+712*k33^2*k34^2+1684*k33*k34^3+1024*k34^4-8*k23^3*(68*k24-72*k34-215*k44)+407*k33^3*k44+1612*k33^2*k34*k44+2704*k33*k34^2*k44+1720*k34^3*k44+921*k33^2*k44^2+1802*k33*k34*k44^2+816*k34^2*k44^2+532*k33*k44^3-4*k24^2*(317*k33^2+381*k33*k34-200*k34^2-248*k33*k44)-4*k23^2*(40*k24^2-546*k34^2+k24*(676*k33+40*k34-416*k44)-739*k34*k44-268*k44^2-2*k33*(75*k34+338*k44))-4*k24*(231*k33^3+k33^2*(467*k34-85*k44)-26*k34^2*(15*k34+16*k44)-4*k33*(6*k34^2+86*k34*k44+79*k44^2))+4*k23*(-2*k24^2*(259*k33+88*k34)+k33^2*(18*k34+403*k44)+k34*(608*k34^2+739*k34*k44+208*k44^2)+k33*(597*k34^2+940*k34*k44+436*k44^2)+k24*(-692*k33^2+4*k34*(88*k34+57*k44)+k33*(-746*k34+344*k44))))+k14*(1432*k22^3*k33+k22^2*(728*k23^2+5122*k23*k33+3826*k24*k33+2987*k33^2+1228*k23*k34+5047*k33*k34+1786*k34^2+4877*k33*k44)+k22*(1088*k23^3+3240*k24^2*k33+1565*k33^3+5047*k33^2*k34+6768*k33*k34^2+2708*k34^3+5131*k33^2*k44+9630*k33*k34*k44+2992*k34^2*k44+3680*k33*k44^2+4*k23^2*(222*k24+1371*k33+711*k34+709*k44)+4*k24*(795*k33^2+1702*k33*k34+714*k34^2+1905*k33*k44)+4*k23*(1453*k24*k33+1359*k33^2+352*k24*k34+2521*k33*k34+1112*k34^2+2411*k33*k44+739*k34*k44))+2*(140*k23^4+k23^3*(-36*k24+624*k33+684*k34+1048*k44)+2*k23^2*(-40*k24^2+298*k33^2+711*k33*k34+620*k34^2-2*k24*(170*k33+5*k34-218*k44)+836*k33*k44+711*k34*k44+298*k44^2)-k24*(180*k24^2*k33+477*k33^3+8*k34^2*(17*k34+10*k44)+2*k33^2*(794*k34+317*k44)+2*k24*(469*k33^2+825*k33*k34+10*k34^2-25*k33*k44)+4*k33*(360*k34^2+259*k34*k44+22*k44^2))+k23*(180*k33^3-8*k24^2*(184*k33+75*k34)+k33^2*(614*k34+473*k44)+k24*(-1081*k33^2-1852*k33*k34+60*k34^2+70*k33*k44-80*k34*k44)+4*k34*(172*k34^2+175*k34*k44+37*k44^2)+2*k33*(546*k34^2+597*k34*k44+178*k44^2))))-2*(2*k23^3*(68*k24^2-144*k33*k34-344*k34^2+10*k24*(46*k33+2*k34-39*k44)-421*k33*k44-608*k34*k44-250*k44^2)+16*k23^4*(11*k24-4*(3*k34+8*k44))+k23^2*(32*k24^3+40*k24^2*(36*k33+15*k34-10*k44)-4*k33^2*(37*k34+89*k44)-k33*(700*k34^2+1194*k34*k44+473*k44^2)-2*(344*k34^3+546*k34^2*k44+307*k34*k44^2+90*k44^3)+4*k24*(312*k33^2+3*k33*(147*k34-4*k44)-2*(16*k34^2+88*k34*k44+59*k44^2)))+2*k23*(k24^3*(402*k33+200*k34)+k33^3*(-36*k34+29*k44)+k33^2*(-74*k34^2-18*k34*k44+39*k44^2)-k33*(144*k34^3+150*k34^2*k44+18*k34*k44^2-29*k44^3)-2*k34*(48*k34^3+72*k34^2*k44+37*k34*k44^2+18*k44^3)+k24^2*(794*k33^2+4*k34*(75*k34+44*k44)+k33*(1504*k34+381*k44))+k24*(360*k33^3+k33^2*(1026*k34+467*k44)+4*k34*(5*k34^2+10*k34*k44+7*k44^2)+2*k33*(441*k34^2+373*k34*k44+76*k44^2)))+k24*(-28*k24^3*k33+4*k24^2*(120*k33^2+8*k34^2+3*k33*(67*k34-4*k44))+k24*(477*k33^3+8*k34^2*(17*k34+10*k44)+2*k33^2*(794*k34+317*k44)+4*k33*(360*k34^2+259*k34*k44+22*k44^2))+2*(99*k33^4+3*k33^3*(120*k34+77*k44)+4*k34^2*(22*k34^2+34*k34*k44+17*k44^2)+k33^2*(624*k34^2+692*k34*k44+217*k44^2)+k33*(460*k34^3+676*k34^2*k44+350*k34*k44^2+94*k44^3)))))))))/(5*eps*M^15);
 FD5b=(9*c3^3*c4*(3472*k13^5*k14^2+11568*k13^4*k14^3+11568*k13^3*k14^4+3472*k13^2*k14^5+7952*k13^6*k22+7952*k13^5*k14*k22+8528*k13^4*k14^2*k22+1568*k13^3*k14^3*k22+8528*k13^2*k14^4*k22+7952*k13*k14^5*k22+7952*k14^6*k22+15728*k13^5*k22^2+12096*k13^4*k14*k22^2+20104*k13^3*k14^2*k22^2+20104*k13^2*k14^3*k22^2+12096*k13*k14^4*k22^2+15728*k14^5*k22^2+12524*k13^4*k22^3+6476*k13^3*k14*k22^3-1104*k13^2*k14^2*k22^3+6476*k13*k14^3*k22^3+12524*k14^4*k22^3+5418*k13^3*k22^4+2040*k13^2*k14*k22^4+2040*k13*k14^2*k22^4+5418*k14^3*k22^4+630*k13^2*k22^5+630*k14^2*k22^5+3584*k13^4*k14^2*k23+7136*k13^3*k14^3*k23+4672*k13^2*k14^4*k23-896*k13*k14^5*k23+29792*k13^5*k22*k23+22560*k13^4*k14*k22*k23+33600*k13^3*k14^2*k22*k23+27216*k13^2*k14^3*k22*k23+48944*k13*k14^4*k22*k23+7264*k14^5*k22*k23+45976*k13^4*k22^2*k23+22456*k13^3*k14*k22^2*k23+9296*k13^2*k14^2*k22^2*k23+50568*k13*k14^3*k22^2*k23+12096*k14^4*k22^2*k23+24424*k13^3*k22^3*k23+6752*k13^2*k14*k22^3*k23+4888*k13*k14^2*k22^3*k23+6756*k14^3*k22^3*k23+4886*k13^2*k22^4*k23+448*k13*k14*k22^4*k23+1260*k14^2*k22^4*k23+3472*k13^5*k23^2+3584*k13^4*k14*k23^2+20704*k13^3*k14^2*k23^2+9296*k13^2*k14^3*k23^2+5152*k13*k14^4*k23^2-9280*k14^5*k23^2+50672*k13^4*k22*k23^2+25648*k13^3*k14*k22*k23^2+6384*k13^2*k14^2*k22*k23^2+16016*k13*k14^3*k22*k23^2+20944*k14^4*k22*k23^2+48552*k13^3*k22^2*k23^2+13464*k13^2*k14*k22^2*k23^2-2072*k13*k14^2*k22^2*k23^2+25480*k14^3*k22^2*k23^2+11792*k13^2*k22^3*k23^2-696*k13*k14*k22^3*k23^2-160*k14^2*k22^3*k23^2+11568*k13^4*k23^3+7136*k13^3*k14*k23^3+9296*k13^2*k14^2*k23^3-1344*k13*k14^3*k23^3+1792*k14^4*k23^3+42224*k13^3*k22*k23^3+13472*k13^2*k14*k22*k23^3-448*k13*k14^2*k22*k23^3+10192*k14^3*k22*k23^3+17024*k13^2*k22^2*k23^3-2128*k13*k14*k22^2*k23^3-26352*k14^2*k22^2*k23^3+11568*k13^3*k23^4+4672*k13^2*k14*k23^4+5152*k13*k14^2*k23^4+1792*k14^3*k23^4+12656*k13^2*k22*k23^4-2240*k13*k14*k22*k23^4-27712*k14^2*k22*k23^4+3472*k13^2*k23^5-896*k13*k14*k23^5-9280*k14^2*k23^5-896*k13^5*k14*k24+4672*k13^4*k14^2*k24+7136*k13^3*k14^3*k24+3584*k13^2*k14^4*k24+7264*k13^5*k22*k24+48944*k13^4*k14*k22*k24+27216*k13^3*k14^2*k22*k24+33600*k13^2*k14^3*k22*k24+22560*k13*k14^4*k22*k24+29792*k14^5*k22*k24+12096*k13^4*k22^2*k24+50568*k13^3*k14*k22^2*k24+9296*k13^2*k14^2*k22^2*k24+22456*k13*k14^3*k22^2*k24+45976*k14^4*k22^2*k24+6756*k13^3*k22^3*k24+4888*k13^2*k14*k22^3*k24+6752*k13*k14^2*k22^3*k24+24424*k14^3*k22^3*k24+1260*k13^2*k22^4*k24+448*k13*k14*k22^4*k24+4886*k14^2*k22^4*k24-896*k13^5*k23*k24+128*k13^4*k14*k23*k24+7392*k13^3*k14^2*k23*k24+7392*k13^2*k14^3*k23*k24+128*k13*k14^4*k23*k24-896*k14^5*k23*k24+22736*k13^4*k22*k23*k24+79296*k13^3*k14*k22*k23*k24+32928*k13^2*k14^2*k22*k23*k24+79296*k13*k14^3*k22*k23*k24+22736*k14^4*k22*k23*k24+22424*k13^3*k22^2*k23*k24+41496*k13^2*k14*k22^2*k23*k24+41496*k13*k14^2*k22^2*k23*k24+22424*k14^3*k22^2*k23*k24+6024*k13^2*k22^3*k23*k24-11616*k13*k14*k22^3*k23*k24+6024*k14^2*k22^3*k23*k24+4672*k13^4*k23^2*k24+7392*k13^3*k14*k23^2*k24+11200*k13^2*k14^2*k23^2*k24+448*k13*k14^3*k23^2*k24+5152*k14^4*k23^2*k24+25376*k13^3*k22*k23^2*k24+35280*k13^2*k14*k22*k23^2*k24+15344*k13*k14^2*k22*k23^2*k24+42000*k14^3*k22*k23^2*k24+11816*k13^2*k22^2*k23^2*k24+4224*k13*k14*k22^2*k23^2*k24+23864*k14^2*k22^2*k23^2*k24-952*k14*k22^3*k23^2*k24+7136*k13^3*k23^3*k24+7392*k13^2*k14*k23^3*k24+448*k13*k14^2*k23^3*k24-1344*k14^3*k23^3*k24+11088*k13^2*k22*k23^3*k24+2496*k13*k14*k22*k23^3*k24+7168*k14^2*k22*k23^3*k24-2160*k14*k22^2*k23^3*k24+3584*k13^2*k23^4*k24+128*k13*k14*k23^4*k24+5152*k14^2*k23^4*k24-2240*k14*k22*k23^4*k24-896*k14*k23^5*k24-9280*k13^5*k24^2+5152*k13^4*k14*k24^2+9296*k13^3*k14^2*k24^2+20704*k13^2*k14^3*k24^2+3584*k13*k14^4*k24^2+3472*k14^5*k24^2+20944*k13^4*k22*k24^2+16016*k13^3*k14*k22*k24^2+6384*k13^2*k14^2*k22*k24^2+25648*k13*k14^3*k22*k24^2+50672*k14^4*k22*k24^2+25480*k13^3*k22^2*k24^2-2072*k13^2*k14*k22^2*k24^2+13464*k13*k14^2*k22^2*k24^2+48552*k14^3*k22^2*k24^2-160*k13^2*k22^3*k24^2-696*k13*k14*k22^3*k24^2+11792*k14^2*k22^3*k24^2+5152*k13^4*k23*k24^2+448*k13^3*k14*k23*k24^2+11200*k13^2*k14^2*k23*k24^2+7392*k13*k14^3*k23*k24^2+4672*k14^4*k23*k24^2+42000*k13^3*k22*k23*k24^2+15344*k13^2*k14*k22*k23*k24^2+35280*k13*k14^2*k22*k23*k24^2+25376*k14^3*k22*k23*k24^2+23864*k13^2*k22^2*k23*k24^2+4224*k13*k14*k22^2*k23*k24^2+11816*k14^2*k22^2*k23*k24^2-952*k13*k22^3*k23*k24^2+9296*k13^3*k23^2*k24^2+11200*k13^2*k14*k23^2*k24^2+11200*k13*k14^2*k23^2*k24^2+9296*k14^3*k23^2*k24^2+36288*k13^2*k22*k23^2*k24^2+8288*k13*k14*k22*k23^2*k24^2+36288*k14^2*k22*k23^2*k24^2+2864*k13*k22^2*k23^2*k24^2+2864*k14*k22^2*k23^2*k24^2+560*k22^3*k23^2*k24^2+20704*k13^2*k23^3*k24^2+7392*k13*k14*k23^3*k24^2+9296*k14^2*k23^3*k24^2+6496*k13*k22*k23^3*k24^2+8032*k14*k22*k23^3*k24^2+5544*k22^2*k23^3*k24^2+3584*k13*k23^4*k24^2+4672*k14*k23^4*k24^2+7936*k22*k23^4*k24^2+3472*k23^5*k24^2+1792*k13^4*k24^3-1344*k13^3*k14*k24^3+9296*k13^2*k14^2*k24^3+7136*k13*k14^3*k24^3+11568*k14^4*k24^3+10192*k13^3*k22*k24^3-448*k13^2*k14*k22*k24^3+13472*k13*k14^2*k22*k24^3+42224*k14^3*k22*k24^3-26352*k13^2*k22^2*k24^3-2128*k13*k14*k22^2*k24^3+17024*k14^2*k22^2*k24^3-1344*k13^3*k23*k24^3+448*k13^2*k14*k23*k24^3+7392*k13*k14^2*k23*k24^3+7136*k14^3*k23*k24^3+7168*k13^2*k22*k23*k24^3+2496*k13*k14*k22*k23*k24^3+11088*k14^2*k22*k23*k24^3-2160*k13*k22^2*k23*k24^3+9296*k13^2*k23^2*k24^3+7392*k13*k14*k23^2*k24^3+20704*k14^2*k23^2*k24^3+8032*k13*k22*k23^2*k24^3+6496*k14*k22*k23^2*k24^3+5544*k22^2*k23^2*k24^3+7136*k13*k23^3*k24^3+7136*k14*k23^3*k24^3+18928*k22*k23^3*k24^3+11568*k23^4*k24^3+1792*k13^3*k24^4+5152*k13^2*k14*k24^4+4672*k13*k14^2*k24^4+11568*k14^3*k24^4-27712*k13^2*k22*k24^4-2240*k13*k14*k22*k24^4+12656*k14^2*k22*k24^4+5152*k13^2*k23*k24^4+128*k13*k14*k23*k24^4+3584*k14^2*k23*k24^4-2240*k13*k22*k23*k24^4+4672*k13*k23^2*k24^4+3584*k14*k23^2*k24^4+7936*k22*k23^2*k24^4+11568*k23^3*k24^4-9280*k13^2*k24^5-896*k13*k14*k24^5+3472*k14^2*k24^5-896*k13*k23*k24^5+3472*k23^2*k24^5+12656*k13^4*k14^2*k33+42224*k13^3*k14^3*k33+50672*k13^2*k14^4*k33+29792*k13*k14^5*k33+7952*k14^6*k33+21336*k13^5*k22*k33+17360*k13^4*k14*k22*k33-6904*k13^3*k14^2*k22*k33-46144*k13^2*k14^3*k22*k33-59808*k13*k14^4*k22*k33-41376*k14^5*k22*k33+33424*k13^4*k22^2*k33+19600*k13^3*k14*k22^2*k33+3136*k13^2*k14^2*k22^2*k33+4648*k13*k14^3*k22^2*k33-35896*k14^4*k22^2*k33+19754*k13^3*k22^3*k33+6812*k13^2*k14*k22^3*k33-5068*k13*k14^2*k22^3*k33-10836*k14^3*k22^3*k33+3804*k13^2*k22^4*k33-284*k13*k14*k22^4*k33-13700*k14^2*k22^4*k33+11088*k13^3*k14^2*k23*k33+25376*k13^2*k14^3*k23*k33+22736*k13*k14^4*k23*k33+7264*k14^5*k23*k33+62912*k13^4*k22*k23*k33+36160*k13^3*k14*k22*k23*k33+12712*k13^2*k14^2*k22*k23*k33+24864*k13*k14^3*k22*k23*k33+9632*k14^4*k22*k23*k33+71260*k13^3*k22^2*k23*k33+22608*k13^2*k14*k22^2*k23*k33-25704*k13*k14^2*k22^2*k23*k33+15568*k14^3*k22^2*k23*k33+18648*k13^2*k22^3*k23*k33-1792*k13*k14*k22^3*k23*k33-38664*k14^2*k22^3*k23*k33+7936*k13^4*k23^2*k33+6496*k13^3*k14*k23^2*k33+36288*k13^2*k14^2*k23^2*k33+42000*k13*k14^3*k23^2*k33+20944*k14^4*k23^2*k33+77952*k13^3*k22*k23^2*k33+25432*k13^2*k14*k22*k23^2*k33-20440*k13*k14^2*k22*k23^2*k33+23296*k14^3*k22*k23^2*k33+36624*k13^2*k22^2*k23^2*k33-4368*k13*k14*k22^2*k23^2*k33-85568*k14^2*k22^2*k23^2*k33+18928*k13^3*k23^3*k33+8032*k13^2*k14*k23^3*k33+7168*k13*k14^2*k23^3*k33+10192*k14^3*k23^3*k33+30464*k13^2*k22*k23^3*k33-5040*k13*k14*k22*k23^3*k33-83744*k14^2*k22*k23^3*k33+7936*k13^2*k23^4*k33-2240*k13*k14*k23^4*k33-27712*k14^2*k23^4*k33-2240*k13^4*k14*k24*k33+13472*k13^3*k14^2*k24*k33+25648*k13^2*k14^3*k24*k33+22560*k13*k14^4*k24*k33+7952*k14^5*k24*k33+15616*k13^4*k22*k24*k33+84728*k13^3*k14*k22*k24*k33+37184*k13^2*k14^2*k22*k24*k33+22176*k13*k14^3*k22*k24*k33-59808*k14^4*k22*k24*k33+19472*k13^3*k22^2*k24*k33+49784*k13^2*k14*k22^2*k24*k33+7280*k13*k14^2*k22^2*k24*k33-61712*k14^3*k22^2*k24*k33+5852*k13^2*k22^3*k24*k33+13904*k13*k14*k22^3*k24*k33-17216*k14^2*k22^3*k24*k33-616*k14*k22^4*k24*k33-2240*k13^4*k23*k24*k33+2496*k13^3*k14*k23*k24*k33+35280*k13^2*k14^2*k23*k24*k33+79296*k13*k14^3*k23*k24*k33+48944*k14^4*k23*k24*k33+36160*k13^3*k22*k23*k24*k33+82040*k13^2*k14*k22*k23*k24*k33+24864*k13*k14^2*k22*k23*k24*k33+24864*k14^3*k22*k23*k24*k33+20048*k13^2*k22^2*k23*k24*k33+26688*k13*k14*k22^2*k23*k24*k33-13160*k14^2*k22^2*k23*k24*k33-2040*k14*k22^3*k23*k24*k33+8032*k13^3*k23^2*k24*k33+8288*k13^2*k14*k23^2*k24*k33+15344*k13*k14^2*k23^2*k24*k33+16016*k14^3*k23^2*k24*k33+22120*k13^2*k22*k23^2*k24*k33+19584*k13*k14*k22*k23^2*k24*k33-20440*k14^2*k22*k23^2*k24*k33-4368*k14*k22^2*k23^2*k24*k33+6496*k13^2*k23^3*k24*k33+2496*k13*k14*k23^3*k24*k33-448*k14^2*k23^3*k24*k33-5040*k14*k22*k23^3*k24*k33-2240*k14*k23^4*k24*k33-27712*k13^4*k24^2*k33-448*k13^3*k14*k24^2*k33+6384*k13^2*k14^2*k24^2*k33+33600*k13*k14^3*k24^2*k33+8528*k14^4*k24^2*k33+38472*k13^3*k22*k24^2*k33+40544*k13^2*k14*k22*k24^2*k33+37184*k13*k14^2*k22*k24^2*k33-46144*k14^3*k22*k24^2*k33+35800*k13^2*k22^2*k24^2*k33+37856*k13*k14*k22^2*k24^2*k33-36328*k14^2*k22^2*k24^2*k33+3964*k13*k22^3*k24^2*k33+4804*k14*k22^3*k24^2*k33+1890*k22^4*k24^2*k33+7168*k13^3*k23*k24^2*k33+15344*k13^2*k14*k23*k24^2*k33+32928*k13*k14^2*k23*k24^2*k33+27216*k14^3*k23*k24^2*k33+78400*k13^2*k22*k23*k24^2*k33+82040*k13*k14*k22*k23*k24^2*k33+12712*k14^2*k22*k23*k24^2*k33+15232*k13*k22^2*k23*k24^2*k33+16976*k14*k22^2*k23*k24^2*k33+10752*k22^3*k23*k24^2*k33+36288*k13^2*k23^2*k24^2*k33+35280*k13*k14*k23^2*k24^2*k33+6384*k14^2*k23^2*k24^2*k33+22120*k13*k22*k23^2*k24^2*k33+25432*k14*k22*k23^2*k24^2*k33+27168*k22^2*k23^2*k24^2*k33+11088*k13*k23^3*k24^2*k33+13472*k14*k23^3*k24^2*k33+30464*k22*k23^3*k24^2*k33+12656*k23^4*k24^2*k33+10192*k13^3*k24^3*k33+16016*k13^2*k14*k24^3*k33+27216*k13*k14^2*k24^3*k33+1568*k14^3*k24^3*k33+38472*k13^2*k22*k24^3*k33+84728*k13*k14*k22*k24^3*k33-6904*k14^2*k22*k24^3*k33+12192*k13*k22^2*k24^3*k33+14168*k14*k22^2*k24^3*k33+11452*k22^3*k24^3*k33+42000*k13^2*k23*k24^3*k33+79296*k13*k14*k23*k24^3*k33+33600*k14^2*k23*k24^3*k33+36160*k13*k22*k23*k24^3*k33+36160*k14*k22*k23*k24^3*k33+46536*k22^2*k23*k24^3*k33+25376*k13*k23^2*k24^3*k33+25648*k14*k23^2*k24^3*k33+77952*k22*k23^2*k24^3*k33+42224*k23^3*k24^3*k33+20944*k13^2*k24^4*k33+48944*k13*k14*k24^4*k33+8528*k14^2*k24^4*k33+15616*k13*k22*k24^4*k33+17360*k14*k22*k24^4*k33+22616*k22^2*k24^4*k33+22736*k13*k23*k24^4*k33+22560*k14*k23*k24^4*k33+62912*k22*k23*k24^4*k33+50672*k23^2*k24^4*k33+7264*k13*k24^5*k33+7952*k14*k24^5*k33+21336*k22*k24^5*k33+29792*k23*k24^5*k33+7952*k24^6*k33+17024*k13^3*k14^2*k33^2+48552*k13^2*k14^3*k33^2+45976*k13*k14^4*k33^2+15728*k14^5*k33^2+22616*k13^4*k22*k33^2+14168*k13^3*k14*k22*k33^2-36328*k13^2*k14^2*k22*k33^2-61712*k13*k14^3*k22*k33^2-35896*k14^4*k22*k33^2+24978*k13^3*k22^2*k33^2+9296*k13^2*k14*k22^2*k33^2-13244*k13*k14^2*k22^2*k33^2+3136*k14^3*k22^2*k33^2+6776*k13^2*k22^3*k33^2-1232*k13*k14*k22^3*k33^2-27504*k14^2*k22^3*k33^2+11816*k13^2*k14^2*k23*k33^2+22424*k13*k14^3*k23*k33^2+12096*k14^4*k23*k33^2+46536*k13^3*k22*k23*k33^2+16976*k13^2*k14*k22*k23*k33^2-13160*k13*k14^2*k22*k23*k33^2+15568*k14^3*k22*k23*k33^2+25256*k13^2*k22^2*k23*k33^2-3864*k13*k14*k22^2*k23*k33^2-87240*k14^2*k22^2*k23*k33^2+5544*k13^3*k23^2*k33^2+2864*k13^2*k14*k23^2*k33^2+23864*k13*k14^2*k23^2*k33^2+25480*k14^3*k23^2*k33^2+27168*k13^2*k22*k23^2*k33^2-4368*k13*k14*k22*k23^2*k33^2-85568*k14^2*k22*k23^2*k33^2+5544*k13^2*k23^3*k33^2-2160*k13*k14*k23^3*k33^2-26352*k14^2*k23^3*k33^2-2128*k13^3*k14*k24*k33^2+13464*k13^2*k14^2*k24*k33^2+22456*k13*k14^3*k24*k33^2+12096*k14^4*k24*k33^2+12192*k13^3*k22*k24*k33^2+37856*k13^2*k14*k22*k24*k33^2+7280*k13*k14^2*k22*k24*k33^2+4648*k14^3*k22*k24*k33^2+8036*k13^2*k22^2*k24*k33^2+25456*k13*k14*k22^2*k24*k33^2-13244*k14^2*k22^2*k24*k33^2-1232*k14*k22^3*k24*k33^2-2160*k13^3*k23*k24*k33^2+4224*k13^2*k14*k23*k24*k33^2+41496*k13*k14^2*k23*k24*k33^2+50568*k14^3*k23*k24*k33^2+15232*k13^2*k22*k23*k24*k33^2+26688*k13*k14*k22*k23*k24*k33^2-25704*k14^2*k22*k23*k24*k33^2-3864*k14*k22^2*k23*k24*k33^2+2864*k13^2*k23^2*k24*k33^2+4224*k13*k14*k23^2*k24*k33^2-2072*k14^2*k23^2*k24*k33^2-4368*k14*k22*k23^2*k24*k33^2-2128*k14*k23^3*k24*k33^2-26352*k13^3*k24^2*k33^2-2072*k13^2*k14*k24^2*k33^2+9296*k13*k14^2*k24^2*k33^2+20104*k14^3*k24^2*k33^2+35800*k13^2*k22*k24^2*k33^2+49784*k13*k14*k22*k24^2*k33^2+3136*k14^2*k22*k24^2*k33^2+8036*k13*k22^2*k24^2*k33^2+9296*k14*k22^2*k24^2*k33^2+5832*k22^3*k24^2*k33^2+23864*k13^2*k23*k24^2*k33^2+41496*k13*k14*k23*k24^2*k33^2+9296*k14^2*k23*k24^2*k33^2+20048*k13*k22*k23*k24^2*k33^2+22608*k14*k22*k23*k24^2*k33^2+25256*k22^2*k23*k24^2*k33^2+11816*k13*k23^2*k24^2*k33^2+13464*k14*k23^2*k24^2*k33^2+36624*k22*k23^2*k24^2*k33^2+17024*k23^3*k24^2*k33^2+25480*k13^2*k24^3*k33^2+50568*k13*k14*k24^3*k33^2+20104*k14^2*k24^3*k33^2+19472*k13*k22*k24^3*k33^2+19600*k14*k22*k24^3*k33^2+24978*k22^2*k24^3*k33^2+22424*k13*k23*k24^3*k33^2+22456*k14*k23*k24^3*k33^2+71260*k22*k23*k24^3*k33^2+48552*k23^2*k24^3*k33^2+12096*k13*k24^4*k33^2+12096*k14*k24^4*k33^2+33424*k22*k24^4*k33^2+45976*k23*k24^4*k33^2+15728*k24^5*k33^2+11792*k13^2*k14^2*k33^3+24424*k13*k14^3*k33^3+12524*k14^4*k33^3+11452*k13^3*k22*k33^3+4804*k13^2*k14*k22*k33^3-17216*k13*k14^2*k22*k33^3-10836*k14^3*k22*k33^3+5832*k13^2*k22^2*k33^3-1232*k13*k14*k22^2*k33^3-27504*k14^2*k22^2*k33^3+6024*k13*k14^2*k23*k33^3+6756*k14^3*k23*k33^3+10752*k13^2*k22*k23*k33^3-2040*k13*k14*k22*k23*k33^3-38664*k14^2*k22*k23*k33^3+560*k13^2*k23^2*k33^3-952*k13*k14*k23^2*k33^3-160*k14^2*k23^2*k33^3-696*k13^2*k14*k24*k33^3+6752*k13*k14^2*k24*k33^3+6476*k14^3*k24*k33^3+3964*k13^2*k22*k24*k33^3+13904*k13*k14*k22*k24*k33^3-5068*k14^2*k22*k24*k33^3-1232*k14*k22^2*k24*k33^3-952*k13^2*k23*k24*k33^3-11616*k13*k14*k23*k24*k33^3+4888*k14^2*k23*k24*k33^3-1792*k14*k22*k23*k24*k33^3-696*k14*k23^2*k24*k33^3-160*k13^2*k24^2*k33^3+4888*k13*k14*k24^2*k33^3-1104*k14^2*k24^2*k33^3+5852*k13*k22*k24^2*k33^3+6812*k14*k22*k24^2*k33^3+6776*k22^2*k24^2*k33^3+6024*k13*k23*k24^2*k33^3+6752*k14*k23*k24^2*k33^3+18648*k22*k23*k24^2*k33^3+11792*k23^2*k24^2*k33^3+6756*k13*k24^3*k33^3+6476*k14*k24^3*k33^3+19754*k22*k24^3*k33^3+24424*k23*k24^3*k33^3+12524*k24^4*k33^3+4886*k13*k14^2*k33^4+5418*k14^3*k33^4+1890*k13^2*k22*k33^4-616*k13*k14*k22*k33^4-13700*k14^2*k22*k33^4+1260*k14^2*k23*k33^4+448*k13*k14*k24*k33^4+2040*k14^2*k24*k33^4-284*k14*k22*k24*k33^4+448*k14*k23*k24*k33^4+1260*k13*k24^2*k33^4+2040*k14*k24^2*k33^4+3804*k22*k24^2*k33^4+4886*k23*k24^2*k33^4+5418*k24^3*k33^4+630*k14^2*k33^5+630*k24^2*k33^5-1568*k13^5*k14*k34+1344*k13^4*k14^2*k34+3232*k13^3*k14^3*k34+1344*k13^2*k14^4*k34-1568*k13*k14^5*k34+7952*k13^5*k22*k34+58752*k13^4*k14*k22*k34+31248*k13^3*k14^2*k22*k34+31248*k13^2*k14^3*k22*k34+58752*k13*k14^4*k22*k34+7952*k14^5*k22*k34+12096*k13^4*k22^2*k34+63504*k13^3*k14*k22^2*k34+14784*k13^2*k14^2*k22^2*k34+63504*k13*k14^3*k22^2*k34+12096*k14^4*k22^2*k34+6476*k13^3*k22^3*k34+15736*k13^2*k14*k22^3*k34+15736*k13*k14^2*k22^3*k34+6476*k14^3*k22^3*k34+2040*k13^2*k22^4*k34+15984*k13*k14*k22^4*k34+2040*k14^2*k22^4*k34-672*k13^4*k14*k23*k34-2432*k13^3*k14^2*k23*k34-1568*k13^2*k14^3*k23*k34-128*k13*k14^4*k23*k34-896*k14^5*k23*k34+22704*k13^4*k22*k23*k34+110992*k13^3*k14*k22*k23*k34+7056*k13^2*k14^2*k22*k23*k34+31360*k13*k14^3*k22*k23*k34+48944*k14^4*k22*k23*k34+22568*k13^3*k22^2*k23*k34+67816*k13^2*k14*k22^2*k23*k34+9968*k13*k14^2*k22^2*k23*k34+50568*k14^3*k22^2*k23*k34+6440*k13^2*k22^3*k23*k34+22080*k13*k14*k22^3*k23*k34+4888*k14^2*k22^3*k23*k34+448*k14*k22^4*k23*k34+4256*k13^4*k23^2*k34+13984*k13^3*k14*k23^2*k34-13216*k13^2*k14^2*k23^2*k34-5152*k13*k14^3*k23^2*k34+5152*k14^4*k23^2*k34+25584*k13^3*k22*k23^2*k34+69664*k13^2*k14*k22*k23^2*k34-6720*k13*k14^2*k22*k23^2*k34+16016*k14^3*k22*k23^2*k34+13272*k13^2*k22^2*k23^2*k34+56064*k13*k14*k22^2*k23^2*k34-2072*k14^2*k22^2*k23^2*k34-696*k14*k22^3*k23^2*k34+7072*k13^3*k23^3*k34+19040*k13^2*k14*k23^3*k34-5152*k13*k14^2*k23^3*k34-1344*k14^3*k23^3*k34+12880*k13^2*k22*k23^3*k34+55040*k13*k14*k22*k23^3*k34-448*k14^2*k22*k23^3*k34-2128*k14*k22^2*k23^3*k34+4256*k13^2*k23^4*k34+18432*k13*k14*k23^4*k34+5152*k14^2*k23^4*k34-2240*k14*k22*k23^4*k34-896*k14*k23^5*k34-896*k13^5*k24*k34-128*k13^4*k14*k24*k34-1568*k13^3*k14^2*k24*k34-2432*k13^2*k14^3*k24*k34-672*k13*k14^4*k24*k34+48944*k13^4*k22*k24*k34+31360*k13^3*k14*k22*k24*k34+7056*k13^2*k14^2*k22*k24*k34+110992*k13*k14^3*k22*k24*k34+22704*k14^4*k22*k24*k34+50568*k13^3*k22^2*k24*k34+9968*k13^2*k14*k22^2*k24*k34+67816*k13*k14^2*k22^2*k24*k34+22568*k14^3*k22^2*k24*k34+4888*k13^2*k22^3*k24*k34+22080*k13*k14*k22^3*k24*k34+6440*k14^2*k22^3*k24*k34+448*k13*k22^4*k24*k34+18432*k13^4*k23*k24*k34-15008*k13^3*k14*k23*k24*k34-26880*k13^2*k14^2*k23*k24*k34-15008*k13*k14^3*k23*k24*k34+18432*k14^4*k23*k24*k34+89712*k13^3*k22*k23*k24*k34+8736*k13^2*k14*k22*k23*k24*k34+8736*k13*k14^2*k22*k23*k24*k34+89712*k14^3*k22*k23*k24*k34+27536*k13^2*k22^2*k23*k24*k34+22848*k13*k14*k22^2*k23*k24*k34+27536*k14^2*k22^2*k23*k24*k34-1728*k13*k22^3*k23*k24*k34-1728*k14*k22^3*k23*k24*k34-560*k22^4*k23*k24*k34+19040*k13^3*k23^2*k24*k34-4480*k13^2*k14*k23^2*k24*k34-13440*k13*k14^2*k23^2*k24*k34-5152*k14^3*k23^2*k24*k34+34192*k13^2*k22*k23^2*k24*k34+9296*k13*k14*k22*k23^2*k24*k34-16128*k14^2*k22*k23^2*k24*k34-560*k13*k22^2*k23^2*k24*k34-992*k14*k22^2*k23^2*k24*k34-3472*k22^3*k23^2*k24*k34+13984*k13^2*k23^3*k24*k34-15008*k13*k14*k23^3*k24*k34-5152*k14^2*k23^3*k24*k34-224*k13*k22*k23^3*k24*k34+192*k14*k22*k23^3*k24*k34-3648*k22^2*k23^3*k24*k34-672*k13*k23^4*k24*k34-128*k14*k23^4*k24*k34-3136*k22*k23^4*k24*k34-1568*k23^5*k24*k34+5152*k13^4*k24^2*k34-5152*k13^3*k14*k24^2*k34-13216*k13^2*k14^2*k24^2*k34+13984*k13*k14^3*k24^2*k34+4256*k14^4*k24^2*k34+16016*k13^3*k22*k24^2*k34-6720*k13^2*k14*k22*k24^2*k34+69664*k13*k14^2*k22*k24^2*k34+25584*k14^3*k22*k24^2*k34-2072*k13^2*k22^2*k24^2*k34+56064*k13*k14*k22^2*k24^2*k34+13272*k14^2*k22^2*k24^2*k34-696*k13*k22^3*k24^2*k34-5152*k13^3*k23*k24^2*k34-13440*k13^2*k14*k23*k24^2*k34-4480*k13*k14^2*k23*k24^2*k34+19040*k14^3*k23*k24^2*k34-16128*k13^2*k22*k23*k24^2*k34+9296*k13*k14*k22*k23*k24^2*k34+34192*k14^2*k22*k23*k24^2*k34-992*k13*k22^2*k23*k24^2*k34-560*k14*k22^2*k23*k24^2*k34-3472*k22^3*k23*k24^2*k34-13216*k13^2*k23^2*k24^2*k34-26880*k13*k14*k23^2*k24^2*k34-13216*k14^2*k23^2*k24^2*k34+560*k13*k22*k23^2*k24^2*k34+560*k14*k22*k23^2*k24^2*k34+56*k22^2*k23^2*k24^2*k34-2432*k13*k23^3*k24^2*k34-1568*k14*k23^3*k24^2*k34+5760*k22*k23^3*k24^2*k34+1344*k23^4*k24^2*k34-1344*k13^3*k24^3*k34-5152*k13^2*k14*k24^3*k34+19040*k13*k14^2*k24^3*k34+7072*k14^3*k24^3*k34-448*k13^2*k22*k24^3*k34+55040*k13*k14*k22*k24^3*k34+12880*k14^2*k22*k24^3*k34-2128*k13*k22^2*k24^3*k34-5152*k13^2*k23*k24^3*k34-15008*k13*k14*k23*k24^3*k34+13984*k14^2*k23*k24^3*k34+192*k13*k22*k23*k24^3*k34-224*k14*k22*k23*k24^3*k34-3648*k22^2*k23*k24^3*k34-1568*k13*k23^2*k24^3*k34-2432*k14*k23^2*k24^3*k34+5760*k22*k23^2*k24^3*k34+3232*k23^3*k24^3*k34+5152*k13^2*k24^4*k34+18432*k13*k14*k24^4*k34+4256*k14^2*k24^4*k34-2240*k13*k22*k24^4*k34-128*k13*k23*k24^4*k34-672*k14*k23*k24^4*k34-3136*k22*k23*k24^4*k34+1344*k23^2*k24^4*k34-896*k13*k24^5*k34-1568*k23*k24^5*k34-3136*k13^4*k14*k33*k34+25088*k13^3*k14^2*k33*k34+76064*k13^2*k14^3*k33*k34+81968*k13*k14^4*k33*k34+29792*k14^5*k33*k34+17360*k13^4*k22*k33*k34+101488*k13^3*k14*k22*k33*k34-3024*k13^2*k14^2*k22*k33*k34-89600*k13*k14^3*k22*k33*k34-59808*k14^4*k22*k33*k34+19536*k13^3*k22^2*k33*k34+63280*k13^2*k14*k22^2*k33*k34+4648*k14^3*k22^2*k33*k34+6748*k13^2*k22^3*k33*k34+29664*k13*k14*k22^3*k33*k34-5068*k14^2*k22^3*k33*k34-284*k14*k22^4*k33*k34-896*k13^3*k14*k23*k33*k34+13888*k13^2*k14^2*k23*k33*k34+36736*k13*k14^3*k23*k33*k34+22736*k14^4*k23*k33*k34+36224*k13^3*k22*k23*k33*k34+111832*k13^2*k14*k22*k23*k33*k34+6832*k13*k14^2*k22*k23*k33*k34+24864*k14^3*k22*k23*k33*k34+22176*k13^2*k22^2*k23*k33*k34+79776*k13*k14*k22^2*k23*k33*k34-25704*k14^2*k22^2*k23*k33*k34-1792*k14*k22^3*k23*k33*k34+7360*k13^3*k23^2*k33*k34+13872*k13^2*k14*k23^2*k33*k34+23408*k13*k14^2*k23^2*k33*k34+42000*k14^3*k23^2*k33*k34+24472*k13^2*k22*k23^2*k33*k34+86784*k13*k14*k22*k23^2*k33*k34-20440*k14^2*k22*k23^2*k33*k34-4368*k14*k22^2*k23^2*k33*k34+7360*k13^2*k23^3*k33*k34+30912*k13*k14*k23^3*k33*k34+7168*k14^2*k23^3*k33*k34-5040*k14*k22*k23^3*k33*k34-2240*k14*k23^4*k33*k34-2240*k13^4*k24*k33*k34+192*k13^3*k14*k24*k33*k34+15008*k13^2*k14^2*k24*k33*k34+36736*k13*k14^3*k24*k33*k34+22704*k14^4*k24*k33*k34+86632*k13^3*k22*k24*k33*k34+44688*k13^2*k14*k22*k24*k33*k34+20608*k13*k14^2*k22*k24*k33*k34+28784*k14^3*k22*k24*k33*k34+49496*k13^2*k22^2*k24*k33*k34+41720*k13*k14*k22^2*k24*k33*k34-12656*k14^2*k22^2*k24*k33*k34+3752*k13*k22^3*k24*k33*k34+3280*k14*k22^3*k24*k33*k34+1190*k22^4*k24*k33*k34+30912*k13^3*k23*k24*k33*k34-21168*k13^2*k14*k23*k24*k33*k34+48384*k13*k14^2*k23*k24*k33*k34+89712*k14^3*k23*k24*k33*k34+90880*k13^2*k22*k23*k24*k33*k34+54544*k13*k14*k22*k23*k24*k33*k34-42672*k14^2*k22*k23*k24*k33*k34+9184*k13*k22^2*k23*k24*k33*k34+9376*k14*k22^2*k23*k24*k33*k34+4656*k22^3*k23*k24*k33*k34+13872*k13^2*k23^2*k24*k33*k34-21168*k13*k14*k23^2*k24*k33*k34-16128*k14^2*k23^2*k24*k33*k34+6832*k13*k22*k23^2*k24*k33*k34+7744*k14*k22*k23^2*k24*k33*k34+7504*k22^2*k23^2*k24*k33*k34-896*k13*k23^3*k24*k33*k34+192*k14*k23^3*k24*k33*k34+1568*k22*k23^3*k24*k33*k34-3136*k23^4*k24*k33*k34+7168*k13^3*k24^2*k33*k34-16128*k13^2*k14*k24^2*k33*k34+11984*k13*k14^2*k24^2*k33*k34+41888*k14^3*k24^2*k33*k34+59136*k13^2*k22*k24^2*k33*k34+130032*k13*k14*k22*k24^2*k33*k34+35336*k14^2*k22*k24^2*k33*k34+21136*k13*k22^2*k24^2*k33*k34+22312*k14*k22^2*k24^2*k33*k34+17612*k22^3*k24^2*k33*k34+23408*k13^2*k23*k24^2*k33*k34+48384*k13*k14*k23*k24^2*k33*k34+11984*k14^2*k23*k24^2*k33*k34+42448*k13*k22*k23*k24^2*k33*k34+43680*k14*k22*k23*k24^2*k33*k34+66840*k22^2*k23*k24^2*k33*k34+13888*k13*k23^2*k24^2*k33*k34+15008*k14*k23^2*k24^2*k33*k34+80976*k22*k23^2*k24^2*k33*k34+25088*k23^3*k24^2*k33*k34+42000*k13^2*k24^3*k33*k34+89712*k13*k14*k24^3*k33*k34+41888*k14^2*k24^3*k33*k34+39312*k13*k22*k24^3*k33*k34+39344*k14*k22*k24^3*k33*k34+53272*k22^2*k24^3*k33*k34+36736*k13*k23*k24^3*k33*k34+36736*k14*k23*k24^3*k33*k34+136912*k22*k23*k24^3*k33*k34+76064*k23^2*k24^3*k33*k34+22736*k13*k24^4*k33*k34+22704*k14*k24^4*k33*k34+65800*k22*k24^4*k33*k34+81968*k23*k24^4*k33*k34+29792*k24^5*k33*k34-3648*k13^3*k14*k33^2*k34+35656*k13^2*k14^2*k33^2*k34+80120*k13*k14^3*k33^2*k34+45976*k14^4*k33^2*k34+13704*k13^3*k22*k33^2*k34+40920*k13^2*k14*k22*k33^2*k34-50960*k13*k14^2*k22*k33^2*k34-61712*k14^3*k22*k33^2*k34+8932*k13^2*k22^2*k33^2*k34+36736*k13*k14*k22^2*k33^2*k34-13244*k14^2*k22^2*k33^2*k34-1232*k14*k22^3*k33^2*k34-1552*k13^2*k14*k23*k33^2*k34+16824*k13*k14^2*k23*k33^2*k34+22424*k14^3*k23*k33^2*k34+16136*k13^2*k22*k23*k33^2*k34+48064*k13*k14*k22*k23*k33^2*k34-13160*k14^2*k22*k23*k33^2*k34-3864*k14*k22^2*k23*k33^2*k34+3024*k13^2*k23^2*k33^2*k34+16864*k13*k14*k23^2*k33^2*k34+23864*k14^2*k23^2*k33^2*k34-4368*k14*k22*k23^2*k33^2*k34-2160*k14*k23^3*k33^2*k34-2160*k13^3*k24*k33^2*k34-992*k13^2*k14*k24*k33^2*k34+16872*k13*k14^2*k24*k33^2*k34+22568*k14^3*k24*k33^2*k34+46288*k13^2*k22*k24*k33^2*k34+26936*k13*k14*k22*k24*k33^2*k34-12656*k14^2*k22*k24*k33^2*k34+6048*k13*k22^2*k24*k33^2*k34+6212*k14*k22^2*k24*k33^2*k34+3668*k22^3*k24*k33^2*k34+16864*k13^2*k23*k24*k33^2*k34-13184*k13*k14*k23*k24*k33^2*k34+27536*k14^2*k23*k24*k33^2*k34+8288*k13*k22*k23*k24*k33^2*k34+9376*k14*k22*k23*k24*k33^2*k34+11368*k22^2*k23*k24*k33^2*k34-1552*k13*k23^2*k24*k33^2*k34-992*k14*k23^2*k24*k33^2*k34+7504*k22*k23^2*k24*k33^2*k34-3648*k23^3*k24*k33^2*k34+23864*k13^2*k24^2*k33^2*k34+27536*k13*k14*k24^2*k33^2*k34+20496*k14^2*k24^2*k33^2*k34+26036*k13*k22*k24^2*k33^2*k34+27076*k14*k22*k24^2*k33^2*k34+38710*k22^2*k24^2*k33^2*k34+16824*k13*k23*k24^2*k33^2*k34+16872*k14*k23*k24^2*k33^2*k34+86632*k22*k23*k24^2*k33^2*k34+35656*k23^2*k24^2*k33^2*k34+22424*k13*k24^3*k33^2*k34+22568*k14*k24^3*k33^2*k34+77304*k22*k24^3*k33^2*k34+80120*k23*k24^3*k33^2*k34+45976*k24^4*k33^2*k34-3472*k13^2*k14*k33^3*k34+19460*k13*k14^2*k33^3*k34+24424*k14^3*k33^3*k34+4396*k13^2*k22*k33^3*k34+22864*k13*k14*k22*k33^3*k34-17216*k14^2*k22*k33^3*k34-1232*k14*k22^2*k33^3*k34-2016*k13*k14*k23*k33^3*k34+6024*k14^2*k23*k33^3*k34-2040*k14*k22*k23*k33^3*k34-952*k14*k23^2*k33^3*k34-952*k13^2*k24*k33^3*k34-1728*k13*k14*k24*k33^3*k34+6440*k14^2*k24*k33^3*k34+2832*k13*k22*k24*k33^3*k34+3280*k14*k22*k24*k33^3*k34+3668*k22^2*k24*k33^3*k34-2016*k13*k23*k24*k33^3*k34-1728*k14*k23*k24*k33^3*k34+4656*k22*k23*k24*k33^3*k34-3472*k23^2*k24*k33^3*k34+6024*k13*k24^2*k33^3*k34+6440*k14*k24^2*k33^3*k34+26242*k22*k24^2*k33^3*k34+19460*k23*k24^2*k33^3*k34+24424*k24^3*k33^3*k34-560*k13*k14*k33^4*k34+4886*k14^2*k33^4*k34-616*k14*k22*k33^4*k34+1190*k22*k24*k33^4*k34-560*k23*k24*k33^4*k34+4886*k24^2*k33^4*k34+3472*k13^5*k34^2+1344*k13^4*k14*k34^2-17440*k13^3*k14^2*k34^2-17440*k13^2*k14^3*k34^2+1344*k13*k14^4*k34^2+3472*k14^5*k34^2+8528*k13^4*k22*k34^2+31248*k13^3*k14*k22*k34^2+33600*k13^2*k14^2*k22*k34^2+31248*k13*k14^3*k22*k34^2+8528*k14^4*k22*k34^2+20104*k13^3*k22^2*k34^2+14784*k13^2*k14*k22^2*k34^2+14784*k13*k14^2*k22^2*k34^2+20104*k14^3*k22^2*k34^2-1104*k13^2*k22^3*k34^2+15736*k13*k14*k22^3*k34^2-1104*k14^2*k22^3*k34^2+2040*k13*k22^4*k34^2+2040*k14*k22^4*k34^2+630*k22^5*k34^2+4256*k13^4*k23*k34^2-2336*k13^3*k14*k23*k34^2-13440*k13^2*k14^2*k23*k34^2-1568*k13*k14^3*k23*k34^2+4672*k14^4*k23*k34^2+41888*k13^3*k22*k23*k34^2+15680*k13^2*k14*k22*k23*k34^2+7056*k13*k14^2*k22*k23*k34^2+27216*k14^3*k22*k23*k34^2+20496*k13^2*k22^2*k23*k34^2+67816*k13*k14*k22^2*k23*k34^2+9296*k14^2*k22^2*k23*k34^2+6440*k13*k22^3*k23*k34^2+6752*k14*k22^3*k23*k34^2+4886*k22^4*k23*k34^2+13344*k13^3*k23^2*k34^2-12544*k13^2*k14*k23^2*k34^2-13216*k13*k14^2*k23^2*k34^2+9296*k14^3*k23^2*k34^2+29888*k13^2*k22*k23^2*k34^2+69664*k13*k14*k22*k23^2*k34^2+6384*k14^2*k22*k23^2*k34^2+13272*k13*k22^2*k23^2*k34^2+13464*k14*k22^2*k23^2*k34^2+11792*k22^3*k23^2*k34^2+13344*k13^2*k23^3*k34^2+19040*k13*k14*k23^3*k34^2+9296*k14^2*k23^3*k34^2+12880*k13*k22*k23^3*k34^2+13472*k14*k22*k23^3*k34^2+17024*k22^2*k23^3*k34^2+4256*k13*k23^4*k34^2+4672*k14*k23^4*k34^2+12656*k22*k23^4*k34^2+3472*k23^5*k34^2+4672*k13^4*k24*k34^2-1568*k13^3*k14*k24*k34^2-13440*k13^2*k14^2*k24*k34^2-2336*k13*k14^3*k24*k34^2+4256*k14^4*k24*k34^2+27216*k13^3*k22*k24*k34^2+7056*k13^2*k14*k22*k24*k34^2+15680*k13*k14^2*k22*k24*k34^2+41888*k14^3*k22*k24*k34^2+9296*k13^2*k22^2*k24*k34^2+67816*k13*k14*k22^2*k24*k34^2+20496*k14^2*k22^2*k24*k34^2+6752*k13*k22^3*k24*k34^2+6440*k14*k22^3*k24*k34^2+4886*k22^4*k24*k34^2+19040*k13^3*k23*k24*k34^2-20384*k13^2*k14*k23*k24*k34^2-20384*k13*k14^2*k23*k24*k34^2+19040*k14^3*k23*k24*k34^2+11984*k13^2*k22*k23*k24*k34^2+101024*k13*k14*k22*k23*k24*k34^2+11984*k14^2*k22*k23*k24*k34^2+16872*k13*k22^2*k23*k24*k34^2+16872*k14*k22^2*k23*k24*k34^2+19460*k22^3*k23*k24*k34^2-12544*k13^2*k23^2*k24*k34^2-20384*k13*k14*k23^2*k24*k34^2-13216*k14^2*k23^2*k24*k34^2+14192*k13*k22*k23^2*k24*k34^2+15008*k14*k22*k23^2*k24*k34^2+35656*k22^2*k23^2*k24*k34^2-2336*k13*k23^3*k24*k34^2-1568*k14*k23^3*k24*k34^2+25088*k22*k23^3*k24*k34^2+1344*k23^4*k24*k34^2+9296*k13^3*k24^2*k34^2-13216*k13^2*k14*k24^2*k34^2-12544*k13*k14^2*k24^2*k34^2+13344*k14^3*k24^2*k34^2+6384*k13^2*k22*k24^2*k34^2+69664*k13*k14*k22*k24^2*k34^2+29888*k14^2*k22*k24^2*k34^2+13464*k13*k22^2*k24^2*k34^2+13272*k14*k22^2*k24^2*k34^2+11792*k22^3*k24^2*k34^2-13216*k13^2*k23*k24^2*k34^2-20384*k13*k14*k23*k24^2*k34^2-12544*k14^2*k23*k24^2*k34^2+15008*k13*k22*k23*k24^2*k34^2+14192*k14*k22*k23*k24^2*k34^2+35656*k22^2*k23*k24^2*k34^2-13440*k13*k23^2*k24^2*k34^2-13440*k14*k23^2*k24^2*k34^2+22736*k22*k23^2*k24^2*k34^2-17440*k23^3*k24^2*k34^2+9296*k13^2*k24^3*k34^2+19040*k13*k14*k24^3*k34^2+13344*k14^2*k24^3*k34^2+13472*k13*k22*k24^3*k34^2+12880*k14*k22*k24^3*k34^2+17024*k22^2*k24^3*k34^2-1568*k13*k23*k24^3*k34^2-2336*k14*k23*k24^3*k34^2+25088*k22*k23*k24^3*k34^2-17440*k23^2*k24^3*k34^2+4672*k13*k24^4*k34^2+4256*k14*k24^4*k34^2+12656*k22*k24^4*k34^2+1344*k23*k24^4*k34^2+3472*k24^5*k34^2+7936*k13^4*k33*k34^2+5760*k13^3*k14*k33*k34^2+22736*k13^2*k14^2*k33*k34^2+76064*k13*k14^3*k33*k34^2+50672*k14^4*k33*k34^2+29288*k13^3*k22*k33*k34^2+68768*k13^2*k14*k22*k33*k34^2-3024*k13*k14^2*k22*k33*k34^2-46144*k14^3*k22*k33*k34^2+33472*k13^2*k22^2*k33*k34^2+63280*k13*k14*k22^2*k33*k34^2+3136*k14^2*k22^2*k33*k34^2+6748*k13*k22^3*k33*k34^2+6812*k14*k22^3*k33*k34^2+3804*k22^4*k33*k34^2+7360*k13^3*k23*k33*k34^2-528*k13^2*k14*k23*k33*k34^2+13888*k13*k14^2*k23*k33*k34^2+25376*k14^3*k23*k33*k34^2+73792*k13^2*k22*k23*k33*k34^2+111832*k13*k14*k22*k23*k33*k34^2+12712*k14^2*k22*k23*k33*k34^2+22176*k13*k22^2*k23*k33*k34^2+22608*k14*k22^2*k23*k33*k34^2+18648*k22^3*k23*k33*k34^2+19968*k13^2*k23^2*k33*k34^2+13872*k13*k14*k23^2*k33*k34^2+36288*k14^2*k23^2*k33*k34^2+24472*k13*k22*k23^2*k33*k34^2+25432*k14*k22*k23^2*k33*k34^2+36624*k22^2*k23^2*k33*k34^2+7360*k13*k23^3*k33*k34^2+8032*k14*k23^3*k33*k34^2+30464*k22*k23^3*k33*k34^2+7936*k23^4*k33*k34^2+8032*k13^3*k24*k33*k34^2+560*k13^2*k14*k24*k33*k34^2+14192*k13*k14^2*k24*k33*k34^2+25584*k14^3*k24*k33*k34^2+67984*k13^2*k22*k24*k33*k34^2+142520*k13*k14*k22*k24*k33*k34^2+35336*k14^2*k22*k24*k33*k34^2+26692*k13*k22^2*k24*k33*k34^2+27076*k14*k22^2*k24*k33*k34^2+26242*k22^3*k24*k33*k34^2+13872*k13^2*k23*k24*k33*k34^2-16576*k13*k14*k23*k24*k33*k34^2+34192*k14^2*k23*k24*k33*k34^2+42624*k13*k22*k23*k24*k33*k34^2+43680*k14*k22*k23*k24*k33*k34^2+86632*k22^2*k23*k24*k33*k34^2-528*k13*k23^2*k24*k33*k34^2+560*k14*k23^2*k24*k33*k34^2+80976*k22*k23^2*k24*k33*k34^2+5760*k23^3*k24*k33*k34^2+36288*k13^2*k24^2*k33*k34^2+34192*k13*k14*k24^2*k33*k34^2+29888*k14^2*k24^2*k33*k34^2+45584*k13*k22*k24^2*k33*k34^2+45584*k14*k22*k24^2*k33*k34^2+77804*k22^2*k24^2*k33*k34^2+13888*k13*k23*k24^2*k33*k34^2+14192*k14*k23*k24^2*k33*k34^2+146720*k22*k23*k24^2*k33*k34^2+22736*k23^2*k24^2*k33*k34^2+25376*k13*k24^3*k33*k34^2+25584*k14*k24^3*k33*k34^2+104472*k22*k24^3*k33*k34^2+76064*k23*k24^3*k33*k34^2+50672*k24^4*k33*k34^2+5544*k13^3*k33^2*k34^2+56*k13^2*k14*k33^2*k34^2+35656*k13*k14^2*k33^2*k34^2+48552*k14^3*k33^2*k34^2+20960*k13^2*k22*k33^2*k34^2+40920*k13*k14*k22*k33^2*k34^2-36328*k14^2*k22*k33^2*k34^2+8932*k13*k22^2*k33^2*k34^2+9296*k14*k22^2*k33^2*k34^2+6776*k22^3*k33^2*k34^2+3024*k13^2*k23*k33^2*k34^2-1552*k13*k14*k23*k33^2*k34^2+11816*k14^2*k23*k33^2*k34^2+16136*k13*k22*k23*k33^2*k34^2+16976*k14*k22*k23*k33^2*k34^2+25256*k22^2*k23*k33^2*k34^2+3024*k13*k23^2*k33^2*k34^2+2864*k14*k23^2*k33^2*k34^2+27168*k22*k23^2*k33^2*k34^2+5544*k23^3*k33^2*k34^2+2864*k13^2*k24*k33^2*k34^2-560*k13*k14*k24*k33^2*k34^2+13272*k14^2*k24*k33^2*k34^2+21040*k13*k22*k24*k33^2*k34^2+22312*k14*k22*k24*k33^2*k34^2+38710*k22^2*k24*k33^2*k34^2-1552*k13*k23*k24*k33^2*k34^2-560*k14*k23*k24*k33^2*k34^2+66840*k22*k23*k24*k33^2*k34^2+56*k23^2*k24*k33^2*k34^2+11816*k13*k24^2*k33^2*k34^2+13272*k14*k24^2*k33^2*k34^2+77804*k22*k24^2*k33^2*k34^2+35656*k23*k24^2*k33^2*k34^2+48552*k24^3*k33^2*k34^2+560*k13^2*k33^3*k34^2-3472*k13*k14*k33^3*k34^2+11792*k14^2*k33^3*k34^2+4396*k13*k22*k33^3*k34^2+4804*k14*k22*k33^3*k34^2+5832*k22^2*k33^3*k34^2+10752*k22*k23*k33^3*k34^2+560*k23^2*k33^3*k34^2+17612*k22*k24*k33^3*k34^2-3472*k23*k24*k33^3*k34^2+11792*k24^2*k33^3*k34^2+1890*k22*k33^4*k34^2+11568*k13^4*k34^3+3232*k13^3*k14*k34^3-17440*k13^2*k14^2*k34^3+3232*k13*k14^3*k34^3+11568*k14^4*k34^3+1568*k13^3*k22*k34^3+31248*k13^2*k14*k22*k34^3+31248*k13*k14^2*k22*k34^3+1568*k14^3*k22*k34^3+20104*k13^2*k22^2*k34^3+63504*k13*k14*k22^2*k34^3+20104*k14^2*k22^2*k34^3+6476*k13*k22^3*k34^3+6476*k14*k22^3*k34^3+5418*k22^4*k34^3+7072*k13^3*k23*k34^3-2336*k13^2*k14*k23*k34^3-2432*k13*k14^2*k23*k34^3+7136*k14^3*k23*k34^3+41888*k13^2*k22*k23*k34^3+110992*k13*k14*k22*k23*k34^3+33600*k14^2*k22*k23*k34^3+22568*k13*k22^2*k23*k34^3+22456*k14*k22^2*k23*k34^3+24424*k22^3*k23*k34^3+13344*k13^2*k23^2*k34^3+13984*k13*k14*k23^2*k34^3+20704*k14^2*k23^2*k34^3+25584*k13*k22*k23^2*k34^3+25648*k14*k22*k23^2*k34^3+48552*k22^2*k23^2*k34^3+7072*k13*k23^3*k34^3+7136*k14*k23^3*k34^3+42224*k22*k23^3*k34^3+11568*k23^4*k34^3+7136*k13^3*k24*k34^3-2432*k13^2*k14*k24*k34^3-2336*k13*k14^2*k24*k34^3+7072*k14^3*k24*k34^3+33600*k13^2*k22*k24*k34^3+110992*k13*k14*k22*k24*k34^3+41888*k14^2*k22*k24*k34^3+22456*k13*k22^2*k24*k34^3+22568*k14*k22^2*k24*k34^3+24424*k22^3*k24*k34^3+13984*k13^2*k23*k24*k34^3-13056*k13*k14*k23*k24*k34^3+13984*k14^2*k23*k24*k34^3+36736*k13*k22*k23*k24*k34^3+36736*k14*k22*k23*k24*k34^3+80120*k22^2*k23*k24*k34^3-2336*k13*k23^2*k24*k34^3-2432*k14*k23^2*k24*k34^3+76064*k22*k23^2*k24*k34^3+3232*k23^3*k24*k34^3+20704*k13^2*k24^2*k34^3+13984*k13*k14*k24^2*k34^3+13344*k14^2*k24^2*k34^3+25648*k13*k22*k24^2*k34^3+25584*k14*k22*k24^2*k34^3+48552*k22^2*k24^2*k34^3-2432*k13*k23*k24^2*k34^3-2336*k14*k23*k24^2*k34^3+76064*k22*k23*k24^2*k34^3-17440*k23^2*k24^2*k34^3+7136*k13*k24^3*k34^3+7072*k14*k24^3*k34^3+42224*k22*k24^3*k34^3+3232*k23*k24^3*k34^3+11568*k24^4*k34^3+18928*k13^3*k33*k34^3+5760*k13^2*k14*k33*k34^3+25088*k13*k14^2*k33*k34^3+42224*k14^3*k33*k34^3+29288*k13^2*k22*k33*k34^3+101488*k13*k14*k22*k33*k34^3-6904*k14^2*k22*k33*k34^3+19536*k13*k22^2*k33*k34^3+19600*k14*k22^2*k33*k34^3+19754*k22^3*k33*k34^3+7360*k13^2*k23*k33*k34^3-896*k13*k14*k23*k33*k34^3+11088*k14^2*k23*k33*k34^3+36224*k13*k22*k23*k33*k34^3+36160*k14*k22*k23*k33*k34^3+71260*k22^2*k23*k33*k34^3+7360*k13*k23^2*k33*k34^3+6496*k14*k23^2*k33*k34^3+77952*k22*k23^2*k33*k34^3+18928*k23^3*k33*k34^3+6496*k13^2*k24*k33*k34^3-224*k13*k14*k24*k33*k34^3+12880*k14^2*k24*k33*k34^3+38960*k13*k22*k24*k33*k34^3+39344*k14*k22*k24*k33*k34^3+77304*k22^2*k24*k33*k34^3-896*k13*k23*k24*k33*k34^3-224*k14*k23*k24*k33*k34^3+136912*k22*k23*k24*k33*k34^3+5760*k23^2*k24*k33*k34^3+11088*k13*k24^2*k33*k34^3+12880*k14*k24^2*k33*k34^3+104472*k22*k24^2*k33*k34^3+25088*k23*k24^2*k33*k34^3+42224*k24^3*k33*k34^3+5544*k13^2*k33^2*k34^3-3648*k13*k14*k33^2*k34^3+17024*k14^2*k33^2*k34^3+13704*k13*k22*k33^2*k34^3+14168*k14*k22*k33^2*k34^3+24978*k22^2*k33^2*k34^3+46536*k22*k23*k33^2*k34^3+5544*k23^2*k33^2*k34^3+53272*k22*k24*k33^2*k34^3-3648*k23*k24*k33^2*k34^3+17024*k24^2*k33^2*k34^3+11452*k22*k33^3*k34^3+11568*k13^3*k34^4+1344*k13^2*k14*k34^4+1344*k13*k14^2*k34^4+11568*k14^3*k34^4+8528*k13^2*k22*k34^4+58752*k13*k14*k22*k34^4+8528*k14^2*k22*k34^4+12096*k13*k22^2*k34^4+12096*k14*k22^2*k34^4+12524*k22^3*k34^4+4256*k13^2*k23*k34^4-672*k13*k14*k23*k34^4+3584*k14^2*k23*k34^4+22704*k13*k22*k23*k34^4+22560*k14*k22*k23*k34^4+45976*k22^2*k23*k34^4+4256*k13*k23^2*k34^4+3584*k14*k23^2*k34^4+50672*k22*k23^2*k34^4+11568*k23^3*k34^4+3584*k13^2*k24*k34^4-672*k13*k14*k24*k34^4+4256*k14^2*k24*k34^4+22560*k13*k22*k24*k34^4+22704*k14*k22*k24*k34^4+45976*k22^2*k24*k34^4-672*k13*k23*k24*k34^4-672*k14*k23*k24*k34^4+81968*k22*k23*k24*k34^4+1344*k23^2*k24*k34^4+3584*k13*k24^2*k34^4+4256*k14*k24^2*k34^4+50672*k22*k24^2*k34^4+1344*k23*k24^2*k34^4+11568*k24^3*k34^4+7936*k13^2*k33*k34^4-3136*k13*k14*k33*k34^4+12656*k14^2*k33*k34^4+17360*k13*k22*k33*k34^4+17360*k14*k22*k33*k34^4+33424*k22^2*k33*k34^4+62912*k22*k23*k33*k34^4+7936*k23^2*k33*k34^4+65800*k22*k24*k33*k34^4-3136*k23*k24*k33*k34^4+12656*k24^2*k33*k34^4+22616*k22*k33^2*k34^4+3472*k13^2*k34^5-1568*k13*k14*k34^5+3472*k14^2*k34^5+7952*k13*k22*k34^5+7952*k14*k22*k34^5+15728*k22^2*k34^5+29792*k22*k23*k34^5+3472*k23^2*k34^5+29792*k22*k24*k34^5-1568*k23*k24*k34^5+3472*k24^2*k34^5+21336*k22*k33*k34^5+7952*k22*k34^6+7952*k13^6*k44+29792*k13^5*k14*k44+50672*k13^4*k14^2*k44+42224*k13^3*k14^3*k44+12656*k13^2*k14^4*k44-41376*k13^5*k22*k44-59808*k13^4*k14*k22*k44-46144*k13^3*k14^2*k22*k44-6904*k13^2*k14^3*k22*k44+17360*k13*k14^4*k22*k44+21336*k14^5*k22*k44-35896*k13^4*k22^2*k44+4648*k13^3*k14*k22^2*k44+3136*k13^2*k14^2*k22^2*k44+19600*k13*k14^3*k22^2*k44+33424*k14^4*k22^2*k44-10836*k13^3*k22^3*k44-5068*k13^2*k14*k22^3*k44+6812*k13*k14^2*k22^3*k44+19754*k14^3*k22^3*k44-13700*k13^2*k22^4*k44-284*k13*k14*k22^4*k44+3804*k14^2*k22^4*k44+7952*k13^5*k23*k44+22560*k13^4*k14*k23*k44+25648*k13^3*k14^2*k23*k44+13472*k13^2*k14^3*k23*k44-2240*k13*k14^4*k23*k44-59808*k13^4*k22*k23*k44+22176*k13^3*k14*k22*k23*k44+37184*k13^2*k14^2*k22*k23*k44+84728*k13*k14^3*k22*k23*k44+15616*k14^4*k22*k23*k44-61712*k13^3*k22^2*k23*k44+7280*k13^2*k14*k22^2*k23*k44+49784*k13*k14^2*k22^2*k23*k44+19472*k14^3*k22^2*k23*k44-17216*k13^2*k22^3*k23*k44+13904*k13*k14*k22^3*k23*k44+5852*k14^2*k22^3*k23*k44-616*k13*k22^4*k23*k44+8528*k13^4*k23^2*k44+33600*k13^3*k14*k23^2*k44+6384*k13^2*k14^2*k23^2*k44-448*k13*k14^3*k23^2*k44-27712*k14^4*k23^2*k44-46144*k13^3*k22*k23^2*k44+37184*k13^2*k14*k22*k23^2*k44+40544*k13*k14^2*k22*k23^2*k44+38472*k14^3*k22*k23^2*k44-36328*k13^2*k22^2*k23^2*k44+37856*k13*k14*k22^2*k23^2*k44+35800*k14^2*k22^2*k23^2*k44+4804*k13*k22^3*k23^2*k44+3964*k14*k22^3*k23^2*k44+1890*k22^4*k23^2*k44+1568*k13^3*k23^3*k44+27216*k13^2*k14*k23^3*k44+16016*k13*k14^2*k23^3*k44+10192*k14^3*k23^3*k44-6904*k13^2*k22*k23^3*k44+84728*k13*k14*k22*k23^3*k44+38472*k14^2*k22*k23^3*k44+14168*k13*k22^2*k23^3*k44+12192*k14*k22^2*k23^3*k44+11452*k22^3*k23^3*k44+8528*k13^2*k23^4*k44+48944*k13*k14*k23^4*k44+20944*k14^2*k23^4*k44+17360*k13*k22*k23^4*k44+15616*k14*k22*k23^4*k44+22616*k22^2*k23^4*k44+7952*k13*k23^5*k44+7264*k14*k23^5*k44+21336*k22*k23^5*k44+7952*k23^6*k44+7264*k13^5*k24*k44+22736*k13^4*k14*k24*k44+25376*k13^3*k14^2*k24*k44+11088*k13^2*k14^3*k24*k44+9632*k13^4*k22*k24*k44+24864*k13^3*k14*k22*k24*k44+12712*k13^2*k14^2*k22*k24*k44+36160*k13*k14^3*k22*k24*k44+62912*k14^4*k22*k24*k44+15568*k13^3*k22^2*k24*k44-25704*k13^2*k14*k22^2*k24*k44+22608*k13*k14^2*k22^2*k24*k44+71260*k14^3*k22^2*k24*k44-38664*k13^2*k22^3*k24*k44-1792*k13*k14*k22^3*k24*k44+18648*k14^2*k22^3*k24*k44+48944*k13^4*k23*k24*k44+79296*k13^3*k14*k23*k24*k44+35280*k13^2*k14^2*k23*k24*k44+2496*k13*k14^3*k23*k24*k44-2240*k14^4*k23*k24*k44+24864*k13^3*k22*k23*k24*k44+24864*k13^2*k14*k22*k23*k24*k44+82040*k13*k14^2*k22*k23*k24*k44+36160*k14^3*k22*k23*k24*k44-13160*k13^2*k22^2*k23*k24*k44+26688*k13*k14*k22^2*k23*k24*k44+20048*k14^2*k22^2*k23*k24*k44-2040*k13*k22^3*k23*k24*k44+27216*k13^3*k23^2*k24*k44+32928*k13^2*k14*k23^2*k24*k44+15344*k13*k14^2*k23^2*k24*k44+7168*k14^3*k23^2*k24*k44+12712*k13^2*k22*k23^2*k24*k44+82040*k13*k14*k22*k23^2*k24*k44+78400*k14^2*k22*k23^2*k24*k44+16976*k13*k22^2*k23^2*k24*k44+15232*k14*k22^2*k23^2*k24*k44+10752*k22^3*k23^2*k24*k44+33600*k13^2*k23^3*k24*k44+79296*k13*k14*k23^3*k24*k44+42000*k14^2*k23^3*k24*k44+36160*k13*k22*k23^3*k24*k44+36160*k14*k22*k23^3*k24*k44+46536*k22^2*k23^3*k24*k44+22560*k13*k23^4*k24*k44+22736*k14*k23^4*k24*k44+62912*k22*k23^4*k24*k44+29792*k23^5*k24*k44+20944*k13^4*k24^2*k44+42000*k13^3*k14*k24^2*k44+36288*k13^2*k14^2*k24^2*k44+6496*k13*k14^3*k24^2*k44+7936*k14^4*k24^2*k44+23296*k13^3*k22*k24^2*k44-20440*k13^2*k14*k22*k24^2*k44+25432*k13*k14^2*k22*k24^2*k44+77952*k14^3*k22*k24^2*k44-85568*k13^2*k22^2*k24^2*k44-4368*k13*k14*k22^2*k24^2*k44+36624*k14^2*k22^2*k24^2*k44+16016*k13^3*k23*k24^2*k44+15344*k13^2*k14*k23*k24^2*k44+8288*k13*k14^2*k23*k24^2*k44+8032*k14^3*k23*k24^2*k44-20440*k13^2*k22*k23*k24^2*k44+19584*k13*k14*k22*k23*k24^2*k44+22120*k14^2*k22*k23*k24^2*k44-4368*k13*k22^2*k23*k24^2*k44+6384*k13^2*k23^2*k24^2*k44+35280*k13*k14*k23^2*k24^2*k44+36288*k14^2*k23^2*k24^2*k44+25432*k13*k22*k23^2*k24^2*k44+22120*k14*k22*k23^2*k24^2*k44+27168*k22^2*k23^2*k24^2*k44+25648*k13*k23^3*k24^2*k44+25376*k14*k23^3*k24^2*k44+77952*k22*k23^3*k24^2*k44+50672*k23^4*k24^2*k44+10192*k13^3*k24^3*k44+7168*k13^2*k14*k24^3*k44+8032*k13*k14^2*k24^3*k44+18928*k14^3*k24^3*k44-83744*k13^2*k22*k24^3*k44-5040*k13*k14*k22*k24^3*k44+30464*k14^2*k22*k24^3*k44-448*k13^2*k23*k24^3*k44+2496*k13*k14*k23*k24^3*k44+6496*k14^2*k23*k24^3*k44-5040*k13*k22*k23*k24^3*k44+13472*k13*k23^2*k24^3*k44+11088*k14*k23^2*k24^3*k44+30464*k22*k23^2*k24^3*k44+42224*k23^3*k24^3*k44-27712*k13^2*k24^4*k44-2240*k13*k14*k24^4*k44+7936*k14^2*k24^4*k44-2240*k13*k23*k24^4*k44+12656*k23^2*k24^4*k44+21336*k13^5*k33*k44+65800*k13^4*k14*k33*k44+104472*k13^3*k14^2*k33*k44+104472*k13^2*k14^3*k33*k44+65800*k13*k14^4*k33*k44+21336*k14^5*k33*k44-85536*k13^4*k22*k33*k44-97272*k13^3*k14*k22*k33*k44-90944*k13^2*k14^2*k22*k33*k44-97272*k13*k14^3*k22*k33*k44-85536*k14^4*k22*k33*k44-42420*k13^3*k22^2*k33*k44+17360*k13^2*k14*k22^2*k33*k44+17360*k13*k14^2*k22^2*k33*k44-42420*k14^3*k22^2*k33*k44-14060*k13^2*k22^3*k33*k44+17164*k13*k14*k22^3*k33*k44-14060*k14^2*k22^3*k33*k44-44*k13*k22^4*k33*k44-44*k14*k22^4*k33*k44+315*k22^5*k33*k44+17360*k13^4*k23*k33*k44+38960*k13^3*k14*k23*k33*k44+45584*k13^2*k14^2*k23*k33*k44+39312*k13*k14^3*k23*k33*k44+15616*k14^4*k23*k33*k44-76552*k13^3*k22*k23*k33*k44+41440*k13^2*k14*k22*k23*k33*k44+43344*k13*k14^2*k22*k23*k33*k44+22120*k14^3*k22*k23*k33*k44-46780*k13^2*k22^2*k23*k33*k44+58828*k13*k14*k22^2*k23*k33*k44+10556*k14^2*k22^2*k23*k33*k44+5432*k13*k22^3*k23*k33*k44+3880*k14*k22^3*k23*k33*k44+2723*k22^4*k23*k33*k44+29288*k13^3*k23^2*k33*k44+67984*k13^2*k14*k23^2*k33*k44+59136*k13*k14^2*k23^2*k33*k44+38472*k14^3*k23^2*k33*k44-20640*k13^2*k22*k23^2*k33*k44+107016*k13*k14*k22*k23^2*k33*k44+35112*k14^2*k22*k23^2*k33*k44+18928*k13*k22^2*k23^2*k33*k44+15400*k14*k22^2*k23^2*k33*k44+17320*k22^3*k23^2*k33*k44+29288*k13^2*k23^3*k33*k44+86632*k13*k14*k23^3*k33*k44+38472*k14^2*k23^3*k33*k44+28840*k13*k22*k23^3*k33*k44+24832*k14*k22*k23^3*k33*k44+40432*k22^2*k23^3*k33*k44+17360*k13*k23^4*k33*k44+15616*k14*k23^4*k33*k44+46200*k22*k23^4*k33*k44+21336*k23^5*k33*k44+15616*k13^4*k24*k33*k44+39312*k13^3*k14*k24*k33*k44+45584*k13^2*k14^2*k24*k33*k44+38960*k13*k14^3*k24*k33*k44+17360*k14^4*k24*k33*k44+22120*k13^3*k22*k24*k33*k44+43344*k13^2*k14*k22*k24*k33*k44+41440*k13*k14^2*k22*k24*k33*k44-76552*k14^3*k22*k24*k33*k44+10556*k13^2*k22^2*k24*k33*k44+58828*k13*k14*k22^2*k24*k33*k44-46780*k14^2*k22^2*k24*k33*k44+3880*k13*k22^3*k24*k33*k44+5432*k14*k22^3*k24*k33*k44+2723*k22^4*k24*k33*k44+86632*k13^3*k23*k24*k33*k44+110040*k13^2*k14*k23*k24*k33*k44+110040*k13*k14^2*k23*k24*k33*k44+86632*k14^3*k23*k24*k33*k44+39032*k13^2*k22*k23*k24*k33*k44+110768*k13*k14*k22*k23*k24*k33*k44+39032*k14^2*k22*k23*k24*k33*k44+24484*k13*k22^2*k23*k24*k33*k44+24484*k14*k22^2*k23*k24*k33*k44+19586*k22^3*k23*k24*k33*k44+67984*k13^2*k23^2*k24*k33*k44+110040*k13*k14*k23^2*k24*k33*k44+59136*k14^2*k23^2*k24*k33*k44+48840*k13*k22*k23^2*k24*k33*k44+49448*k14*k22*k23^2*k24*k33*k44+72652*k22^2*k23^2*k24*k33*k44+38960*k13*k23^3*k24*k33*k44+39312*k14*k23^3*k24*k33*k44+111160*k22*k23^3*k24*k33*k44+65800*k23^4*k24*k33*k44+38472*k13^3*k24^2*k33*k44+59136*k13^2*k14*k24^2*k33*k44+67984*k13*k14^2*k24^2*k33*k44+29288*k14^3*k24^2*k33*k44+35112*k13^2*k22*k24^2*k33*k44+107016*k13*k14*k22*k24^2*k33*k44-20640*k14^2*k22*k24^2*k33*k44+15400*k13*k22^2*k24^2*k33*k44+18928*k14*k22^2*k24^2*k33*k44+17320*k22^3*k24^2*k33*k44+59136*k13^2*k23*k24^2*k33*k44+110040*k13*k14*k23*k24^2*k33*k44+67984*k14^2*k23*k24^2*k33*k44+49448*k13*k22*k23*k24^2*k33*k44+48840*k14*k22*k23*k24^2*k33*k44+72652*k22^2*k23*k24^2*k33*k44+45584*k13*k23^2*k24^2*k33*k44+45584*k14*k23^2*k24^2*k33*k44+147016*k22*k23^2*k24^2*k33*k44+104472*k23^3*k24^2*k33*k44+38472*k13^2*k24^3*k33*k44+86632*k13*k14*k24^3*k33*k44+29288*k14^2*k24^3*k33*k44+24832*k13*k22*k24^3*k33*k44+28840*k14*k22*k24^3*k33*k44+40432*k22^2*k24^3*k33*k44+39312*k13*k23*k24^3*k33*k44+38960*k14*k23*k24^3*k33*k44+111160*k22*k23*k24^3*k33*k44+104472*k23^2*k24^3*k33*k44+15616*k13*k24^4*k33*k44+17360*k14*k24^4*k33*k44+46200*k22*k24^4*k33*k44+65800*k23*k24^4*k33*k44+21336*k24^5*k33*k44+22616*k13^4*k33^2*k44+53272*k13^3*k14*k33^2*k44+77804*k13^2*k14^2*k33^2*k44+77304*k13*k14^3*k33^2*k44+33424*k14^4*k33^2*k44-40280*k13^3*k22*k33^2*k44-17052*k13^2*k14*k22*k33^2*k44-36988*k13*k14^2*k22*k33^2*k44-42420*k14^3*k22*k33^2*k44-9940*k13^2*k22^2*k33^2*k44+34944*k13*k14*k22^2*k33^2*k44-224*k14^2*k22^2*k33^2*k44+2912*k13*k22^3*k33^2*k44+1870*k14*k22^3*k33^2*k44+1434*k22^4*k33^2*k44+13704*k13^3*k23*k33^2*k44+21040*k13^2*k14*k23*k33^2*k44+26036*k13*k14^2*k23*k33^2*k44+19472*k14^3*k23*k33^2*k44-11140*k13^2*k22*k23*k33^2*k44+62748*k13*k14*k22*k23*k33^2*k44+10556*k14^2*k22*k23*k33^2*k44+12208*k13*k22^2*k23*k33^2*k44+9106*k14*k22^2*k23*k33^2*k44+11732*k22^3*k23*k33^2*k44+20960*k13^2*k23^2*k33^2*k44+46288*k13*k14*k23^2*k33^2*k44+35800*k14^2*k23^2*k33^2*k44+18928*k13*k22*k23^2*k33^2*k44+15400*k14*k22*k23^2*k33^2*k44+31136*k22^2*k23^2*k33^2*k44+13704*k13*k23^3*k33^2*k44+12192*k14*k23^3*k33^2*k44+40432*k22*k23^3*k33^2*k44+22616*k23^4*k33^2*k44+12192*k13^3*k24*k33^2*k44+21136*k13^2*k14*k24*k33^2*k44+26692*k13*k14^2*k24*k33^2*k44+19536*k14^3*k24*k33^2*k44+32396*k13^2*k22*k24*k33^2*k44+63308*k13*k14*k22*k24*k33^2*k44+11928*k14^2*k22*k24*k33^2*k44+12836*k13*k22^2*k24*k33^2*k44+13174*k14*k22^2*k24*k33^2*k44+10274*k22^3*k24*k33^2*k44+46288*k13^2*k23*k24*k33^2*k44+36128*k13*k14*k23*k24*k33^2*k44+49496*k14^2*k23*k24*k33^2*k44+27368*k13*k22*k23*k24*k33^2*k44+27720*k14*k22*k23*k24*k33^2*k44+47796*k22^2*k23*k24*k33^2*k44+21040*k13*k23^2*k24*k33^2*k44+21136*k14*k23^2*k24*k33^2*k44+78092*k22*k23^2*k24*k33^2*k44+53272*k23^3*k24*k33^2*k44+35800*k13^2*k24^2*k33^2*k44+49496*k13*k14*k24^2*k33^2*k44+33472*k14^2*k24^2*k33^2*k44+25284*k13*k22*k24^2*k33^2*k44+25284*k14*k22*k24^2*k33^2*k44+38136*k22^2*k24^2*k33^2*k44+26036*k13*k23*k24^2*k33^2*k44+26692*k14*k23*k24^2*k33^2*k44+102562*k22*k23*k24^2*k33^2*k44+77804*k23^2*k24^2*k33^2*k44+19472*k13*k24^3*k33^2*k44+19536*k14*k24^3*k33^2*k44+57300*k22*k24^3*k33^2*k44+77304*k23*k24^3*k33^2*k44+33424*k24^4*k33^2*k44+11452*k13^3*k33^3*k44+17612*k13^2*k14*k33^3*k44+26242*k13*k14^2*k33^3*k44+19754*k14^3*k33^3*k44-11504*k13^2*k22*k33^3*k44+7036*k13*k14*k22*k33^3*k44-14060*k14^2*k22*k33^3*k44+2912*k13*k22^2*k33^3*k44+1870*k14*k22^2*k33^3*k44+2912*k22^3*k33^3*k44+4396*k13^2*k23*k33^3*k44+2832*k13*k14*k23*k33^3*k44+5852*k14^2*k23*k33^3*k44+5476*k13*k22*k23*k33^3*k44+3880*k14*k22*k23*k33^3*k44+11732*k22^2*k23*k33^3*k44+4396*k13*k23^2*k33^3*k44+3964*k14*k23^2*k33^3*k44+17320*k22*k23^2*k33^3*k44+11452*k23^3*k33^3*k44+3964*k13^2*k24*k33^3*k44+3752*k13*k14*k24*k33^3*k44+6748*k14^2*k24*k33^3*k44+5878*k13*k22*k24*k33^3*k44+6294*k14*k22*k24*k33^3*k44+11340*k22^2*k24*k33^3*k44+2832*k13*k23*k24*k33^3*k44+3752*k14*k23*k24*k33^3*k44+25170*k22*k23*k24*k33^3*k44+17612*k23^2*k24*k33^3*k44+5852*k13*k24^2*k33^3*k44+6748*k14*k24^2*k33^3*k44+25748*k22*k24^2*k33^3*k44+26242*k23*k24^2*k33^3*k44+19754*k24^3*k33^3*k44+1890*k13^2*k33^4*k44+1190*k13*k14*k33^4*k44+3804*k14^2*k33^4*k44+630*k13*k22*k33^4*k44-44*k14*k22*k33^4*k44+1434*k22^2*k33^4*k44+2723*k22*k23*k33^4*k44+1890*k23^2*k33^4*k44+2611*k22*k24*k33^4*k44+1190*k23*k24*k33^4*k44+3804*k24^2*k33^4*k44+315*k22*k33^5*k44+29792*k13^5*k34*k44+81968*k13^4*k14*k34*k44+76064*k13^3*k14^2*k34*k44+25088*k13^2*k14^3*k34*k44-3136*k13*k14^4*k34*k44-59808*k13^4*k22*k34*k44-89600*k13^3*k14*k22*k34*k44-3024*k13^2*k14^2*k22*k34*k44+101488*k13*k14^3*k22*k34*k44+17360*k14^4*k22*k34*k44+4648*k13^3*k22^2*k34*k44+63280*k13*k14^2*k22^2*k34*k44+19536*k14^3*k22^2*k34*k44-5068*k13^2*k22^3*k34*k44+29664*k13*k14*k22^3*k34*k44+6748*k14^2*k22^3*k34*k44-284*k13*k22^4*k34*k44+22704*k13^4*k23*k34*k44+36736*k13^3*k14*k23*k34*k44+15008*k13^2*k14^2*k23*k34*k44+192*k13*k14^3*k23*k34*k44-2240*k14^4*k23*k34*k44+28784*k13^3*k22*k23*k34*k44+20608*k13^2*k14*k22*k23*k34*k44+44688*k13*k14^2*k22*k23*k34*k44+86632*k14^3*k22*k23*k34*k44-12656*k13^2*k22^2*k23*k34*k44+41720*k13*k14*k22^2*k23*k34*k44+49496*k14^2*k22^2*k23*k34*k44+3280*k13*k22^3*k23*k34*k44+3752*k14*k22^3*k23*k34*k44+1190*k22^4*k23*k34*k44+41888*k13^3*k23^2*k34*k44+11984*k13^2*k14*k23^2*k34*k44-16128*k13*k14^2*k23^2*k34*k44+7168*k14^3*k23^2*k34*k44+35336*k13^2*k22*k23^2*k34*k44+130032*k13*k14*k22*k23^2*k34*k44+59136*k14^2*k22*k23^2*k34*k44+22312*k13*k22^2*k23^2*k34*k44+21136*k14*k22^2*k23^2*k34*k44+17612*k22^3*k23^2*k34*k44+41888*k13^2*k23^3*k34*k44+89712*k13*k14*k23^3*k34*k44+42000*k14^2*k23^3*k34*k44+39344*k13*k22*k23^3*k34*k44+39312*k14*k22*k23^3*k34*k44+53272*k22^2*k23^3*k34*k44+22704*k13*k23^4*k34*k44+22736*k14*k23^4*k34*k44+65800*k22*k23^4*k34*k44+29792*k23^5*k34*k44+22736*k13^4*k24*k34*k44+36736*k13^3*k14*k24*k34*k44+13888*k13^2*k14^2*k24*k34*k44-896*k13*k14^3*k24*k34*k44+24864*k13^3*k22*k24*k34*k44+6832*k13^2*k14*k22*k24*k34*k44+111832*k13*k14^2*k22*k24*k34*k44+36224*k14^3*k22*k24*k34*k44-25704*k13^2*k22^2*k24*k34*k44+79776*k13*k14*k22^2*k24*k34*k44+22176*k14^2*k22^2*k24*k34*k44-1792*k13*k22^3*k24*k34*k44+89712*k13^3*k23*k24*k34*k44+48384*k13^2*k14*k23*k24*k34*k44-21168*k13*k14^2*k23*k24*k34*k44+30912*k14^3*k23*k24*k34*k44-42672*k13^2*k22*k23*k24*k34*k44+54544*k13*k14*k22*k23*k24*k34*k44+90880*k14^2*k22*k23*k24*k34*k44+9376*k13*k22^2*k23*k24*k34*k44+9184*k14*k22^2*k23*k24*k34*k44+4656*k22^3*k23*k24*k34*k44+11984*k13^2*k23^2*k24*k34*k44+48384*k13*k14*k23^2*k24*k34*k44+23408*k14^2*k23^2*k24*k34*k44+43680*k13*k22*k23^2*k24*k34*k44+42448*k14*k22*k23^2*k24*k34*k44+66840*k22^2*k23^2*k24*k34*k44+36736*k13*k23^3*k24*k34*k44+36736*k14*k23^3*k24*k34*k44+136912*k22*k23^3*k24*k34*k44+81968*k23^4*k24*k34*k44+42000*k13^3*k24^2*k34*k44+23408*k13^2*k14*k24^2*k34*k44+13872*k13*k14^2*k24^2*k34*k44+7360*k14^3*k24^2*k34*k44-20440*k13^2*k22*k24^2*k34*k44+86784*k13*k14*k22*k24^2*k34*k44+24472*k14^2*k22*k24^2*k34*k44-4368*k13*k22^2*k24^2*k34*k44-16128*k13^2*k23*k24^2*k34*k44-21168*k13*k14*k23*k24^2*k34*k44+13872*k14^2*k23*k24^2*k34*k44+7744*k13*k22*k23*k24^2*k34*k44+6832*k14*k22*k23*k24^2*k34*k44+7504*k22^2*k23*k24^2*k34*k44+15008*k13*k23^2*k24^2*k34*k44+13888*k14*k23^2*k24^2*k34*k44+80976*k22*k23^2*k24^2*k34*k44+76064*k23^3*k24^2*k34*k44+7168*k13^2*k24^3*k34*k44+30912*k13*k14*k24^3*k34*k44+7360*k14^2*k24^3*k34*k44-5040*k13*k22*k24^3*k34*k44+192*k13*k23*k24^3*k34*k44-896*k14*k23*k24^3*k34*k44+1568*k22*k23*k24^3*k34*k44+25088*k23^2*k24^3*k34*k44-2240*k13*k24^4*k34*k44-3136*k23*k24^4*k34*k44+62912*k13^4*k33*k34*k44+136912*k13^3*k14*k33*k34*k44+146720*k13^2*k14^2*k33*k34*k44+136912*k13*k14^3*k33*k34*k44+62912*k14^4*k33*k34*k44-76552*k13^3*k22*k33*k34*k44-55328*k13^2*k14*k22*k33*k34*k44-55328*k13*k14^2*k22*k33*k34*k44-76552*k14^3*k22*k33*k34*k44+11928*k13^2*k22^2*k33*k34*k44+70280*k13*k14*k22^2*k33*k34*k44+11928*k14^2*k22^2*k33*k34*k44+6294*k13*k22^3*k33*k34*k44+6294*k14*k22^3*k33*k34*k44+2611*k22^4*k33*k34*k44+36224*k13^3*k23*k33*k34*k44+42624*k13^2*k14*k23*k33*k34*k44+42448*k13*k14^2*k23*k33*k34*k44+36160*k14^3*k23*k33*k34*k44+48440*k13^2*k22*k23*k33*k34*k44+131824*k13*k14*k22*k23*k33*k34*k44+39032*k14^2*k22*k23*k33*k34*k44+27704*k13*k22^2*k23*k33*k34*k44+27720*k14*k22^2*k23*k33*k34*k44+25170*k22^3*k23*k33*k34*k44+73792*k13^2*k23^2*k33*k34*k44+90880*k13*k14*k23^2*k33*k34*k44+78400*k14^2*k23^2*k33*k34*k44+49344*k13*k22*k23^2*k33*k34*k44+49448*k14*k22*k23^2*k33*k34*k44+78092*k22^2*k23^2*k33*k34*k44+36224*k13*k23^3*k33*k34*k44+36160*k14*k23^3*k33*k34*k44+111160*k22*k23^3*k33*k34*k44+62912*k23^4*k33*k34*k44+36160*k13^3*k24*k33*k34*k44+42448*k13^2*k14*k24*k33*k34*k44+42624*k13*k14^2*k24*k33*k34*k44+36224*k14^3*k24*k33*k34*k44+39032*k13^2*k22*k24*k33*k34*k44+131824*k13*k14*k22*k24*k33*k34*k44+48440*k14^2*k22*k24*k33*k34*k44+27720*k13*k22^2*k24*k33*k34*k44+27704*k14*k22^2*k24*k33*k34*k44+25170*k22^3*k24*k33*k34*k44+90880*k13^2*k23*k24*k33*k34*k44+51968*k13*k14*k23*k24*k33*k34*k44+90880*k14^2*k23*k24*k33*k34*k44+57792*k13*k22*k23*k24*k33*k34*k44+57792*k14*k22*k23*k24*k33*k34*k44+117844*k22^2*k23*k24*k33*k34*k44+42624*k13*k23^2*k24*k33*k34*k44+42448*k14*k23^2*k24*k33*k34*k44+203632*k22*k23^2*k24*k33*k34*k44+136912*k23^3*k24*k33*k34*k44+78400*k13^2*k24^2*k33*k34*k44+90880*k13*k14*k24^2*k33*k34*k44+73792*k14^2*k24^2*k33*k34*k44+49448*k13*k22*k24^2*k33*k34*k44+49344*k14*k22*k24^2*k33*k34*k44+78092*k22^2*k24^2*k33*k34*k44+42448*k13*k23*k24^2*k33*k34*k44+42624*k14*k23*k24^2*k33*k34*k44+203632*k22*k23*k24^2*k33*k34*k44+146720*k23^2*k24^2*k33*k34*k44+36160*k13*k24^3*k33*k34*k44+36224*k14*k24^3*k33*k34*k44+111160*k22*k24^3*k33*k34*k44+136912*k23*k24^3*k33*k34*k44+62912*k24^4*k33*k34*k44+46536*k13^3*k33^2*k34*k44+66840*k13^2*k14*k33^2*k34*k44+86632*k13*k14^2*k33^2*k34*k44+71260*k14^3*k33^2*k34*k44-11140*k13^2*k22*k33^2*k34*k44+43864*k13*k14*k22*k33^2*k34*k44-46780*k14^2*k22*k33^2*k34*k44+13118*k13*k22^2*k33^2*k34*k44+13174*k14*k22^2*k33^2*k34*k44+11340*k22^3*k33^2*k34*k44+16136*k13^2*k23*k33^2*k34*k44+8288*k13*k14*k23*k33^2*k34*k44+20048*k14^2*k23*k33^2*k34*k44+24540*k13*k22*k23*k33^2*k34*k44+24484*k14*k22*k23*k33^2*k34*k44+47796*k22^2*k23*k33^2*k34*k44+16136*k13*k23^2*k33^2*k34*k44+15232*k14*k23^2*k33^2*k34*k44+72652*k22*k23^2*k33^2*k34*k44+46536*k23^3*k33^2*k34*k44+15232*k13^2*k24*k33^2*k34*k44+9184*k13*k14*k24*k33^2*k34*k44+22176*k14^2*k24*k33^2*k34*k44+27368*k13*k22*k24*k33^2*k34*k44+27704*k14*k22*k24*k33^2*k34*k44+56836*k22^2*k24*k33^2*k34*k44+8288*k13*k23*k24*k33^2*k34*k44+9184*k14*k23*k24*k33^2*k34*k44+117844*k22*k23*k24*k33^2*k34*k44+66840*k23^2*k24*k33^2*k34*k44+20048*k13*k24^2*k33^2*k34*k44+22176*k14*k24^2*k33^2*k34*k44+102562*k22*k24^2*k33^2*k34*k44+86632*k23*k24^2*k33^2*k34*k44+71260*k24^3*k33^2*k34*k44+10752*k13^2*k33^3*k34*k44+4656*k13*k14*k33^3*k34*k44+18648*k14^2*k33^3*k34*k44+5476*k13*k22*k33^3*k34*k44+5432*k14*k22*k33^3*k34*k44+10274*k22^2*k33^3*k34*k44+19586*k22*k23*k33^3*k34*k44+10752*k23^2*k33^3*k34*k44+25170*k22*k24*k33^3*k34*k44+4656*k23*k24*k33^3*k34*k44+18648*k24^2*k33^3*k34*k44+2723*k22*k33^4*k34*k44+50672*k13^4*k34^2*k44+76064*k13^3*k14*k34^2*k44+22736*k13^2*k14^2*k34^2*k44+5760*k13*k14^3*k34^2*k44+7936*k14^4*k34^2*k44-46144*k13^3*k22*k34^2*k44-3024*k13^2*k14*k22*k34^2*k44+68768*k13*k14^2*k22*k34^2*k44+29288*k14^3*k22*k34^2*k44+3136*k13^2*k22^2*k34^2*k44+63280*k13*k14*k22^2*k34^2*k44+33472*k14^2*k22^2*k34^2*k44+6812*k13*k22^3*k34^2*k44+6748*k14*k22^3*k34^2*k44+3804*k22^4*k34^2*k44+25584*k13^3*k23*k34^2*k44+14192*k13^2*k14*k23*k34^2*k44+560*k13*k14^2*k23*k34^2*k44+8032*k14^3*k23*k34^2*k44+35336*k13^2*k22*k23*k34^2*k44+142520*k13*k14*k22*k23*k34^2*k44+67984*k14^2*k22*k23*k34^2*k44+27076*k13*k22^2*k23*k34^2*k44+26692*k14*k22^2*k23*k34^2*k44+26242*k22^3*k23*k34^2*k44+29888*k13^2*k23^2*k34^2*k44+34192*k13*k14*k23^2*k34^2*k44+36288*k14^2*k23^2*k34^2*k44+45584*k13*k22*k23^2*k34^2*k44+45584*k14*k22*k23^2*k34^2*k44+77804*k22^2*k23^2*k34^2*k44+25584*k13*k23^3*k34^2*k44+25376*k14*k23^3*k34^2*k44+104472*k22*k23^3*k34^2*k44+50672*k23^4*k34^2*k44+25376*k13^3*k24*k34^2*k44+13888*k13^2*k14*k24*k34^2*k44-528*k13*k14^2*k24*k34^2*k44+7360*k14^3*k24*k34^2*k44+12712*k13^2*k22*k24*k34^2*k44+111832*k13*k14*k22*k24*k34^2*k44+73792*k14^2*k22*k24*k34^2*k44+22608*k13*k22^2*k24*k34^2*k44+22176*k14*k22^2*k24*k34^2*k44+18648*k22^3*k24*k34^2*k44+34192*k13^2*k23*k24*k34^2*k44-16576*k13*k14*k23*k24*k34^2*k44+13872*k14^2*k23*k24*k34^2*k44+43680*k13*k22*k23*k24*k34^2*k44+42624*k14*k22*k23*k24*k34^2*k44+86632*k22^2*k23*k24*k34^2*k44+14192*k13*k23^2*k24*k34^2*k44+13888*k14*k23^2*k24*k34^2*k44+146720*k22*k23^2*k24*k34^2*k44+76064*k23^3*k24*k34^2*k44+36288*k13^2*k24^2*k34^2*k44+13872*k13*k14*k24^2*k34^2*k44+19968*k14^2*k24^2*k34^2*k44+25432*k13*k22*k24^2*k34^2*k44+24472*k14*k22*k24^2*k34^2*k44+36624*k22^2*k24^2*k34^2*k44+560*k13*k23*k24^2*k34^2*k44-528*k14*k23*k24^2*k34^2*k44+80976*k22*k23*k24^2*k34^2*k44+22736*k23^2*k24^2*k34^2*k44+8032*k13*k24^3*k34^2*k44+7360*k14*k24^3*k34^2*k44+30464*k22*k24^3*k34^2*k44+5760*k23*k24^3*k34^2*k44+7936*k24^4*k34^2*k44+77952*k13^3*k33*k34^2*k44+80976*k13^2*k14*k33*k34^2*k44+80976*k13*k14^2*k33*k34^2*k44+77952*k14^3*k33*k34^2*k44-20640*k13^2*k22*k33*k34^2*k44+109920*k13*k14*k22*k33*k34^2*k44-20640*k14^2*k22*k33*k34^2*k44+25284*k13*k22^2*k33*k34^2*k44+25284*k14*k22^2*k33*k34^2*k44+25748*k22^3*k33*k34^2*k44+24472*k13^2*k23*k33*k34^2*k44+6832*k13*k14*k23*k33*k34^2*k44+22120*k14^2*k23*k33*k34^2*k44+49344*k13*k22*k23*k33*k34^2*k44+48840*k14*k22*k23*k33*k34^2*k44+102562*k22^2*k23*k33*k34^2*k44+24472*k13*k23^2*k33*k34^2*k44+22120*k14*k23^2*k33*k34^2*k44+147016*k22*k23^2*k33*k34^2*k44+77952*k23^3*k33*k34^2*k44+22120*k13^2*k24*k33*k34^2*k44+6832*k13*k14*k24*k33*k34^2*k44+24472*k14^2*k24*k33*k34^2*k44+48840*k13*k22*k24*k33*k34^2*k44+49344*k14*k22*k24*k33*k34^2*k44+102562*k22^2*k24*k33*k34^2*k44+6832*k13*k23*k24*k33*k34^2*k44+6832*k14*k23*k24*k33*k34^2*k44+203632*k22*k23*k24*k33*k34^2*k44+80976*k23^2*k24*k33*k34^2*k44+22120*k13*k24^2*k33*k34^2*k44+24472*k14*k24^2*k33*k34^2*k44+147016*k22*k24^2*k33*k34^2*k44+80976*k23*k24^2*k33*k34^2*k44+77952*k24^3*k33*k34^2*k44+27168*k13^2*k33^2*k34^2*k44+7504*k13*k14*k33^2*k34^2*k44+36624*k14^2*k33^2*k34^2*k44+18928*k13*k22*k33^2*k34^2*k44+18928*k14*k22*k33^2*k34^2*k44+38136*k22^2*k33^2*k34^2*k44+72652*k22*k23*k33^2*k34^2*k44+27168*k23^2*k33^2*k34^2*k44+78092*k22*k24*k33^2*k34^2*k44+7504*k23*k24*k33^2*k34^2*k44+36624*k24^2*k33^2*k34^2*k44+17320*k22*k33^3*k34^2*k44+42224*k13^3*k34^3*k44+25088*k13^2*k14*k34^3*k44+5760*k13*k14^2*k34^3*k44+18928*k14^3*k34^3*k44-6904*k13^2*k22*k34^3*k44+101488*k13*k14*k22*k34^3*k44+29288*k14^2*k22*k34^3*k44+19600*k13*k22^2*k34^3*k44+19536*k14*k22^2*k34^3*k44+19754*k22^3*k34^3*k44+12880*k13^2*k23*k34^3*k44-224*k13*k14*k23*k34^3*k44+6496*k14^2*k23*k34^3*k44+39344*k13*k22*k23*k34^3*k44+38960*k14*k22*k23*k34^3*k44+77304*k22^2*k23*k34^3*k44+12880*k13*k23^2*k34^3*k44+11088*k14*k23^2*k34^3*k44+104472*k22*k23^2*k34^3*k44+42224*k23^3*k34^3*k44+11088*k13^2*k24*k34^3*k44-896*k13*k14*k24*k34^3*k44+7360*k14^2*k24*k34^3*k44+36160*k13*k22*k24*k34^3*k44+36224*k14*k22*k24*k34^3*k44+71260*k22^2*k24*k34^3*k44-224*k13*k23*k24*k34^3*k44-896*k14*k23*k24*k34^3*k44+136912*k22*k23*k24*k34^3*k44+25088*k23^2*k24*k34^3*k44+6496*k13*k24^2*k34^3*k44+7360*k14*k24^2*k34^3*k44+77952*k22*k24^2*k34^3*k44+5760*k23*k24^2*k34^3*k44+18928*k24^3*k34^3*k44+30464*k13^2*k33*k34^3*k44+1568*k13*k14*k33*k34^3*k44+30464*k14^2*k33*k34^3*k44+28840*k13*k22*k33*k34^3*k44+28840*k14*k22*k33*k34^3*k44+57300*k22^2*k33*k34^3*k44+111160*k22*k23*k33*k34^3*k44+30464*k23^2*k33*k34^3*k44+111160*k22*k24*k33*k34^3*k44+1568*k23*k24*k33*k34^3*k44+30464*k24^2*k33*k34^3*k44+40432*k22*k33^2*k34^3*k44+12656*k13^2*k34^4*k44-3136*k13*k14*k34^4*k44+7936*k14^2*k34^4*k44+17360*k13*k22*k34^4*k44+17360*k14*k22*k34^4*k44+33424*k22^2*k34^4*k44+65800*k22*k23*k34^4*k44+12656*k23^2*k34^4*k44+62912*k22*k24*k34^4*k44-3136*k23*k24*k34^4*k44+7936*k24^2*k34^4*k44+46200*k22*k33*k34^4*k44+21336*k22*k34^5*k44+15728*k13^5*k44^2+45976*k13^4*k14*k44^2+48552*k13^3*k14^2*k44^2+17024*k13^2*k14^3*k44^2-35896*k13^4*k22*k44^2-61712*k13^3*k14*k22*k44^2-36328*k13^2*k14^2*k22*k44^2+14168*k13*k14^3*k22*k44^2+22616*k14^4*k22*k44^2+3136*k13^3*k22^2*k44^2-13244*k13^2*k14*k22^2*k44^2+9296*k13*k14^2*k22^2*k44^2+24978*k14^3*k22^2*k44^2-27504*k13^2*k22^3*k44^2-1232*k13*k14*k22^3*k44^2+6776*k14^2*k22^3*k44^2+12096*k13^4*k23*k44^2+22456*k13^3*k14*k23*k44^2+13464*k13^2*k14^2*k23*k44^2-2128*k13*k14^3*k23*k44^2+4648*k13^3*k22*k23*k44^2+7280*k13^2*k14*k22*k23*k44^2+37856*k13*k14^2*k22*k23*k44^2+12192*k14^3*k22*k23*k44^2-13244*k13^2*k22^2*k23*k44^2+25456*k13*k14*k22^2*k23*k44^2+8036*k14^2*k22^2*k23*k44^2-1232*k13*k22^3*k23*k44^2+20104*k13^3*k23^2*k44^2+9296*k13^2*k14*k23^2*k44^2-2072*k13*k14^2*k23^2*k44^2-26352*k14^3*k23^2*k44^2+3136*k13^2*k22*k23^2*k44^2+49784*k13*k14*k22*k23^2*k44^2+35800*k14^2*k22*k23^2*k44^2+9296*k13*k22^2*k23^2*k44^2+8036*k14*k22^2*k23^2*k44^2+5832*k22^3*k23^2*k44^2+20104*k13^2*k23^3*k44^2+50568*k13*k14*k23^3*k44^2+25480*k14^2*k23^3*k44^2+19600*k13*k22*k23^3*k44^2+19472*k14*k22*k23^3*k44^2+24978*k22^2*k23^3*k44^2+12096*k13*k23^4*k44^2+12096*k14*k23^4*k44^2+33424*k22*k23^4*k44^2+15728*k23^5*k44^2+12096*k13^4*k24*k44^2+22424*k13^3*k14*k24*k44^2+11816*k13^2*k14^2*k24*k44^2+15568*k13^3*k22*k24*k44^2-13160*k13^2*k14*k22*k24*k44^2+16976*k13*k14^2*k22*k24*k44^2+46536*k14^3*k22*k24*k44^2-87240*k13^2*k22^2*k24*k44^2-3864*k13*k14*k22^2*k24*k44^2+25256*k14^2*k22^2*k24*k44^2+50568*k13^3*k23*k24*k44^2+41496*k13^2*k14*k23*k24*k44^2+4224*k13*k14^2*k23*k24*k44^2-2160*k14^3*k23*k24*k44^2-25704*k13^2*k22*k23*k24*k44^2+26688*k13*k14*k22*k23*k24*k44^2+15232*k14^2*k22*k23*k24*k44^2-3864*k13*k22^2*k23*k24*k44^2+9296*k13^2*k23^2*k24*k44^2+41496*k13*k14*k23^2*k24*k44^2+23864*k14^2*k23^2*k24*k44^2+22608*k13*k22*k23^2*k24*k44^2+20048*k14*k22*k23^2*k24*k44^2+25256*k22^2*k23^2*k24*k44^2+22456*k13*k23^3*k24*k44^2+22424*k14*k23^3*k24*k44^2+71260*k22*k23^3*k24*k44^2+45976*k23^4*k24*k44^2+25480*k13^3*k24^2*k44^2+23864*k13^2*k14*k24^2*k44^2+2864*k13*k14^2*k24^2*k44^2+5544*k14^3*k24^2*k44^2-85568*k13^2*k22*k24^2*k44^2-4368*k13*k14*k22*k24^2*k44^2+27168*k14^2*k22*k24^2*k44^2-2072*k13^2*k23*k24^2*k44^2+4224*k13*k14*k23*k24^2*k44^2+2864*k14^2*k23*k24^2*k44^2-4368*k13*k22*k23*k24^2*k44^2+13464*k13*k23^2*k24^2*k44^2+11816*k14*k23^2*k24^2*k44^2+36624*k22*k23^2*k24^2*k44^2+48552*k23^3*k24^2*k44^2-26352*k13^2*k24^3*k44^2-2160*k13*k14*k24^3*k44^2+5544*k14^2*k24^3*k44^2-2128*k13*k23*k24^3*k44^2+17024*k23^2*k24^3*k44^2+33424*k13^4*k33*k44^2+77304*k13^3*k14*k33*k44^2+77804*k13^2*k14^2*k33*k44^2+53272*k13*k14^3*k33*k44^2+22616*k14^4*k33*k44^2-42420*k13^3*k22*k33*k44^2-36988*k13^2*k14*k22*k33*k44^2-17052*k13*k14^2*k22*k33*k44^2-40280*k14^3*k22*k33*k44^2-224*k13^2*k22^2*k33*k44^2+34944*k13*k14*k22^2*k33*k44^2-9940*k14^2*k22^2*k33*k44^2+1870*k13*k22^3*k33*k44^2+2912*k14*k22^3*k33*k44^2+1434*k22^4*k33*k44^2+19536*k13^3*k23*k33*k44^2+26692*k13^2*k14*k23*k33*k44^2+21136*k13*k14^2*k23*k33*k44^2+12192*k14^3*k23*k33*k44^2+11928*k13^2*k22*k23*k33*k44^2+63308*k13*k14*k22*k23*k33*k44^2+32396*k14^2*k22*k23*k33*k44^2+13174*k13*k22^2*k23*k33*k44^2+12836*k14*k22^2*k23*k33*k44^2+10274*k22^3*k23*k33*k44^2+33472*k13^2*k23^2*k33*k44^2+49496*k13*k14*k23^2*k33*k44^2+35800*k14^2*k23^2*k33*k44^2+25284*k13*k22*k23^2*k33*k44^2+25284*k14*k22*k23^2*k33*k44^2+38136*k22^2*k23^2*k33*k44^2+19536*k13*k23^3*k33*k44^2+19472*k14*k23^3*k33*k44^2+57300*k22*k23^3*k33*k44^2+33424*k23^4*k33*k44^2+19472*k13^3*k24*k33*k44^2+26036*k13^2*k14*k24*k33*k44^2+21040*k13*k14^2*k24*k33*k44^2+13704*k14^3*k24*k33*k44^2+10556*k13^2*k22*k24*k33*k44^2+62748*k13*k14*k22*k24*k33*k44^2-11140*k14^2*k22*k24*k33*k44^2+9106*k13*k22^2*k24*k33*k44^2+12208*k14*k22^2*k24*k33*k44^2+11732*k22^3*k24*k33*k44^2+49496*k13^2*k23*k24*k33*k44^2+36128*k13*k14*k23*k24*k33*k44^2+46288*k14^2*k23*k24*k33*k44^2+27720*k13*k22*k23*k24*k33*k44^2+27368*k14*k22*k23*k24*k33*k44^2+47796*k22^2*k23*k24*k33*k44^2+26692*k13*k23^2*k24*k33*k44^2+26036*k14*k23^2*k24*k33*k44^2+102562*k22*k23^2*k24*k33*k44^2+77304*k23^3*k24*k33*k44^2+35800*k13^2*k24^2*k33*k44^2+46288*k13*k14*k24^2*k33*k44^2+20960*k14^2*k24^2*k33*k44^2+15400*k13*k22*k24^2*k33*k44^2+18928*k14*k22*k24^2*k33*k44^2+31136*k22^2*k24^2*k33*k44^2+21136*k13*k23*k24^2*k33*k44^2+21040*k14*k23*k24^2*k33*k44^2+78092*k22*k23*k24^2*k33*k44^2+77804*k23^2*k24^2*k33*k44^2+12192*k13*k24^3*k33*k44^2+13704*k14*k24^3*k33*k44^2+40432*k22*k24^3*k33*k44^2+53272*k23*k24^3*k33*k44^2+22616*k24^4*k33*k44^2+24978*k13^3*k33^2*k44^2+38710*k13^2*k14*k33^2*k44^2+38710*k13*k14^2*k33^2*k44^2+24978*k14^3*k33^2*k44^2-9940*k13^2*k22*k33^2*k44^2+18888*k13*k14*k22*k33^2*k44^2-9940*k14^2*k22*k33^2*k44^2+6678*k13*k22^2*k33^2*k44^2+6678*k14*k22^2*k33^2*k44^2+5209*k22^3*k33^2*k44^2+8932*k13^2*k23*k33^2*k44^2+6048*k13*k14*k23*k33^2*k44^2+8036*k14^2*k23*k33^2*k44^2+13118*k13*k22*k23*k33^2*k44^2+12836*k14*k22*k23*k33^2*k44^2+24405*k22^2*k23*k33^2*k44^2+8932*k13*k23^2*k33^2*k44^2+8036*k14*k23^2*k33^2*k44^2+38136*k22*k23^2*k33^2*k44^2+24978*k23^3*k33^2*k44^2+8036*k13^2*k24*k33^2*k44^2+6048*k13*k14*k24*k33^2*k44^2+8932*k14^2*k24*k33^2*k44^2+12836*k13*k22*k24*k33^2*k44^2+13118*k14*k22*k24*k33^2*k44^2+24405*k22^2*k24*k33^2*k44^2+6048*k13*k23*k24*k33^2*k44^2+6048*k14*k23*k24*k33^2*k44^2+56836*k22*k23*k24*k33^2*k44^2+38710*k23^2*k24*k33^2*k44^2+8036*k13*k24^2*k33^2*k44^2+8932*k14*k24^2*k33^2*k44^2+38136*k22*k24^2*k33^2*k44^2+38710*k23*k24^2*k33^2*k44^2+24978*k24^3*k33^2*k44^2+5832*k13^2*k33^3*k44^2+3668*k13*k14*k33^3*k44^2+6776*k14^2*k33^3*k44^2+2912*k13*k22*k33^3*k44^2+2912*k14*k22*k33^3*k44^2+5209*k22^2*k33^3*k44^2+10274*k22*k23*k33^3*k44^2+5832*k23^2*k33^3*k44^2+11340*k22*k24*k33^3*k44^2+3668*k23*k24*k33^3*k44^2+6776*k24^2*k33^3*k44^2+1434*k22*k33^4*k44^2+45976*k13^4*k34*k44^2+80120*k13^3*k14*k34*k44^2+35656*k13^2*k14^2*k34*k44^2-3648*k13*k14^3*k34*k44^2-61712*k13^3*k22*k34*k44^2-50960*k13^2*k14*k22*k34*k44^2+40920*k13*k14^2*k22*k34*k44^2+13704*k14^3*k22*k34*k44^2-13244*k13^2*k22^2*k34*k44^2+36736*k13*k14*k22^2*k34*k44^2+8932*k14^2*k22^2*k34*k44^2-1232*k13*k22^3*k34*k44^2+22568*k13^3*k23*k34*k44^2+16872*k13^2*k14*k23*k34*k44^2-992*k13*k14^2*k23*k34*k44^2-2160*k14^3*k23*k34*k44^2-12656*k13^2*k22*k23*k34*k44^2+26936*k13*k14*k22*k23*k34*k44^2+46288*k14^2*k22*k23*k34*k44^2+6212*k13*k22^2*k23*k34*k44^2+6048*k14*k22^2*k23*k34*k44^2+3668*k22^3*k23*k34*k44^2+20496*k13^2*k23^2*k34*k44^2+27536*k13*k14*k23^2*k34*k44^2+23864*k14^2*k23^2*k34*k44^2+27076*k13*k22*k23^2*k34*k44^2+26036*k14*k22*k23^2*k34*k44^2+38710*k22^2*k23^2*k34*k44^2+22568*k13*k23^3*k34*k44^2+22424*k14*k23^3*k34*k44^2+77304*k22*k23^3*k34*k44^2+45976*k23^4*k34*k44^2+22424*k13^3*k24*k34*k44^2+16824*k13^2*k14*k24*k34*k44^2-1552*k13*k14^2*k24*k34*k44^2-13160*k13^2*k22*k24*k34*k44^2+48064*k13*k14*k22*k24*k34*k44^2+16136*k14^2*k22*k24*k34*k44^2-3864*k13*k22^2*k24*k34*k44^2+27536*k13^2*k23*k24*k34*k44^2-13184*k13*k14*k23*k24*k34*k44^2+16864*k14^2*k23*k24*k34*k44^2+9376*k13*k22*k23*k24*k34*k44^2+8288*k14*k22*k23*k24*k34*k44^2+11368*k22^2*k23*k24*k34*k44^2+16872*k13*k23^2*k24*k34*k44^2+16824*k14*k23^2*k24*k34*k44^2+86632*k22*k23^2*k24*k34*k44^2+80120*k23^3*k24*k34*k44^2+23864*k13^2*k24^2*k34*k44^2+16864*k13*k14*k24^2*k34*k44^2+3024*k14^2*k24^2*k34*k44^2-4368*k13*k22*k24^2*k34*k44^2-992*k13*k23*k24^2*k34*k44^2-1552*k14*k23*k24^2*k34*k44^2+7504*k22*k23*k24^2*k34*k44^2+35656*k23^2*k24^2*k34*k44^2-2160*k13*k24^3*k34*k44^2-3648*k23*k24^3*k34*k44^2+71260*k13^3*k33*k34*k44^2+86632*k13^2*k14*k33*k34*k44^2+66840*k13*k14^2*k33*k34*k44^2+46536*k14^3*k33*k34*k44^2-46780*k13^2*k22*k33*k34*k44^2+43864*k13*k14*k22*k33*k34*k44^2-11140*k14^2*k22*k33*k34*k44^2+13174*k13*k22^2*k33*k34*k44^2+13118*k14*k22^2*k33*k34*k44^2+11340*k22^3*k33*k34*k44^2+22176*k13^2*k23*k33*k34*k44^2+9184*k13*k14*k23*k33*k34*k44^2+15232*k14^2*k23*k33*k34*k44^2+27704*k13*k22*k23*k33*k34*k44^2+27368*k14*k22*k23*k33*k34*k44^2+56836*k22^2*k23*k33*k34*k44^2+22176*k13*k23^2*k33*k34*k44^2+20048*k14*k23^2*k33*k34*k44^2+102562*k22*k23^2*k33*k34*k44^2+71260*k23^3*k33*k34*k44^2+20048*k13^2*k24*k33*k34*k44^2+8288*k13*k14*k24*k33*k34*k44^2+16136*k14^2*k24*k33*k34*k44^2+24484*k13*k22*k24*k33*k34*k44^2+24540*k14*k22*k24*k33*k34*k44^2+47796*k22^2*k24*k33*k34*k44^2+9184*k13*k23*k24*k33*k34*k44^2+8288*k14*k23*k24*k33*k34*k44^2+117844*k22*k23*k24*k33*k34*k44^2+86632*k23^2*k24*k33*k34*k44^2+15232*k13*k24^2*k33*k34*k44^2+16136*k14*k24^2*k33*k34*k44^2+72652*k22*k24^2*k33*k34*k44^2+66840*k23*k24^2*k33*k34*k44^2+46536*k24^3*k33*k34*k44^2+25256*k13^2*k33^2*k34*k44^2+11368*k13*k14*k33^2*k34*k44^2+25256*k14^2*k33^2*k34*k44^2+12208*k13*k22*k33^2*k34*k44^2+12208*k14*k22*k33^2*k34*k44^2+24405*k22^2*k33^2*k34*k44^2+47796*k22*k23*k33^2*k34*k44^2+25256*k23^2*k33^2*k34*k44^2+47796*k22*k24*k33^2*k34*k44^2+11368*k23*k24*k33^2*k34*k44^2+25256*k24^2*k33^2*k34*k44^2+11732*k22*k33^3*k34*k44^2+48552*k13^3*k34^2*k44^2+35656*k13^2*k14*k34^2*k44^2+56*k13*k14^2*k34^2*k44^2+5544*k14^3*k34^2*k44^2-36328*k13^2*k22*k34^2*k44^2+40920*k13*k14*k22*k34^2*k44^2+20960*k14^2*k22*k34^2*k44^2+9296*k13*k22^2*k34^2*k44^2+8932*k14*k22^2*k34^2*k44^2+6776*k22^3*k34^2*k44^2+13272*k13^2*k23*k34^2*k44^2-560*k13*k14*k23*k34^2*k44^2+2864*k14^2*k23*k34^2*k44^2+22312*k13*k22*k23*k34^2*k44^2+21040*k14*k22*k23*k34^2*k44^2+38710*k22^2*k23*k34^2*k44^2+13272*k13*k23^2*k34^2*k44^2+11816*k14*k23^2*k34^2*k44^2+77804*k22*k23^2*k34^2*k44^2+48552*k23^3*k34^2*k44^2+11816*k13^2*k24*k34^2*k44^2-1552*k13*k14*k24*k34^2*k44^2+3024*k14^2*k24*k34^2*k44^2+16976*k13*k22*k24*k34^2*k44^2+16136*k14*k22*k24*k34^2*k44^2+25256*k22^2*k24*k34^2*k44^2-560*k13*k23*k24*k34^2*k44^2-1552*k14*k23*k24*k34^2*k44^2+66840*k22*k23*k24*k34^2*k44^2+35656*k23^2*k24*k34^2*k44^2+2864*k13*k24^2*k34^2*k44^2+3024*k14*k24^2*k34^2*k44^2+27168*k22*k24^2*k34^2*k44^2+56*k23*k24^2*k34^2*k44^2+5544*k24^3*k34^2*k44^2+36624*k13^2*k33*k34^2*k44^2+7504*k13*k14*k33*k34^2*k44^2+27168*k14^2*k33*k34^2*k44^2+18928*k13*k22*k33*k34^2*k44^2+18928*k14*k22*k33*k34^2*k44^2+38136*k22^2*k33*k34^2*k44^2+78092*k22*k23*k33*k34^2*k44^2+36624*k23^2*k33*k34^2*k44^2+72652*k22*k24*k33*k34^2*k44^2+7504*k23*k24*k33*k34^2*k44^2+27168*k24^2*k33*k34^2*k44^2+31136*k22*k33^2*k34^2*k44^2+17024*k13^2*k34^3*k44^2-3648*k13*k14*k34^3*k44^2+5544*k14^2*k34^3*k44^2+14168*k13*k22*k34^3*k44^2+13704*k14*k22*k34^3*k44^2+24978*k22^2*k34^3*k44^2+53272*k22*k23*k34^3*k44^2+17024*k23^2*k34^3*k44^2+46536*k22*k24*k34^3*k44^2-3648*k23*k24*k34^3*k44^2+5544*k24^2*k34^3*k44^2+40432*k22*k33*k34^3*k44^2+22616*k22*k34^4*k44^2+12524*k13^4*k44^3+24424*k13^3*k14*k44^3+11792*k13^2*k14^2*k44^3-10836*k13^3*k22*k44^3-17216*k13^2*k14*k22*k44^3+4804*k13*k14^2*k22*k44^3+11452*k14^3*k22*k44^3-27504*k13^2*k22^2*k44^3-1232*k13*k14*k22^2*k44^3+5832*k14^2*k22^2*k44^3+6476*k13^3*k23*k44^3+6752*k13^2*k14*k23*k44^3-696*k13*k14^2*k23*k44^3-5068*k13^2*k22*k23*k44^3+13904*k13*k14*k22*k23*k44^3+3964*k14^2*k22*k23*k44^3-1232*k13*k22^2*k23*k44^3-1104*k13^2*k23^2*k44^3+4888*k13*k14*k23^2*k44^3-160*k14^2*k23^2*k44^3+6812*k13*k22*k23^2*k44^3+5852*k14*k22*k23^2*k44^3+6776*k22^2*k23^2*k44^3+6476*k13*k23^3*k44^3+6756*k14*k23^3*k44^3+19754*k22*k23^3*k44^3+12524*k23^4*k44^3+6756*k13^3*k24*k44^3+6024*k13^2*k14*k24*k44^3-38664*k13^2*k22*k24*k44^3-2040*k13*k14*k22*k24*k44^3+10752*k14^2*k22*k24*k44^3+4888*k13^2*k23*k24*k44^3-11616*k13*k14*k23*k24*k44^3-952*k14^2*k23*k24*k44^3-1792*k13*k22*k23*k24*k44^3+6752*k13*k23^2*k24*k44^3+6024*k14*k23^2*k24*k44^3+18648*k22*k23^2*k24*k44^3+24424*k23^3*k24*k44^3-160*k13^2*k24^2*k44^3-952*k13*k14*k24^2*k44^3+560*k14^2*k24^2*k44^3-696*k13*k23*k24^2*k44^3+11792*k23^2*k24^2*k44^3+19754*k13^3*k33*k44^3+26242*k13^2*k14*k33*k44^3+17612*k13*k14^2*k33*k44^3+11452*k14^3*k33*k44^3-14060*k13^2*k22*k33*k44^3+7036*k13*k14*k22*k33*k44^3-11504*k14^2*k22*k33*k44^3+1870*k13*k22^2*k33*k44^3+2912*k14*k22^2*k33*k44^3+2912*k22^3*k33*k44^3+6748*k13^2*k23*k33*k44^3+3752*k13*k14*k23*k33*k44^3+3964*k14^2*k23*k33*k44^3+6294*k13*k22*k23*k33*k44^3+5878*k14*k22*k23*k33*k44^3+11340*k22^2*k23*k33*k44^3+6748*k13*k23^2*k33*k44^3+5852*k14*k23^2*k33*k44^3+25748*k22*k23^2*k33*k44^3+19754*k23^3*k33*k44^3+5852*k13^2*k24*k33*k44^3+2832*k13*k14*k24*k33*k44^3+4396*k14^2*k24*k33*k44^3+3880*k13*k22*k24*k33*k44^3+5476*k14*k22*k24*k33*k44^3+11732*k22^2*k24*k33*k44^3+3752*k13*k23*k24*k33*k44^3+2832*k14*k23*k24*k33*k44^3+25170*k22*k23*k24*k33*k44^3+26242*k23^2*k24*k33*k44^3+3964*k13*k24^2*k33*k44^3+4396*k14*k24^2*k33*k44^3+17320*k22*k24^2*k33*k44^3+17612*k23*k24^2*k33*k44^3+11452*k24^3*k33*k44^3+6776*k13^2*k33^2*k44^3+3668*k13*k14*k33^2*k44^3+5832*k14^2*k33^2*k44^3+2912*k13*k22*k33^2*k44^3+2912*k14*k22*k33^2*k44^3+5209*k22^2*k33^2*k44^3+11340*k22*k23*k33^2*k44^3+6776*k23^2*k33^2*k44^3+10274*k22*k24*k33^2*k44^3+3668*k23*k24*k33^2*k44^3+5832*k24^2*k33^2*k44^3+2912*k22*k33^3*k44^3+24424*k13^3*k34*k44^3+19460*k13^2*k14*k34*k44^3-3472*k13*k14^2*k34*k44^3-17216*k13^2*k22*k34*k44^3+22864*k13*k14*k22*k34*k44^3+4396*k14^2*k22*k34*k44^3-1232*k13*k22^2*k34*k44^3+6440*k13^2*k23*k34*k44^3-1728*k13*k14*k23*k34*k44^3-952*k14^2*k23*k34*k44^3+3280*k13*k22*k23*k34*k44^3+2832*k14*k22*k23*k34*k44^3+3668*k22^2*k23*k34*k44^3+6440*k13*k23^2*k34*k44^3+6024*k14*k23^2*k34*k44^3+26242*k22*k23^2*k34*k44^3+24424*k23^3*k34*k44^3+6024*k13^2*k24*k34*k44^3-2016*k13*k14*k24*k34*k44^3-2040*k13*k22*k24*k34*k44^3-1728*k13*k23*k24*k34*k44^3-2016*k14*k23*k24*k34*k44^3+4656*k22*k23*k24*k34*k44^3+19460*k23^2*k24*k34*k44^3-952*k13*k24^2*k34*k44^3-3472*k23*k24^2*k34*k44^3+18648*k13^2*k33*k34*k44^3+4656*k13*k14*k33*k34*k44^3+10752*k14^2*k33*k34*k44^3+5432*k13*k22*k33*k34*k44^3+5476*k14*k22*k33*k34*k44^3+10274*k22^2*k33*k34*k44^3+25170*k22*k23*k33*k34*k44^3+18648*k23^2*k33*k34*k44^3+19586*k22*k24*k33*k34*k44^3+4656*k23*k24*k33*k34*k44^3+10752*k24^2*k33*k34*k44^3+11732*k22*k33^2*k34*k44^3+11792*k13^2*k34^2*k44^3-3472*k13*k14*k34^2*k44^3+560*k14^2*k34^2*k44^3+4804*k13*k22*k34^2*k44^3+4396*k14*k22*k34^2*k44^3+5832*k22^2*k34^2*k44^3+17612*k22*k23*k34^2*k44^3+11792*k23^2*k34^2*k44^3+10752*k22*k24*k34^2*k44^3-3472*k23*k24*k34^2*k44^3+560*k24^2*k34^2*k44^3+17320*k22*k33*k34^2*k44^3+11452*k22*k34^3*k44^3+5418*k13^3*k44^4+4886*k13^2*k14*k44^4-13700*k13^2*k22*k44^4-616*k13*k14*k22*k44^4+1890*k14^2*k22*k44^4+2040*k13^2*k23*k44^4+448*k13*k14*k23*k44^4-284*k13*k22*k23*k44^4+2040*k13*k23^2*k44^4+1260*k14*k23^2*k44^4+3804*k22*k23^2*k44^4+5418*k23^3*k44^4+1260*k13^2*k24*k44^4+448*k13*k23*k24*k44^4+4886*k23^2*k24*k44^4+3804*k13^2*k33*k44^4+1190*k13*k14*k33*k44^4+1890*k14^2*k33*k44^4-44*k13*k22*k33*k44^4+630*k14*k22*k33*k44^4+1434*k22^2*k33*k44^4+2611*k22*k23*k33*k44^4+3804*k23^2*k33*k44^4+2723*k22*k24*k33*k44^4+1190*k23*k24*k33*k44^4+1890*k24^2*k33*k44^4+1434*k22*k33^2*k44^4+4886*k13^2*k34*k44^4-560*k13*k14*k34*k44^4-616*k13*k22*k34*k44^4+1190*k22*k23*k34*k44^4+4886*k23^2*k34*k44^4-560*k23*k24*k34*k44^4+2723*k22*k33*k34*k44^4+1890*k22*k34^2*k44^4+630*k13^2*k44^5+630*k23^2*k44^5+315*k22*k33*k44^5+7952*k12^6*(k33+k44)+315*k11^5*(2*k23^2+2*k24^2+k22*k33+2*k34^2+k22*k44+k33*k44)+8*k12^5*(434*k13^2+434*k14^2+434*k23^2+434*k24^2+2667*k22*k33+3724*k23*k33+994*k24*k33+1966*k33^2-112*k23*k34-112*k24*k34+908*k33*k34-1160*k34^2-14*k14*(14*k24-71*k33+8*k34-266*k44)-14*k13*(14*k23-266*k33+8*k34-71*k44)+2667*k22*k44+994*k23*k44+3724*k24*k44-5172*k33*k44+908*k34*k44+1966*k44^2)+k11^4*(4886*k12*k23^2+3804*k22*k23^2+5418*k23^3+2040*k23^2*k24+4886*k12*k24^2+3804*k22*k24^2+2040*k23*k24^2+5418*k24^3+1890*k12^2*k33+2723*k12*k22*k33+1434*k22^2*k33+1190*k12*k23*k33+2611*k22*k23*k33+3804*k23^2*k33-616*k12*k24*k33-44*k22*k24*k33-284*k23*k24*k33-13700*k24^2*k33+1434*k22*k33^2+1890*k14^2*(k22+k33)+448*k12*k23*k34-284*k22*k23*k34+2040*k23^2*k34+448*k12*k24*k34-284*k22*k24*k34+15984*k23*k24*k34+2040*k24^2*k34-44*k22*k33*k34-284*k24*k33*k34+1260*k12*k34^2-13700*k22*k34^2+2040*k23*k34^2+2040*k24*k34^2+3804*k33*k34^2+5418*k34^3+1890*k12^2*k44+2723*k12*k22*k44+1434*k22^2*k44-616*k12*k23*k44-44*k22*k23*k44-13700*k23^2*k44+1190*k12*k24*k44+2611*k22*k24*k44-284*k23*k24*k44+3804*k24^2*k44+630*k12*k33*k44+654*k22*k33*k44-44*k23*k33*k44-44*k24*k33*k44+1434*k33^2*k44-44*k22*k34*k44-284*k23*k34*k44+2611*k33*k34*k44+3804*k34^2*k44+1434*k22*k44^2+1434*k33*k44^2+1890*k13^2*(k22+k44)+7*k14*(180*k23^2-80*k12*k24+170*k22*k24+698*k24^2+90*k22*k33-88*k24*k33-88*k22*k34+170*k33*k34+698*k34^2+64*k23*(k24+k34)+389*k22*k44+389*k33*k44)-7*k13*(80*k12*k23-698*k23^2-64*k23*k24-180*k24^2+80*k14*k34-64*k24*k34-698*k34^2+88*k23*k44-389*k33*k44-170*k34*k44-k22*(170*k23+389*k33-88*k34+90*k44)))+4*k12^4*(2892*k13^3+2892*k14^3+1984*k22*k23^2+2892*k23^3+1064*k23^2*k24+1984*k22*k24^2+1064*k23*k24^2+2892*k24^3+5654*k22^2*k33+15728*k22*k23*k33+12668*k23^2*k33+4340*k22*k24*k33+5676*k23*k24*k33+2132*k24^2*k33+8356*k22*k33^2+11494*k23*k33^2+3024*k24*k33^2+3131*k33^3-560*k22*k23*k34+1168*k23^2*k34-560*k22*k24*k34+4608*k23*k24*k34+1168*k24^2*k34+3904*k22*k33*k34+5684*k23*k33*k34+12236*k24*k33*k34+3024*k33^2*k34-6928*k22*k34^2+1288*k23*k34^2+1288*k24*k34^2+5236*k33*k34^2+448*k34^3+5654*k22^2*k44+4340*k22*k23*k44+2132*k23^2*k44+15728*k22*k24*k44+5676*k23*k24*k44+12668*k24^2*k44-21384*k22*k33*k44-14952*k23*k33*k44-14952*k24*k33*k44-8974*k33^2*k44+3904*k22*k34*k44+12236*k23*k34*k44+5684*k24*k34*k44+2408*k33*k34*k44+5236*k34^2*k44+8356*k22*k44^2+3024*k23*k44^2+11494*k24*k44^2-8974*k33*k44^2+3024*k34*k44^2+3131*k44^3+4*k13^2*(266*k14+791*k22+84*k23+224*k24+3167*k33+292*k34+533*k44)+4*k14^2*(791*k22+224*k23+84*k24+533*k33+292*k34+3167*k44)+2*k13*(532*k14^2+168*k23^2-84*k23*k24+448*k24^2+10246*k23*k33+2820*k24*k33+5747*k33^2-16*k23*k34+16*k24*k34+2842*k33*k34+644*k34^2-6*k14*(14*k23+14*k24-473*k33-384*k34-473*k44)-7*k22*(56*k23-1175*k33+40*k34-310*k44)+7344*k23*k44+2820*k24*k44-7476*k33*k44+6118*k34*k44+1512*k44^2)+2*k14*(448*k23^2+168*k24^2+7344*k24*k33+1512*k33^2-16*k24*k34+6118*k33*k34+644*k34^2-7*k22*(56*k24-310*k33+40*k34-1175*k44)+10246*k24*k44-7476*k33*k44+2842*k34*k44+5747*k44^2+4*k23*(-21*k24+705*k33+4*k34+705*k44)))+2*k12^3*(5784*k13^4+5784*k14^4+2772*k22^2*k23^2+9464*k22*k23^3+5784*k23^4+3680*k22*k23^2*k24+3536*k23^3*k24+2772*k22^2*k24^2+3680*k22*k23*k24^2+6672*k23^2*k24^2+9464*k22*k24^3+3536*k23*k24^3+5784*k24^4+5726*k22^3*k33+23268*k22^2*k23*k33+38976*k22*k23^2*k33+21112*k23^3*k33+6852*k22^2*k24*k33+18112*k22*k23*k24*k33+12792*k23^2*k24*k33+14644*k22*k24^2*k33+20944*k23*k24^2*k33+784*k24^3*k33+12489*k22^2*k33^2+35630*k22*k23*k33^2+24276*k23^2*k33^2+9768*k22*k24*k33^2+11284*k23*k24*k33^2+10052*k24^2*k33^2+9877*k22*k33^3+12212*k23*k33^3+3238*k24*k33^3+2709*k33^4-1080*k22^2*k23*k34+4016*k22*k23^2*k34+3568*k23^3*k34-1080*k22^2*k24*k34+15456*k22*k23*k24*k34+9520*k23^2*k24*k34+4016*k22*k24^2*k34+9520*k23*k24^2*k34+3568*k24^3*k34+6096*k22^2*k33*k34+18080*k22*k23*k33*k34+12688*k23^2*k33*k34+43316*k22*k24*k33*k34+44856*k23*k24*k33*k34+13608*k24^2*k33*k34+9736*k22*k33^2*k34+11212*k23*k33^2*k34+25284*k24*k33^2*k34+3378*k33^3*k34-13176*k22^2*k34^2+3584*k22*k23*k34^2+4648*k23^2*k34^2+3584*k22*k24*k34^2-2576*k23*k24*k34^2+4648*k24^2*k34^2+19236*k22*k33*k34^2+21000*k23*k33*k34^2+8008*k24*k33*k34^2+12740*k33^2*k34^2+5096*k22*k34^3-672*k23*k34^3-672*k24*k34^3+5096*k33*k34^3+896*k34^4+5726*k22^3*k44+6852*k22^2*k23*k44+14644*k22*k23^2*k44+784*k23^3*k44+23268*k22^2*k24*k44+18112*k22*k23*k24*k44+20944*k23^2*k24*k44+38976*k22*k24^2*k44+12792*k23*k24^2*k44+21112*k24^3*k44-20140*k22^2*k33*k44-38276*k22*k23*k33*k44-23072*k23^2*k33*k44-38276*k22*k24*k33*k44+14392*k23*k24*k33*k44-23072*k24^2*k33*k44-21210*k22*k33^2*k44-30856*k23*k33^2*k44+2324*k24*k33^2*k44-5418*k33^3*k44+6096*k22^2*k34*k44+43316*k22*k23*k34*k44+13608*k23^2*k34*k44+18080*k22*k24*k34*k44+44856*k23*k24*k34*k44+12688*k24^2*k34*k44+11060*k22*k33*k34*k44+12432*k23*k33*k34*k44+12432*k24*k33*k34*k44+7784*k33^2*k34*k44+19236*k22*k34^2*k44+8008*k23*k34^2*k44+21000*k24*k34^2*k44+11648*k33*k34^2*k44+5096*k34^3*k44+12489*k22^2*k44^2+9768*k22*k23*k44^2+10052*k23^2*k44^2+35630*k22*k24*k44^2+11284*k23*k24*k44^2+24276*k24^2*k44^2-21210*k22*k33*k44^2+2324*k23*k33*k44^2-30856*k24*k33*k44^2+1568*k33^2*k44^2+9736*k22*k34*k44^2+25284*k23*k34*k44^2+11212*k24*k34*k44^2+7784*k33*k34*k44^2+12740*k34^2*k44^2+9877*k22*k44^3+3238*k23*k44^3+12212*k24*k44^3-5418*k33*k44^3+3378*k34*k44^3+2709*k44^4+8*k13^3*(442*k14+2639*k22+202*k23+446*k24+2639*k33+446*k34+98*k44)+8*k14^3*(2639*k22+446*k23+202*k24+98*k33+446*k34+2639*k44)+4*k13^2*(1668*k14^2+2128*k22^2-2180*k23^2-304*k23*k24+2588*k24^2+9508*k23*k33+3206*k24*k33+6069*k33^2-196*k23*k34+924*k24*k34+3172*k33*k34+1162*k34^2+k22*(3136*k23+1386*k24+13059*k33+1684*k34-863*k44)+3906*k23*k44+4200*k24*k44-5768*k33*k44+3402*k34*k44+2513*k44^2+2*k14*(805*k22-146*k23+874*k24+1599*k33+1190*k34+2618*k44))+4*k14^2*(2128*k22^2+2588*k23^2-2180*k24^2+3906*k24*k33+2513*k33^2-196*k24*k34+3402*k33*k34+1162*k34^2+9508*k24*k44-5768*k33*k44+3172*k34*k44+6069*k44^2+k23*(-304*k24+4200*k33+924*k34+3206*k44)+k22*(1386*k23+3136*k24-863*k33+1684*k34+13059*k44))+2*k13*(1768*k14^3+808*k23^3-584*k23^2*k24+3496*k23*k24^2+1784*k24^3+19016*k23^2*k33+9184*k23*k24*k33+8400*k24^2*k33+20030*k23*k33^2+5614*k24*k33^2+6106*k33^3-392*k23^2*k34-3752*k23*k24*k34+1848*k24^2*k34+9184*k23*k33*k34+19824*k24*k33*k34+5606*k33^2*k34-1288*k23*k34^2+112*k24*k34^2+10500*k33*k34^2-336*k34^3+7812*k23^2*k44+27748*k23*k24*k44+6412*k24^2*k44-22400*k23*k33*k44+5544*k24*k33*k44-15428*k33^2*k44+7840*k23*k34*k44+19824*k24*k34*k44+6216*k33*k34*k44+4004*k34^2*k44+15876*k23*k44^2+5614*k24*k44^2+1162*k33*k44^2+12642*k34*k44^2+1619*k44^3+4*k14^2*(805*k22+874*k23-146*k24+2618*k33+1190*k34+1599*k44)+k22^2*(-912*k23+13318*k33-532*k34+3542*k44)+2*k22*(720*k23^2+812*k24^2+9663*k33^2+4914*k33*k34-56*k34^2-12159*k33*k44+10591*k34*k44+2450*k44^2+k24*(4870*k33+312*k34+4520*k44)+2*k23*(-56*k24+8557*k33+12*k34+6343*k44))+k14*(-608*k23^2-608*k24^2+27748*k24*k33+5642*k33^2-3752*k24*k34+22428*k33*k34-1288*k34^2-4*k23*(816*k24-2296*k33+938*k34-6937*k44)+9184*k24*k44+7196*k33*k44+22428*k34*k44+5642*k44^2+k22*(-56*k23-56*k24+9836*k33+13760*k34+9836*k44)))+2*k14*(1784*k23^3+808*k24^3+7812*k24^2*k33+15876*k24*k33^2+1619*k33^3-392*k24^2*k34+7840*k24*k33*k34+12642*k33^2*k34-1288*k24*k34^2+4004*k33*k34^2-336*k34^3+19016*k24^2*k44-22400*k24*k33*k44+1162*k33^2*k44+9184*k24*k34*k44+6216*k33*k34*k44+10500*k34^2*k44+20030*k24*k44^2-15428*k33*k44^2+5606*k34*k44^2+6106*k44^3+k22^2*(-912*k24+3542*k33-532*k34+13318*k44)+4*k23^2*(874*k24+7*(229*k33+66*k34+300*k44))+2*k22*(812*k23^2+720*k24^2+2450*k33^2+10591*k33*k34-56*k34^2-12159*k33*k44+4914*k34*k44+9663*k44^2+k23*(-112*k24+4520*k33+312*k34+4870*k44)+2*k24*(6343*k33+12*k34+8557*k44))+2*k23*(-292*k24^2+14*k24*(991*k33-134*k34+328*k44)+7*(401*k33^2+1416*k33*k34+8*k34^2+396*k33*k44+1416*k34*k44+401*k44^2))))+k11^3*(11452*k14^3*k22+5832*k14^2*k22^2+3964*k14^2*k22*k23-160*k14^2*k23^2+5852*k14*k22*k23^2+6776*k22^2*k23^2+6756*k14*k23^3+19754*k22*k23^3+12524*k23^4+17612*k14^2*k22*k24+3668*k14*k22^2*k24-696*k14^2*k23*k24+3752*k14*k22*k23*k24+4888*k14*k23^2*k24+6748*k22*k23^2*k24+6476*k23^3*k24+11792*k14^2*k24^2+26242*k14*k22*k24^2+6776*k22^2*k24^2+6752*k14*k23*k24^2+6748*k22*k23*k24^2-1104*k23^2*k24^2+24424*k14*k24^3+19754*k22*k24^3+6476*k23*k24^3+12524*k24^4+11452*k14^3*k33-11504*k14^2*k22*k33+2912*k14*k22^2*k33+2912*k22^3*k33+3964*k14^2*k23*k33+5878*k14*k22*k23*k33+11340*k22^2*k23*k33+5852*k14*k23^2*k33+25748*k22*k23^2*k33+19754*k23^3*k33+4804*k14^2*k24*k33+7036*k14*k22*k24*k33+2912*k22^2*k24*k33+13904*k14*k23*k24*k33+6294*k22*k23*k24*k33+6812*k23^2*k24*k33-17216*k14*k24^2*k33-14060*k22*k24^2*k33-5068*k23*k24^2*k33-10836*k24^3*k33+5832*k14^2*k33^2+2912*k14*k22*k33^2+5209*k22^2*k33^2+11340*k22*k23*k33^2+6776*k23^2*k33^2-1232*k14*k24*k33^2+1870*k22*k24*k33^2-1232*k23*k24*k33^2-27504*k24^2*k33^2+2912*k22*k33^3+4804*k14^2*k22*k34-1232*k14*k22^2*k34-696*k14^2*k23*k34+13904*k14*k22*k23*k34-1232*k22^2*k23*k34+4888*k14*k23^2*k34+6812*k22*k23^2*k34+6476*k23^3*k34+3280*k14*k22*k24*k34-1232*k22^2*k24*k34+22080*k14*k23*k24*k34+29664*k22*k23*k24*k34+15736*k23^2*k24*k34+6440*k14*k24^2*k34+6812*k22*k24^2*k34+15736*k23*k24^2*k34+6476*k24^3*k34+17612*k14^2*k33*k34+7036*k14*k22*k33*k34+1870*k22^2*k33*k34+3752*k14*k23*k33*k34+6294*k22*k23*k33*k34+6748*k23^2*k33*k34+3280*k14*k24*k33*k34+17164*k22*k24*k33*k34+29664*k23*k24*k33*k34-5068*k24^2*k33*k34+3668*k14*k33^2*k34+2912*k22*k33^2*k34-1232*k24*k33^2*k34+11792*k14^2*k34^2-17216*k14*k22*k34^2-27504*k22^2*k34^2+6752*k14*k23*k34^2-5068*k22*k23*k34^2-1104*k23^2*k34^2+6440*k14*k24*k34^2-5068*k22*k24*k34^2+15736*k23*k24*k34^2-1104*k24^2*k34^2+26242*k14*k33*k34^2-14060*k22*k33*k34^2+6748*k23*k33*k34^2+6812*k24*k33*k34^2+6776*k33^2*k34^2+24424*k14*k34^3-10836*k22*k34^3+6476*k23*k34^3+6476*k24*k34^3+19754*k33*k34^3+12524*k34^4+17320*k14^2*k22*k44+10274*k14*k22^2*k44+2912*k22^3*k44+3880*k14*k22*k23*k44+2912*k22^2*k23*k44-38664*k14*k23^2*k44-14060*k22*k23^2*k44-10836*k23^3*k44+25170*k14*k22*k24*k44+11340*k22^2*k24*k44-1792*k14*k23*k24*k44+6294*k22*k23*k24*k44-5068*k23^2*k24*k44+18648*k14*k24^2*k44+25748*k22*k24^2*k44+6812*k23*k24^2*k44+19754*k24^3*k44+17320*k14^2*k33*k44-22468*k14*k22*k33*k44-8152*k22^2*k33*k44+3880*k14*k23*k33*k44-18102*k22*k23*k33*k44-14060*k23^2*k33*k44+5432*k14*k24*k33*k44-18102*k22*k24*k33*k44+17164*k23*k24*k33*k44-14060*k24^2*k33*k44+10274*k14*k33^2*k44-8152*k22*k33^2*k44+2912*k23*k33^2*k44+1870*k24*k33^2*k44+2912*k33^3*k44+5432*k14*k22*k34*k44+1870*k22^2*k34*k44-1792*k14*k23*k34*k44+17164*k22*k23*k34*k44-5068*k23^2*k34*k44+6294*k22*k24*k34*k44+29664*k23*k24*k34*k44+6748*k24^2*k34*k44+25170*k14*k33*k34*k44-18102*k22*k33*k34*k44+6294*k23*k33*k34*k44+6294*k24*k33*k34*k44+11340*k33^2*k34*k44+18648*k14*k34^2*k44-14060*k22*k34^2*k44+6812*k23*k34^2*k44+6748*k24*k34^2*k44+25748*k33*k34^2*k44+19754*k34^3*k44+11732*k14*k22*k44^2+5209*k22^2*k44^2+1870*k22*k23*k44^2-27504*k23^2*k44^2+11340*k22*k24*k44^2-1232*k23*k24*k44^2+6776*k24^2*k44^2+11732*k14*k33*k44^2-8152*k22*k33*k44^2+1870*k23*k33*k44^2+2912*k24*k33*k44^2+5209*k33^2*k44^2+2912*k22*k34*k44^2-1232*k23*k34*k44^2+11340*k33*k34*k44^2+6776*k34^2*k44^2+2912*k22*k44^3+2912*k33*k44^3+11452*k13^3*(k22+k44)+11452*k12^3*(k33+k44)+4*k12^2*(140*k13^2+140*k14^2+2948*k23^2+2948*k24^2+4330*k22*k33+4403*k23*k33+1201*k24*k33+1458*k33^2-174*k23*k34-174*k24*k34+991*k33*k34-40*k34^2-7*k14*(124*k24-157*k33+34*k34-384*k44)-7*k13*(124*k23-384*k33+34*k34-157*k44)+4330*k22*k44+1201*k23*k44+4403*k24*k44-2876*k33*k44+991*k34*k44+1458*k44^2)+4*k13^2*(140*k14^2+1458*k22^2+2948*k23^2-174*k23*k24-40*k24^2-174*k24*k34+2948*k34^2+k22*(4403*k23+991*k24+4330*k33+1201*k34-2876*k44)+1201*k23*k44+991*k24*k44+4330*k33*k44+4403*k34*k44+1458*k44^2+7*k14*(157*k22-34*k24-124*k34+384*k44))+2*k13*(12212*k23^3+3376*k23^2*k24+2444*k23*k24^2+3378*k24^3+9324*k23^2*k33-896*k23*k24*k33-19332*k24^2*k33+14*k14^2*(157*k22-34*k23+384*k33-124*k34)+3220*k23^2*k34+11040*k23*k24*k34+2444*k24^2*k34-896*k24*k33*k34+3220*k23*k34^2+3376*k24*k34^2+9324*k33*k34^2+12212*k34^3-8608*k23^2*k44+6952*k23*k24*k44+2926*k24^2*k44+2716*k23*k33*k44+1940*k24*k33*k44+5866*k33^2*k44+1640*k23*k34*k44+1876*k24*k34*k44+12585*k33*k34*k44+13121*k34^2*k44-616*k23*k44^2+5137*k33*k44^2+1834*k34*k44^2+k22^2*(1834*k23+5137*k33-616*k34+1456*k44)+k14*(3012*k23^2+3012*k24^2-1020*k24*k33-864*k24*k34+2328*k33*k34+9730*k34^2+9793*k33*k44+2328*k34*k44-12*k23*(484*k24+72*k34+85*k44)+2*k22*(708*k23+708*k24+1369*k33+5716*k34+1369*k44))+k22*(13121*k23^2+2926*k24^2+1940*k24*k33+5866*k33^2+6952*k24*k34+2716*k33*k34-8608*k34^2+2939*k24*k44-11234*k33*k44+3518*k34*k44+1456*k44^2+k23*(1876*k24+12585*k33+1640*k34+3518*k44)))+2*k12*(9324*k22*k23^2+12212*k23^3+3220*k23^2*k24+9324*k22*k24^2+3220*k23*k24^2+12212*k24^3+5866*k22^2*k33+12585*k22*k23*k33+13121*k23^2*k33+2716*k22*k24*k33+1640*k23*k24*k33-8608*k24^2*k33+5137*k22*k33^2+1834*k23*k33^2-616*k24*k33^2+14*k14^2*(384*k22-34*k23-124*k24+157*k33)-896*k22*k23*k34+3376*k23^2*k34-896*k22*k24*k34+11040*k23*k24*k34+3376*k24^2*k34+1940*k22*k33*k34+1876*k23*k33*k34+6952*k24*k33*k34-19332*k22*k34^2+2444*k23*k34^2+2444*k24*k34^2+2926*k33*k34^2+3378*k34^3+5866*k22^2*k44+2716*k22*k23*k44-8608*k23^2*k44+12585*k22*k24*k44+1640*k23*k24*k44+13121*k24^2*k44-11234*k22*k33*k44+3518*k23*k33*k44+3518*k24*k33*k44+1456*k33^2*k44+1940*k22*k34*k44+6952*k23*k34*k44+1876*k24*k34*k44+2939*k33*k34*k44+2926*k34^2*k44+5137*k22*k44^2-616*k23*k44^2+1834*k24*k44^2+1456*k33*k44^2+14*k13^2*(384*k22-124*k23-34*k24+157*k44)+k14*(3012*k23^2+9730*k24^2+1416*k33*k34+3012*k34^2+2738*k33*k44-12*k23*(72*k24-118*k33+484*k34+85*k44)+8*k24*(1429*k33-108*k34+291*k44)+k22*(2328*k24+2738*k33-1020*k34+9793*k44))+k13*(-1008*k14*(k23+k24+k34)+k22*(2328*k23+9793*k33-1020*k34+2738*k44)+2*(4865*k23^2+1506*k24^2+1506*k34^2-6*k24*(85*k33+484*k34-118*k44)+1369*k33*k44+708*k34*k44+k23*(-432*k24+1164*k33-432*k34+5716*k44)))))+2*k12^2*(1736*k13^5+1736*k14^5+280*k22^3*k23^2+2772*k22^2*k23^3+3968*k22*k23^4+1736*k23^5+1512*k22^2*k23^2*k24+3680*k22*k23^3*k24+2128*k23^4*k24+280*k22^3*k24^2+1512*k22^2*k23*k24^2+9984*k22*k23^2*k24^2+6672*k23^3*k24^2+2772*k22^2*k24^3+3680*k22*k23*k24^3+6672*k23^2*k24^3+3968*k22*k24^4+2128*k23*k24^4+1736*k24^5+945*k22^4*k33+5376*k22^3*k23*k33+13584*k22^2*k23^2*k33+15232*k22*k23^3*k33+6328*k23^4*k33+2198*k22^3*k24*k33+8068*k22^2*k23*k24*k33+12236*k22*k23^2*k24*k33+6440*k23^3*k24*k33+10480*k22^2*k24^2*k33+36896*k22*k23*k24^2*k33+14944*k23^2*k24^2*k33+14644*k22*k24^3*k33+20944*k23*k24^3*k33+4264*k24^4*k33+2916*k22^3*k33^2+12628*k22^2*k23*k33^2+18312*k22*k23^2*k33^2+8512*k23^3*k33^2+4466*k22^2*k24*k33^2+11088*k22*k23*k24*k33^2+6636*k23^2*k24*k33^2+16736*k22*k24^2*k33^2+10248*k23*k24^2*k33^2+10052*k24^3*k33^2+3388*k22^2*k33^3+9324*k22*k23*k33^3+5896*k23^2*k33^3+3374*k22*k24*k33^3+3220*k23*k24*k33^3-552*k24^2*k33^3+1902*k22*k33^4+2443*k23*k33^4+1020*k24*k33^4+315*k33^5-476*k22^3*k23*k34+1432*k22^2*k23^2*k34+3248*k22*k23^3*k34+1792*k23^4*k34-476*k22^3*k24*k34+8432*k22^2*k23*k24*k34+6936*k22*k23^2*k24*k34+6992*k23^3*k24*k34+1432*k22^2*k24^2*k34+6936*k22*k23*k24^2*k34-6272*k23^2*k24^2*k34+3248*k22*k24^3*k34+6992*k23*k24^3*k34+1792*k24^4*k34+1982*k22^3*k33*k34+7616*k22^2*k23*k33*k34+11060*k22*k23^2*k33*k34+5544*k23^3*k33*k34+23144*k22^2*k24*k33*k34+45440*k22*k23*k24*k33*k34+17096*k23^2*k24*k33*k34+33992*k22*k24^2*k33*k34+5992*k23*k24^2*k33*k34+16800*k24^3*k33*k34+4018*k22^2*k33^2*k34+10024*k22*k23*k33^2*k34+5908*k23^2*k33^2*k34+24748*k22*k24*k33^2*k34+13768*k23*k24*k33^2*k34+4648*k24^2*k33^2*k34+2926*k22*k33^3*k34+3012*k23*k33^3*k34+2444*k24*k33^3*k34+630*k33^4*k34-80*k22^3*k34^2+11932*k22^2*k23*k34^2+18144*k22*k23^2*k34^2+10352*k23^3*k34^2+11932*k22^2*k24*k34^2+11704*k22*k23*k24*k34^2-6608*k23^2*k24*k34^2+18144*k22*k24^2*k34^2-6608*k23*k24^2*k34^2+10352*k24^3*k34^2+17900*k22^2*k33*k34^2+39200*k22*k23*k33*k34^2+18144*k23^2*k33*k34^2+29568*k22*k24*k33*k34^2-8064*k23*k24*k33*k34^2+3192*k24^2*k33*k34^2+17900*k22*k33^2*k34^2+11932*k23*k33^2*k34^2-1036*k24*k33^2*k34^2-80*k33^3*k34^2+12740*k22^2*k34^3+21000*k22*k23*k34^3+4648*k23^2*k34^3+21000*k22*k24*k34^3-2576*k23*k24*k34^3+4648*k24^2*k34^3+19236*k22*k33*k34^3+3584*k23*k33*k34^3-224*k24*k33*k34^3-13176*k33^2*k34^3+10472*k22*k34^4+2576*k23*k34^4+2576*k24*k34^4-13856*k33*k34^4-4640*k34^5+945*k22^4*k44+2198*k22^3*k23*k44+10480*k22^2*k23^2*k44+14644*k22*k23^3*k44+4264*k23^4*k44+5376*k22^3*k24*k44+8068*k22^2*k23*k24*k44+36896*k22*k23^2*k24*k44+20944*k23^3*k24*k44+13584*k22^2*k24^2*k44+12236*k22*k23*k24^2*k44+14944*k23^2*k24^2*k44+15232*k22*k24^3*k44+6440*k23*k24^3*k44+6328*k24^4*k44-5752*k22^3*k33*k44-5570*k22^2*k23*k33*k44-10320*k22*k23^2*k33*k44-3452*k23^3*k33*k44-5570*k22^2*k24*k33*k44+24220*k22*k23*k24*k33*k44+17668*k23^2*k24*k33*k44-10320*k22*k24^2*k33*k44+17668*k23*k24^2*k33*k44-3452*k24^3*k33*k44-4970*k22^2*k33^2*k44-23390*k22*k23*k33^2*k44-18164*k23^2*k33^2*k44+5964*k22*k24*k33^2*k44-6328*k23*k24*k33^2*k44+1568*k24^2*k33^2*k44-7030*k22*k33^3*k44-8608*k23*k33^3*k44-2534*k24*k33^3*k44-6850*k33^4*k44+1982*k22^3*k34*k44+23144*k22^2*k23*k34*k44+33992*k22*k23^2*k34*k44+16800*k23^3*k34*k44+7616*k22^2*k24*k34*k44+45440*k22*k23*k24*k34*k44+5992*k23^2*k24*k34*k44+11060*k22*k24^2*k34*k44+17096*k23*k24^2*k34*k44+5544*k24^3*k34*k44+16198*k22^2*k33*k34*k44+19516*k22*k23*k33*k34*k44+6356*k23^2*k33*k34*k44+19516*k22*k24*k33*k34*k44-21336*k23*k24*k33*k34*k44+6356*k24^2*k33*k34*k44+5278*k22*k33^2*k34*k44-6580*k23*k33^2*k34*k44-12852*k24*k33^2*k34*k44-19332*k33^3*k34*k44+17900*k22^2*k34^2*k44+29568*k22*k23*k34^2*k44+3192*k23^2*k34^2*k44+39200*k22*k24*k34^2*k44-8064*k23*k24*k34^2*k44+18144*k24^2*k34^2*k44+17556*k22*k33*k34^2*k44-10220*k23*k33*k34^2*k44-10220*k24*k33*k34^2*k44-42784*k33^2*k34^2*k44+19236*k22*k34^3*k44-224*k23*k34^3*k44+3584*k24*k34^3*k44-41872*k33*k34^3*k44-13856*k34^4*k44+2916*k22^3*k44^2+4466*k22^2*k23*k44^2+16736*k22*k23^2*k44^2+10052*k23^3*k44^2+12628*k22^2*k24*k44^2+11088*k22*k23*k24*k44^2+10248*k23^2*k24*k44^2+18312*k22*k24^2*k44^2+6636*k23*k24^2*k44^2+8512*k24^3*k44^2-4970*k22^2*k33*k44^2+5964*k22*k23*k33*k44^2+1568*k23^2*k33*k44^2-23390*k22*k24*k33*k44^2-6328*k23*k24*k33*k44^2-18164*k24^2*k33*k44^2-112*k22*k33^2*k44^2-6622*k23*k33^2*k44^2-6622*k24*k33^2*k44^2-13752*k33^3*k44^2+4018*k22^2*k34*k44^2+24748*k22*k23*k34*k44^2+4648*k23^2*k34*k44^2+10024*k22*k24*k34*k44^2+13768*k23*k24*k34*k44^2+5908*k24^2*k34*k44^2+5278*k22*k33*k34*k44^2-12852*k23*k33*k34*k44^2-6580*k24*k33*k34*k44^2-43620*k33^2*k34*k44^2+17900*k22*k34^2*k44^2-1036*k23*k34^2*k44^2+11932*k24*k34^2*k44^2-42784*k33*k34^2*k44^2-13176*k34^3*k44^2+3388*k22^2*k44^3+3374*k22*k23*k44^3-552*k23^2*k44^3+9324*k22*k24*k44^3+3220*k23*k24*k44^3+5896*k24^2*k44^3-7030*k22*k33*k44^3-2534*k23*k33*k44^3-8608*k24*k33*k44^3-13752*k33^2*k44^3+2926*k22*k34*k44^3+2444*k23*k34*k44^3+3012*k24*k34*k44^3-19332*k33*k34*k44^3-80*k34^2*k44^3+1902*k22*k44^4+1020*k23*k44^4+2443*k24*k44^4-6850*k33*k44^4+630*k34*k44^4+315*k44^5+8*k13^4*(266*k14+3167*k22+84*k23+292*k24+791*k33+224*k34+533*k44)+8*k14^4*(3167*k22+292*k23+84*k24+533*k33+224*k34+791*k44)+4*k13^3*(1668*k14^2+6069*k22^2-2180*k23^2-196*k23*k24+1162*k24^2+3136*k23*k33+1684*k24*k33+2128*k33^2-304*k23*k34+924*k24*k34+1386*k33*k34+2588*k34^2+k22*(9508*k23+3172*k24+13059*k33+3206*k34-5768*k44)+3906*k23*k44+3402*k24*k44-863*k33*k44+4200*k34*k44+2513*k44^2+2*k14*(1599*k22-146*k23+1190*k24+805*k33+874*k34+2618*k44))+4*k14^3*(6069*k22^2+1162*k23^2-2180*k24^2+3906*k24*k33+2513*k33^2-304*k24*k34+4200*k33*k34+2588*k34^2+3136*k24*k44-863*k33*k44+1386*k34*k44+2128*k44^2+k23*(-196*k24+3402*k33+924*k34+1684*k44)+k22*(3172*k23+9508*k24-5768*k33+3206*k34+13059*k44))+2*k13^2*(3336*k14^3+2948*k22^3+k22^2*(8914*k23+2954*k24+19451*k33+3366*k34-9082*k44)+16*k14^2*(467*k22-196*k23-196*k24+467*k33-196*k34+467*k44)+k22*(5684*k23^2+9072*k24^2+19451*k33^2+11396*k33*k34+1596*k34^2+28*k23*(124*k24+1310*k33+134*k34-27*k44)-22736*k33*k44+9296*k34*k44+784*k44^2+14*k24*(814*k33+630*k34+227*k44))+2*k14*(1659*k22^2-1680*k23^2-1652*k24^2+8708*k24*k33+1659*k33^2-560*k24*k34+4274*k33*k34-1652*k34^2-2*k23*(1274*k24-887*k33+1274*k34-980*k44)+1498*k24*k44+4417*k33*k44+1498*k34*k44+2562*k44^2+k22*(1774*k23+4274*k24+5698*k33+8708*k34+4417*k44))+2*(-2180*k23^3+1162*k24^3+1474*k33^3+1477*k33^2*k34+4536*k33*k34^2+1162*k34^3-14*k23^2*(120*k24-203*k33+120*k34-300*k44)-4541*k33^2*k44+1589*k33*k34*k44+798*k34^2*k44+392*k33*k44^2+1162*k34*k44^2-138*k44^3+14*k24^2*(57*k33+100*k34+57*k44)+k24*(1683*k33^2+4410*k33*k34+1400*k34^2+4648*k33*k44+4116*k34*k44+1162*k44^2)+k23*(-1652*k24^2+4457*k33^2+1736*k33*k34-1652*k34^2-378*k33*k44+882*k34*k44+1848*k44^2+14*k24*(134*k33-240*k34+63*k44))))+2*k14^2*(2948*k22^3+k22^2*(2954*k23+8914*k24-9082*k33+3366*k34+19451*k44)+k22*(9072*k23^2+5684*k24^2+784*k33^2+9296*k33*k34+1596*k34^2-22736*k33*k44+11396*k34*k44+19451*k44^2+14*k23*(248*k24+227*k33+630*k34+814*k44)+k24*(-756*k33+3752*k34+36680*k44))+2*(1162*k23^3-2180*k24^3-138*k33^3+1162*k33^2*k34+798*k33*k34^2+1162*k34^3+392*k33^2*k44+1589*k33*k34*k44+4536*k34^2*k44-4541*k33*k44^2+1477*k34*k44^2+1474*k44^3+14*k23^2*(-118*k24+57*k33+100*k34+57*k44)+14*k24^2*(300*k33-120*k34+203*k44)+k24*(1848*k33^2+882*k33*k34-1652*k34^2-378*k33*k44+1736*k34*k44+4457*k44^2)+k23*(-1680*k24^2+1162*k33^2+4116*k33*k34+1400*k34^2+4648*k33*k44+4410*k34*k44+1683*k44^2+14*k24*(63*k33-240*k34+134*k44))))+k14*(2336*k23^4+672*k24^4+15624*k24^3*k33+7392*k24^2*k33^2+7868*k24*k33^3+1020*k33^4-1216*k24^3*k34+3528*k24^2*k33*k34+4984*k24*k33^2*k34+2444*k33^3*k34-6608*k24^2*k34^2-3360*k24*k33*k34^2-1036*k33^2*k34^2-2576*k24*k34^3-224*k33*k34^3+2576*k34^4+12544*k24^3*k44-1512*k24^2*k33*k44-2534*k33^3*k44+6944*k24^2*k34*k44+3416*k24*k33*k34*k44-12852*k33^2*k34*k44+11704*k24*k34^2*k44-10220*k33*k34^2*k44+3584*k34^3*k44+17828*k24^2*k44^2-25480*k24*k33*k44^2-6622*k33^2*k44^2+8412*k24*k34*k44^2-6580*k33*k34*k44^2+11932*k34^2*k44^2+9730*k24*k44^3-8608*k33*k44^3+3012*k34*k44^3+2443*k44^4+8*k23^3*(1190*k24+842*k33+462*k34+1701*k44)+k22^3*(-1736*k24+2402*k33-348*k34+8806*k44)+4*k23^2*(-1568*k24^2+1683*k33^2+4410*k33*k34+1400*k34^2+4648*k33*k44+4116*k34*k44+1162*k44^2+14*k24*(622*k33-40*k34+107*k44))+k22^2*(1432*k23^2+28*k24^2+4648*k33^2+18928*k33*k34-1036*k34^2-8526*k33*k44+10568*k34*k44+19355*k44^2+8*k23*(-97*k24+1061*k33+264*k34+1315*k44)+4*k24*(5115*k33-124*k34+8355*k44))+4*k23*(-292*k24^3+844*k33^3+56*k34^3+1918*k34^2*k44+5187*k34*k44^2+844*k44^3+91*k33^2*(57*k34+10*k44)+2*k24^2*(980*k33-1274*k34+887*k44)+14*k33*(137*k34^2+222*k34*k44+65*k44^2)+k24*(8477*k33^2-1680*k34^2+6048*k34*k44+2109*k44^2+28*k33*(39*k34+92*k44)))+k22*(4016*k23^3+2880*k24^3+3406*k33^3+24892*k33^2*k34+20272*k33*k34^2+8008*k34^3+8680*k33^2*k44+21672*k33*k34*k44+29568*k34^2*k44-18494*k33*k44^2+13018*k34*k44^2+13121*k44^3+56*k24^2*(614*k33+5*k34+723*k44)+4*k23^2*(1734*k24+3179*k33+1036*k34+8498*k44)+28*k24*(1130*k33^2+798*k33*k34-288*k34^2-988*k33*k44+758*k34*k44+1547*k44^2)+2*k23*(-132*k24^2+5652*k33^2+3836*k34^2+27510*k34*k44+6673*k44^2+70*k33*(293*k34+148*k44)+2*k24*(13979*k33-2646*k34+5328*k44))))+k13*(2128*k14^4+672*k23^4-1168*k23^3*k24-6272*k23^2*k24^2+9520*k23*k24^3+2336*k24^4+12544*k23^3*k33+7096*k23^2*k24*k33+5992*k23*k24^2*k33+13608*k24^3*k33+17828*k23^2*k33^2+8436*k23*k24*k33^2+4648*k24^2*k33^2+9730*k23*k33^3+3376*k24*k33^3+2443*k33^4-1216*k23^3*k34-10192*k23^2*k24*k34-2240*k23*k24^2*k34+3696*k24^3*k34+6944*k23^2*k33*k34+24192*k23*k24*k33*k34+16464*k24^2*k33*k34+8412*k23*k33^2*k34+20748*k24*k33^2*k34+3012*k33^3*k34-6608*k23^2*k34^2-6720*k23*k24*k34^2+5600*k24^2*k34^2+11704*k23*k33*k34^2+7672*k24*k33*k34^2+11932*k33^2*k34^2-2576*k23*k34^3+224*k24*k34^3+3584*k33*k34^3+2576*k34^4+15624*k23^3*k44+7840*k23^2*k24*k44+34832*k23*k24^2*k44+6736*k24^3*k44-1512*k23^2*k33*k44+10304*k23*k24*k33*k44+18592*k24^2*k33*k44-25480*k23*k33^2*k44+3640*k24*k33^2*k44-8608*k33^3*k44+3528*k23^2*k34*k44+4368*k23*k24*k34*k44+17640*k24^2*k34*k44+3416*k23*k33*k34*k44+12432*k24*k33*k34*k44-6580*k33^2*k34*k44-3360*k23*k34^2*k44+7672*k24*k34^2*k44-10220*k33*k34^2*k44-224*k34^3*k44+7392*k23^2*k44^2+33908*k23*k24*k44^2+6732*k24^2*k44^2+3640*k24*k33*k44^2-6622*k33^2*k44^2+4984*k23*k34*k44^2+20748*k24*k34*k44^2-12852*k33*k34*k44^2-1036*k34^2*k44^2+7868*k23*k44^3+3376*k24*k44^3-2534*k33*k44^3+2444*k34*k44^3+1020*k44^4+8*k14^3*(1599*k22+1190*k23-146*k24+2618*k33+874*k34+805*k44)+k22^3*(-1736*k23+8806*k33-348*k34+2402*k44)+k22^2*(28*k23^2+1432*k24^2+19355*k33^2+10568*k33*k34-1036*k34^2-4*k23*(194*k24-8355*k33+124*k34-5115*k44)-8526*k33*k44+18928*k34*k44+4648*k44^2+8*k24*(1315*k33+264*k34+1061*k44))+4*k14^2*(1659*k22^2-1652*k23^2-1680*k24^2+1960*k24*k33+2562*k33^2-2548*k24*k34+1498*k33*k34-1652*k34^2-14*k23*(182*k24-107*k33+40*k34-622*k44)+1774*k24*k44+4417*k33*k44+4274*k34*k44+1659*k44^2+k22*(4274*k23+1774*k24+4417*k33+8708*k34+5698*k44))+k22*(2880*k23^3+4016*k24^3+13121*k33^3+13018*k33^2*k34+29568*k33*k34^2+8008*k34^3-18494*k33^2*k44+21672*k33*k34*k44+20272*k34^2*k44+8680*k33*k44^2+24892*k34*k44^2+3406*k44^3+4*k24^2*(8498*k33+1036*k34+3179*k44)+2*k24*(6673*k33^2+3836*k34^2+20510*k34*k44+5652*k44^2+70*k33*(393*k34+148*k44))-8*k23^2*(33*k24-7*(723*k33+5*k34+614*k44))+4*k23*(1734*k24^2+k24*(5328*k33-2646*k34+13979*k44)+7*(1547*k33^2+758*k33*k34-288*k34^2-988*k33*k44+798*k34*k44+1130*k44^2)))+k14*(-4*k22^2*(70*k23+70*k24-2789*k33-7008*k34-2789*k44)+14*k22*(20*k23^2+20*k24^2+967*k33^2+4644*k33*k34-240*k34^2+1148*k33*k44+4644*k34*k44+967*k44^2+2*k24*(2545*k33+166*k34+780*k44)+k23*(-592*k24+1560*k33+332*k34+5090*k44))-4*(196*k23^3+196*k24^3-805*k33^3-3442*k33^2*k34+2016*k33*k34^2+644*k34^3+14*k23^2*(182*k24-134*k33+240*k34-63*k44)+1582*k33^2*k44+5334*k33*k34*k44+2016*k34^2*k44+1582*k33*k44^2-3442*k34*k44^2-805*k44^3-14*k24^2*(63*k33-240*k34+134*k44)+k23*(2548*k24^2-2109*k33^2-6048*k33*k34+1680*k34^2-2576*k33*k44-1092*k34*k44-8477*k44^2-308*k24*(41*k33-12*k34+41*k44))-k24*(8477*k33^2-1680*k34^2+6048*k34*k44+2109*k44^2+28*k33*(39*k34+92*k44))))))+k11^2*(22616*k14^4*k22+24978*k14^3*k22^2+6776*k14^2*k22^3+12192*k14^3*k22*k23+8036*k14^2*k22^2*k23-26352*k14^3*k23^2+35800*k14^2*k22*k23^2+8036*k14*k22^2*k23^2+5832*k22^3*k23^2+25480*k14^2*k23^3+19472*k14*k22*k23^3+24978*k22^2*k23^3+12096*k14*k23^4+33424*k22*k23^4+15728*k23^5+53272*k14^3*k22*k24+38710*k14^2*k22^2*k24+3668*k14*k22^3*k24-2128*k14^3*k23*k24+21136*k14^2*k22*k23*k24+6048*k14*k22^2*k23*k24-2072*k14^2*k23^2*k24+49496*k14*k22*k23^2*k24+8932*k22^2*k23^2*k24+50568*k14*k23^3*k24+19536*k22*k23^3*k24+12096*k23^4*k24+17024*k14^3*k24^2+77804*k14^2*k22*k24^2+38710*k14*k22^2*k24^2+5832*k22^3*k24^2+13464*k14^2*k23*k24^2+26692*k14*k22*k23*k24^2+8932*k22^2*k23*k24^2+9296*k14*k23^2*k24^2+33472*k22*k23^2*k24^2+20104*k23^3*k24^2+48552*k14^2*k24^3+77304*k14*k22*k24^3+24978*k22^2*k24^3+22456*k14*k23*k24^3+19536*k22*k23*k24^3+20104*k23^2*k24^3+45976*k14*k24^4+33424*k22*k24^4+12096*k23*k24^4+15728*k24^5+22616*k14^4*k33-40280*k14^3*k22*k33-9940*k14^2*k22^2*k33+2912*k14*k22^3*k33+1434*k22^4*k33+12192*k14^3*k23*k33+32396*k14^2*k22*k23*k33+12836*k14*k22^2*k23*k33+10274*k22^3*k23*k33+35800*k14^2*k23^2*k33+25284*k14*k22*k23^2*k33+38136*k22^2*k23^2*k33+19472*k14*k23^3*k33+57300*k22*k23^3*k33+33424*k23^4*k33+14168*k14^3*k24*k33-17052*k14^2*k22*k24*k33+18888*k14*k22^2*k24*k33+2912*k22^3*k24*k33+37856*k14^2*k23*k24*k33+63308*k14*k22*k23*k24*k33+13118*k22^2*k23*k24*k33+49784*k14*k23^2*k24*k33+25284*k22*k23^2*k24*k33+19600*k23^3*k24*k33-36328*k14^2*k24^2*k33-36988*k14*k22*k24^2*k33-9940*k22^2*k24^2*k33+7280*k14*k23*k24^2*k33+11928*k22*k23*k24^2*k33+3136*k23^2*k24^2*k33-61712*k14*k24^3*k33-42420*k22*k24^3*k33+4648*k23*k24^3*k33-35896*k24^4*k33+24978*k14^3*k33^2-9940*k14^2*k22*k33^2+6678*k14*k22^2*k33^2+5209*k22^3*k33^2+8036*k14^2*k23*k33^2+12836*k14*k22*k23*k33^2+24405*k22^2*k23*k33^2+8036*k14*k23^2*k33^2+38136*k22*k23^2*k33^2+24978*k23^3*k33^2+9296*k14^2*k24*k33^2+34944*k14*k22*k24*k33^2+6678*k22^2*k24*k33^2+25456*k14*k23*k24*k33^2+13174*k22*k23*k24*k33^2+9296*k23^2*k24*k33^2-13244*k14*k24^2*k33^2-224*k22*k24^2*k33^2-13244*k23*k24^2*k33^2+3136*k24^3*k33^2+6776*k14^2*k33^3+2912*k14*k22*k33^3+5209*k22^2*k33^3+10274*k22*k23*k33^3+5832*k23^2*k33^3-1232*k14*k24*k33^3+1870*k22*k24*k33^3-1232*k23*k24*k33^3-27504*k24^2*k33^3+1434*k22*k33^4+14168*k14^3*k22*k34+9296*k14^2*k22^2*k34-1232*k14*k22^3*k34-2128*k14^3*k23*k34+37856*k14^2*k22*k23*k34+25456*k14*k22^2*k23*k34-1232*k22^3*k23*k34-2072*k14^2*k23^2*k34+49784*k14*k22*k23^2*k34+9296*k22^2*k23^2*k34+50568*k14*k23^3*k34+19600*k22*k23^3*k34+12096*k23^4*k34+22312*k14^2*k22*k24*k34+6212*k14*k22^2*k24*k34-1232*k22^3*k24*k34+56064*k14^2*k23*k24*k34+41720*k14*k22*k23*k24*k34+36736*k22^2*k23*k24*k34+9968*k14*k23^2*k24*k34+63280*k22*k23^2*k24*k34+63504*k23^3*k24*k34+13272*k14^2*k24^2*k34+27076*k14*k22*k24^2*k34+9296*k22^2*k24^2*k34+67816*k14*k23*k24^2*k34+63280*k22*k23*k24^2*k34+14784*k23^2*k24^2*k34+22568*k14*k24^3*k34+19600*k22*k24^3*k34+63504*k23*k24^3*k34+12096*k24^4*k34+53272*k14^3*k33*k34-17052*k14^2*k22*k33*k34+34944*k14*k22^2*k33*k34+1870*k22^3*k33*k34+21136*k14^2*k23*k33*k34+63308*k14*k22*k23*k33*k34+13174*k22^2*k23*k33*k34+49496*k14*k23^2*k33*k34+25284*k22*k23^2*k33*k34+19536*k23^3*k33*k34+22312*k14^2*k24*k33*k34+31640*k14*k22*k24*k33*k34+34944*k22^2*k24*k33*k34+41720*k14*k23*k24*k33*k34+70280*k22*k23*k24*k33*k34+63280*k23^2*k24*k33*k34-12656*k14*k24^2*k33*k34+17360*k22*k24^2*k33*k34+4648*k24^3*k33*k34+38710*k14^2*k33^2*k34+18888*k14*k22*k33^2*k34+6678*k22^2*k33^2*k34+6048*k14*k23*k33^2*k34+13118*k22*k23*k33^2*k34+8932*k23^2*k33^2*k34+6212*k14*k24*k33^2*k34+34944*k22*k24*k33^2*k34+36736*k23*k24*k33^2*k34-13244*k24^2*k33^2*k34+3668*k14*k33^3*k34+2912*k22*k33^3*k34-1232*k24*k33^3*k34+17024*k14^3*k34^2-36328*k14^2*k22*k34^2-13244*k14*k22^2*k34^2-27504*k22^3*k34^2+13464*k14^2*k23*k34^2+7280*k14*k22*k23*k34^2-13244*k22^2*k23*k34^2+9296*k14*k23^2*k34^2+3136*k22*k23^2*k34^2+20104*k23^3*k34^2+13272*k14^2*k24*k34^2-12656*k14*k22*k24*k34^2-13244*k22^2*k24*k34^2+67816*k14*k23*k24*k34^2+14784*k23^2*k24*k34^2+20496*k14*k24^2*k34^2+3136*k22*k24^2*k34^2+14784*k23*k24^2*k34^2+20104*k24^3*k34^2+77804*k14^2*k33*k34^2-36988*k14*k22*k33*k34^2-224*k22^2*k33*k34^2+26692*k14*k23*k33*k34^2+11928*k22*k23*k33*k34^2+33472*k23^2*k33*k34^2+27076*k14*k24*k33*k34^2+17360*k22*k24*k33*k34^2+63280*k23*k24*k33*k34^2+3136*k24^2*k33*k34^2+38710*k14*k33^2*k34^2-9940*k22*k33^2*k34^2+8932*k23*k33^2*k34^2+9296*k24*k33^2*k34^2+5832*k33^3*k34^2+48552*k14^2*k34^3-61712*k14*k22*k34^3+3136*k22^2*k34^3+22456*k14*k23*k34^3+4648*k22*k23*k34^3+20104*k23^2*k34^3+22568*k14*k24*k34^3+4648*k22*k24*k34^3+63504*k23*k24*k34^3+20104*k24^2*k34^3+77304*k14*k33*k34^3-42420*k22*k33*k34^3+19536*k23*k33*k34^3+19600*k24*k33*k34^3+24978*k33^2*k34^3+45976*k14*k34^4-35896*k22*k34^4+12096*k23*k34^4+12096*k24*k34^4+33424*k33*k34^4+15728*k34^5+40432*k14^3*k22*k44+38136*k14^2*k22^2*k44+11340*k14*k22^3*k44+1434*k22^4*k44+15400*k14^2*k22*k23*k44+12836*k14*k22^2*k23*k44+2912*k22^3*k23*k44-85568*k14^2*k23^2*k44+10556*k14*k22*k23^2*k44-9940*k22^2*k23^2*k44+15568*k14*k23^3*k44-42420*k22*k23^3*k44-35896*k23^4*k44+78092*k14^2*k22*k24*k44+56836*k14*k22^2*k24*k44+10274*k22^3*k24*k44-4368*k14^2*k23*k24*k44+27720*k14*k22*k23*k24*k44+13118*k22^2*k23*k24*k44-25704*k14*k23^2*k24*k44+11928*k22*k23^2*k24*k44+4648*k23^3*k24*k44+36624*k14^2*k24^2*k44+102562*k14*k22*k24^2*k44+38136*k22^2*k24^2*k44+22608*k14*k23*k24^2*k44+25284*k22*k23*k24^2*k44+3136*k23^2*k24^2*k44+71260*k14*k24^3*k44+57300*k22*k24^3*k44+19600*k23*k24^3*k44+33424*k24^4*k44+40432*k14^3*k33*k44-50624*k14^2*k22*k33*k44-28294*k14*k22^2*k33*k44-8152*k22^3*k33*k44+15400*k14^2*k23*k33*k44+7728*k14*k22*k23*k33*k44-28294*k22^2*k23*k33*k44+10556*k14*k23^2*k33*k44-42112*k22*k23^2*k33*k44-42420*k23^3*k33*k44+18928*k14^2*k24*k33*k44-38808*k14*k22*k24*k33*k44-28294*k22^2*k24*k33*k44+58828*k14*k23*k24*k33*k44+7336*k22*k23*k24*k33*k44+17360*k23^2*k24*k33*k44-46780*k14*k24^2*k33*k44-42112*k22*k24^2*k33*k44+17360*k23*k24^2*k33*k44-42420*k24^3*k33*k44+38136*k14^2*k33^2*k44-28294*k14*k22*k33^2*k44-22134*k22^2*k33^2*k44+12836*k14*k23*k33^2*k44-28294*k22*k23*k33^2*k44-9940*k23^2*k33^2*k44+13174*k14*k24*k33^2*k44-10024*k22*k24*k33^2*k44+34944*k23*k24*k33^2*k44-224*k24^2*k33^2*k44+11340*k14*k33^3*k44-8152*k22*k33^3*k44+2912*k23*k33^3*k44+1870*k24*k33^3*k44+1434*k33^4*k44+18928*k14^2*k22*k34*k44+13174*k14*k22^2*k34*k44+1870*k22^3*k34*k44-4368*k14^2*k23*k34*k44+58828*k14*k22*k23*k34*k44+34944*k22^2*k23*k34*k44-25704*k14*k23^2*k34*k44+17360*k22*k23^2*k34*k44+4648*k23^3*k34*k44+27704*k14*k22*k24*k34*k44+13174*k22^2*k24*k34*k44+79776*k14*k23*k24*k34*k44+70280*k22*k23*k24*k34*k44+22176*k14*k24^2*k34*k44+25284*k22*k24^2*k34*k44+63280*k23*k24^2*k34*k44+19536*k24^3*k34*k44+78092*k14^2*k33*k34*k44-38808*k14*k22*k33*k34*k44-10024*k22^2*k33*k34*k44+27720*k14*k23*k33*k34*k44+7336*k22*k23*k33*k34*k44+11928*k23^2*k33*k34*k44+27704*k14*k24*k33*k34*k44+7336*k22*k24*k33*k34*k44+70280*k23*k24*k33*k34*k44+11928*k24^2*k33*k34*k44+56836*k14*k33^2*k34*k44-28294*k22*k33^2*k34*k44+13118*k23*k33^2*k34*k44+13174*k24*k33^2*k34*k44+10274*k33^3*k34*k44+36624*k14^2*k34^2*k44-46780*k14*k22*k34^2*k44-224*k22^2*k34^2*k44+22608*k14*k23*k34^2*k44+17360*k22*k23*k34^2*k44+3136*k23^2*k34^2*k44+22176*k14*k24*k34^2*k44+11928*k22*k24*k34^2*k44+63280*k23*k24*k34^2*k44+33472*k24^2*k34^2*k44+102562*k14*k33*k34^2*k44-42112*k22*k33*k34^2*k44+25284*k23*k33*k34^2*k44+25284*k24*k33*k34^2*k44+38136*k33^2*k34^2*k44+71260*k14*k34^3*k44-42420*k22*k34^3*k44+19600*k23*k34^3*k44+19536*k24*k34^3*k44+57300*k33*k34^3*k44+33424*k34^4*k44+31136*k14^2*k22*k44^2+24405*k14*k22^2*k44^2+5209*k22^3*k44^2+9106*k14*k22*k23*k44^2+6678*k22^2*k23*k44^2-87240*k14*k23^2*k44^2-224*k22*k23^2*k44^2+3136*k23^3*k44^2+47796*k14*k22*k24*k44^2+24405*k22^2*k24*k44^2-3864*k14*k23*k24*k44^2+13174*k22*k23*k24*k44^2-13244*k23^2*k24*k44^2+25256*k14*k24^2*k44^2+38136*k22*k24^2*k44^2+9296*k23*k24^2*k44^2+24978*k24^3*k44^2+31136*k14^2*k33*k44^2-25364*k14*k22*k33*k44^2-22134*k22^2*k33*k44^2+9106*k14*k23*k33*k44^2-10024*k22*k23*k33*k44^2-224*k23^2*k33*k44^2+12208*k14*k24*k33*k44^2-28294*k22*k24*k33*k44^2+34944*k23*k24*k33*k44^2-9940*k24^2*k33*k44^2+24405*k14*k33^2*k44^2-22134*k22*k33^2*k44^2+6678*k23*k33^2*k44^2+6678*k24*k33^2*k44^2+5209*k33^3*k44^2+12208*k14*k22*k34*k44^2+6678*k22^2*k34*k44^2-3864*k14*k23*k34*k44^2+34944*k22*k23*k34*k44^2-13244*k23^2*k34*k44^2+13118*k22*k24*k34*k44^2+36736*k23*k24*k34*k44^2+8932*k24^2*k34*k44^2+47796*k14*k33*k34*k44^2-28294*k22*k33*k34*k44^2+13174*k23*k33*k34*k44^2+13118*k24*k33*k34*k44^2+24405*k33^2*k34*k44^2+25256*k14*k34^2*k44^2-9940*k22*k34^2*k44^2+9296*k23*k34^2*k44^2+8932*k24*k34^2*k44^2+38136*k33*k34^2*k44^2+24978*k34^3*k44^2+11732*k14*k22*k44^3+5209*k22^2*k44^3+1870*k22*k23*k44^3-27504*k23^2*k44^3+10274*k22*k24*k44^3-1232*k23*k24*k44^3+5832*k24^2*k44^3+11732*k14*k33*k44^3-8152*k22*k33*k44^3+1870*k23*k33*k44^3+2912*k24*k33*k44^3+5209*k33^2*k44^3+2912*k22*k34*k44^3-1232*k23*k34*k44^3+10274*k33*k34*k44^3+5832*k34^2*k44^3+1434*k22*k44^4+1434*k33*k44^4+22616*k13^4*(k22+k44)+22616*k12^4*(k33+k44)+2*k12^3*(2772*k13^2+2772*k14^2+8512*k23^2+8512*k24^2+20216*k22*k33+26636*k23*k33+7084*k24*k33+12489*k33^2-1064*k23*k34-1064*k24*k34+6096*k33*k34-13176*k34^2-12*k14*(152*k24-571*k33+90*k34-1939*k44)-12*k13*(152*k23-1939*k33+90*k34-571*k44)+20216*k22*k44+7084*k23*k44+26636*k24*k44-20140*k33*k44+6096*k34*k44+12489*k44^2)+2*k13^3*(2772*k14^2+12489*k22^2+8512*k23^2-1064*k23*k24-13176*k24^2-1064*k24*k34+8512*k34^2+4*k22*(6659*k23+1524*k24+5054*k33+1771*k34-5035*k44)+7084*k23*k44+6096*k24*k44+20216*k33*k44+26636*k34*k44+12489*k44^2+12*k14*(571*k22-90*k24-152*k34+1939*k44))+2*k13^2*(2772*k14^3+3388*k22^3+24276*k23^3+6732*k23^2*k24-1036*k23*k24^2+12740*k24^3+18312*k23^2*k33-2184*k23*k24*k33-42784*k24^2*k33+6636*k23^2*k34+28032*k23*k24*k34-1036*k24^2*k34-2184*k24*k33*k34+6636*k23*k34^2+6732*k24*k34^2+18312*k33*k34^2+24276*k34^3+7*k22^2*(2765*k23+574*k24+2724*k33+664*k34-710*k44)-18164*k23^2*k44+18928*k23*k24*k44+17900*k24^2*k44+9464*k23*k33*k44+7700*k24*k33*k44+15568*k33^2*k44+11156*k23*k34*k44+10568*k24*k34*k44+39046*k33*k34*k44+38902*k34^2*k44+4648*k23*k44^2+4018*k24*k44^2+19068*k33*k44^2+19355*k34*k44^2+3388*k44^3+4*k14^2*(2620*k22+358*k23+358*k24+3396*k33+7*k34+3396*k44)+2*k14*(2233*k22^2+2954*k23^2+5966*k24^2-1092*k24*k33-248*k24*k34+1876*k33*k34+8914*k34^2+k22*(5260*k23+11572*k24+4732*k33+10230*k34-2785*k44)+3808*k24*k44+18163*k33*k44+16710*k34*k44+6314*k44^2+4*k23*(264*k24-35*k34+1061*k44))+2*k22*(19451*k23^2+8950*k24^2+7784*k33^2+4732*k33*k34-9082*k34^2+k23*(5284*k24+19523*k33+5578*k34-4263*k44)-12656*k33*k44-4263*k34*k44-2485*k44^2+7*k24*(550*k33+1352*k34+1157*k44)))+2*k12^2*(2772*k13^3+2772*k14^3+18312*k22*k23^2+24276*k23^3+6636*k23^2*k24+18312*k22*k24^2+6636*k23*k24^2+24276*k24^3+15568*k22^2*k33+39046*k22*k23*k33+38902*k23^2*k33+9464*k22*k24*k33+11156*k23*k24*k33-18164*k24^2*k33+19068*k22*k33^2+19355*k23*k33^2+4648*k24*k33^2+3388*k33^3-2184*k22*k23*k34+6732*k23^2*k34-2184*k22*k24*k34+28032*k23*k24*k34+6732*k24^2*k34+7700*k22*k33*k34+10568*k23*k33*k34+18928*k24*k33*k34+4018*k33^2*k34-42784*k22*k34^2-1036*k23*k34^2-1036*k24*k34^2+17900*k33*k34^2+12740*k34^3+15568*k22^2*k44+9464*k22*k23*k44-18164*k23^2*k44+39046*k22*k24*k44+11156*k23*k24*k44+38902*k24^2*k44-25312*k22*k33*k44-8526*k23*k33*k44-8526*k24*k33*k44-4970*k33^2*k44+7700*k22*k34*k44+18928*k23*k34*k44+10568*k24*k34*k44+16198*k33*k34*k44+17900*k34^2*k44+19068*k22*k44^2+4648*k23*k44^2+19355*k24*k44^2-4970*k33*k44^2+4018*k34*k44^2+3388*k44^3+4*k13^2*(378*k14+3396*k22+7*k23+358*k24+3396*k33+358*k34+2620*k44)+4*k14^2*(3396*k22+358*k23+7*k24+2620*k33+358*k34+3396*k44)+2*k13*(756*k14^2+8914*k23^2-140*k23*k24+2954*k24^2+16710*k23*k33+4244*k24*k33+6314*k33^2-248*k23*k34+1056*k24*k34+3808*k33*k34+5966*k34^2+10230*k23*k44+5260*k24*k44-2785*k33*k44+11572*k34*k44+2233*k44^2+k14*(-388*k23-388*k24+4034*k33+4216*k34+4034*k44)+k22*(1876*k23+18163*k33-1092*k34+4732*k44))+2*k14*(2954*k23^2+8914*k24^2+10230*k24*k33+2233*k33^2-248*k24*k34+11572*k33*k34+5966*k34^2+16710*k24*k44-2785*k33*k44+3808*k34*k44+6314*k44^2+k23*(-140*k24+5260*k33+1056*k34+4244*k44)+k22*(1876*k24+4732*k33-1092*k34+18163*k44)))+k12*(25256*k22^2*k23^2+71260*k22*k23^3+45976*k23^4+22176*k22*k23^2*k24+22568*k23^3*k24+25256*k22^2*k24^2+22176*k22*k23*k24^2+20496*k23^2*k24^2+71260*k22*k24^3+22568*k23*k24^3+45976*k24^4+11732*k22^3*k33+47796*k22^2*k23*k33+102562*k22*k23^2*k33+77304*k23^3*k33+12208*k22^2*k24*k33+27704*k22*k23*k24*k33+27076*k23^2*k24*k33-46780*k22*k24^2*k33-12656*k23*k24^2*k33-61712*k24^3*k33+24405*k22^2*k33^2+56836*k22*k23*k33^2+38710*k23^2*k33^2+13174*k22*k24*k33^2+6212*k23*k24*k33^2-13244*k24^2*k33^2+11340*k22*k33^3+3668*k23*k33^3-1232*k24*k33^3+24*k14^3*(1939*k22-90*k23-152*k24+571*k33)-3864*k22^2*k23*k34+22608*k22*k23^2*k34+22456*k23^3*k34-3864*k22^2*k24*k34+79776*k22*k23*k24*k34+67816*k23^2*k24*k34+22608*k22*k24^2*k34+67816*k23*k24^2*k34+22456*k24^3*k34+9106*k22^2*k33*k34+27720*k22*k23*k33*k34+26692*k23^2*k33*k34+58828*k22*k24*k33*k34+41720*k23*k24*k33*k34+7280*k24^2*k33*k34+12836*k22*k33^2*k34+6048*k23*k33^2*k34+25456*k24*k33^2*k34-87240*k22^2*k34^2-25704*k22*k23*k34^2+9296*k23^2*k34^2-25704*k22*k24*k34^2+9968*k23*k24*k34^2+9296*k24^2*k34^2+10556*k22*k33*k34^2+49496*k23*k33*k34^2+49784*k24*k33*k34^2+8036*k33^2*k34^2+15568*k22*k34^3+50568*k23*k34^3+50568*k24*k34^3+19472*k33*k34^3+12096*k34^4+11732*k22^3*k44+12208*k22^2*k23*k44-46780*k22*k23^2*k44-61712*k23^3*k44+47796*k22^2*k24*k44+27704*k22*k23*k24*k44-12656*k23^2*k24*k44+102562*k22*k24^2*k44+27076*k23*k24^2*k44+77304*k24^3*k44-25364*k22^2*k33*k44-38808*k22*k23*k33*k44-36988*k23^2*k33*k44-38808*k22*k24*k33*k44+31640*k23*k24*k33*k44-36988*k24^2*k33*k44-28294*k22*k33^2*k44+18888*k23*k33^2*k44+34944*k24*k33^2*k44+2912*k33^3*k44+9106*k22^2*k34*k44+58828*k22*k23*k34*k44+7280*k23^2*k34*k44+27720*k22*k24*k34*k44+41720*k23*k24*k34*k44+26692*k24^2*k34*k44+7728*k22*k33*k34*k44+63308*k23*k33*k34*k44+63308*k24*k33*k34*k44+12836*k33^2*k34*k44+10556*k22*k34^2*k44+49784*k23*k34^2*k44+49496*k24*k34^2*k44+25284*k33*k34^2*k44+19472*k34^3*k44+24405*k22^2*k44^2+13174*k22*k23*k44^2-13244*k23^2*k44^2+56836*k22*k24*k44^2+6212*k23*k24*k44^2+38710*k24^2*k44^2-28294*k22*k33*k44^2+34944*k23*k33*k44^2+18888*k24*k33*k44^2+6678*k33^2*k44^2+12836*k22*k34*k44^2+25456*k23*k34*k44^2+6048*k24*k34*k44^2+12836*k33*k34*k44^2+8036*k34^2*k44^2+11340*k22*k44^3-1232*k23*k44^3+3668*k24*k44^3+2912*k33*k44^3+24*k13^3*(1939*k22-152*k23-90*k24+571*k44)+4*k13^2*(756*k14^2+6314*k22^2+8914*k23^2-248*k23*k24+5966*k24^2+1876*k23*k33-1092*k24*k33-140*k23*k34+1056*k24*k34+2954*k34^2+k22*(16710*k23+3808*k24+18163*k33+4244*k34-2785*k44)+10230*k23*k44+11572*k24*k44+4732*k33*k44+5260*k34*k44+2233*k44^2+k14*(4034*k22-388*k23+4216*k24-388*k34+4034*k44))+4*k14^2*(6314*k22^2+5966*k23^2+8914*k24^2+10230*k24*k33+2233*k33^2-140*k24*k34+5260*k33*k34+2954*k34^2+1876*k24*k44+4732*k33*k44-4*k23*(62*k24-2893*k33-264*k34+273*k44)+k22*(3808*k23+16710*k24-2785*k33+4244*k34+18163*k44))+2*k14*(11212*k23^3+40060*k24^3-25480*k24^2*k33+18368*k24*k33^2+8436*k24^2*k34+13468*k24*k33*k34+3024*k33^2*k34+13768*k24*k34^2+13018*k33*k34^2+11212*k34^3+2*k23^2*(6884*k24+6509*k33+10374*k34-3290*k44)+43316*k24^2*k44+21932*k24*k33*k44+6559*k33^2*k44+4592*k24*k34*k44+13684*k33*k34*k44+10024*k34^2*k44+5684*k24*k44^2+6104*k33*k44^2+14*k22^2*(406*k24+436*k33-138*k34+1707*k44)+2*k23*(4218*k24^2+6734*k24*k33+1512*k33^2+5712*k24*k34+9032*k33*k34+10374*k34^2+2344*k24*k44+15687*k33*k44+6672*k34*k44-966*k44^2)+k22*(10024*k23^2+43316*k24^2+21932*k24*k33+6559*k33^2+4688*k24*k34+31374*k33*k34-6580*k34^2+58922*k24*k44-24360*k33*k44+12242*k34*k44+23898*k44^2+2*k23*(2296*k24+6842*k33+6672*k34+6121*k44)))+2*k13*(40060*k23^3+8436*k23^2*k24+13768*k23*k24^2+11212*k24^3+43316*k23^2*k33+4688*k23*k24*k33-6580*k24^2*k33+5684*k23*k33^2-1932*k24*k33^2+k14^2*(8068*k22+8432*k23-776*k24+8068*k33-776*k34)+8436*k23^2*k34+11424*k23*k24*k34+20748*k24^2*k34+4592*k23*k33*k34+13344*k24*k33*k34+13768*k23*k34^2+20748*k24*k34^2+10024*k33*k34^2+11212*k34^3-25480*k23^2*k44+13468*k23*k24*k44+13018*k24^2*k44+21932*k23*k33*k44+31374*k24*k33*k44+6104*k33^2*k44+13468*k23*k34*k44+18064*k24*k34*k44+13684*k33*k34*k44+13018*k34^2*k44+18368*k23*k44^2+3024*k24*k44^2+6559*k33*k44^2+3024*k34*k44^2+14*k22^2*(406*k23+1707*k33-138*k34+436*k44)+2*k14*(4206*k23^2+4206*k24^2+12016*k24*k33-3296*k24*k34+2072*k33*k34+4206*k34^2-8*k23*(412*k24-259*k33+412*k34-1502*k44)+2072*k24*k44+6135*k33*k44+2072*k34*k44+k22*(2072*k23+2072*k24+6135*k33+12016*k34+6135*k44))+k22*(43316*k23^2+10024*k24^2+23898*k33^2+12242*k33*k34-6580*k34^2-24360*k33*k44+31374*k34*k44+6559*k44^2+2*k24*(6121*k33+6672*k34+6842*k44)+k23*(4592*k24+58922*k33+4688*k34+21932*k44))))+k13*(45976*k23^4+22456*k23^3*k24+9296*k23^2*k24^2+50568*k23*k24^3+12096*k24^4+71260*k23^3*k33+22608*k23^2*k24*k33-25704*k23*k24^2*k33+15568*k24^3*k33+25256*k23^2*k33^2-3864*k23*k24*k33^2-87240*k24^2*k33^2+24*k14^3*(571*k22-90*k23+1939*k33-152*k34)+22568*k23^3*k34+67816*k23^2*k24*k34+9968*k23*k24^2*k34+50568*k24^3*k34+22176*k23^2*k33*k34+79776*k23*k24*k33*k34-25704*k24^2*k33*k34-3864*k24*k33^2*k34+20496*k23^2*k34^2+67816*k23*k24*k34^2+9296*k24^2*k34^2+22176*k23*k33*k34^2+22608*k24*k33*k34^2+25256*k33^2*k34^2+22568*k23*k34^3+22456*k24*k34^3+71260*k33*k34^3+45976*k34^4-61712*k23^3*k44+7280*k23^2*k24*k44+49784*k23*k24^2*k44+19472*k24^3*k44-46780*k23^2*k33*k44+58828*k23*k24*k33*k44+10556*k24^2*k33*k44+12208*k23*k33^2*k44+9106*k24*k33^2*k44+11732*k33^3*k44-12656*k23^2*k34*k44+41720*k23*k24*k34*k44+49496*k24^2*k34*k44+27704*k23*k33*k34*k44+27720*k24*k33*k34*k44+47796*k33^2*k34*k44+27076*k23*k34^2*k44+26692*k24*k34^2*k44+102562*k33*k34^2*k44+77304*k34^3*k44-13244*k23^2*k44^2+25456*k23*k24*k44^2+8036*k24^2*k44^2+13174*k23*k33*k44^2+12836*k24*k33*k44^2+24405*k33^2*k44^2+6212*k23*k34*k44^2+6048*k24*k34*k44^2+56836*k33*k34*k44^2+38710*k34^2*k44^2-1232*k23*k44^3+11340*k33*k44^3+3668*k34*k44^3+28*k22^3*(131*k23+405*k33-44*k34+104*k44)+k22^2*(38710*k23^2+8036*k24^2+24405*k33^2+13174*k33*k34-13244*k34^2-28294*k33*k44+34944*k34*k44+6678*k44^2+4*k24*(3209*k33+6364*k34+3209*k44)+4*k23*(1512*k24+14209*k33+1553*k34+4722*k44))+4*k14^2*(2233*k22^2+5966*k23^2+2954*k24^2+4244*k24*k33+6314*k33^2-140*k24*k34+16710*k33*k34+8914*k34^2+4*k23*(264*k24+952*k33-62*k34-273*k44)+18163*k33*k44+1876*k34*k44+k22*(11572*k23+5260*k24-2785*k33+10230*k34+4732*k44))+2*k22*(38652*k23^3+9736*k24^3+5866*k33^3+6104*k33^2*k34-23390*k33*k34^2-30856*k34^3+k23^2*(13346*k24+51281*k33+13538*k34-18494*k44)-12682*k33^2*k44-19404*k33*k34*k44-18494*k34^2*k44-14147*k33*k44^2+9444*k34*k44^2+1456*k44^3+14*k24^2*(377*k33+1778*k34+903*k44)+k24*(4553*k33^2+29414*k33*k34+3640*k34^2+3864*k33*k44+31654*k34*k44+6418*k44^2)+2*k23*(12374*k24^2+11949*k33^2+6926*k33*k34-3164*k34^2-9702*k33*k44+7910*k34*k44+8736*k44^2+7*k24*(990*k33+1490*k34+2261*k44)))+2*k14*(7*k22^2*(432*k23+432*k24+937*k33+2624*k34+937*k44)+2*k22*(6509*k23^2+6509*k24^2+k24*(15687*k33+6734*k34+6842*k44)+k23*(9032*k24+6842*k33+6734*k34+15687*k44)+2*(1526*k33^2+5483*k33*k34-6370*k34^2-6090*k33*k44+5483*k34*k44+1526*k44^2))+2*(5606*k23^3+5606*k24^3+2842*k33^2*k34+21658*k33*k34^2+20030*k34^3+2*k23^2*(5187*k24+2506*k33+3442*k34-1645*k44)+11949*k33^2*k44+29461*k33*k34*k44+21658*k34^2*k44+11949*k33*k44^2+2842*k34*k44^2+k24^2*(-3290*k33+6884*k34+5012*k44)+k24*(-966*k33^2+2344*k33*k34+4218*k34^2+6121*k33*k44+2296*k34*k44)+k23*(10374*k24^2+2296*k33*k34+4218*k34^2+6121*k33*k44+2344*k34*k44-966*k44^2+48*k24*(139*k33+119*k34+139*k44))))))+k11*(21336*k14^5*k22+33424*k14^4*k22^2+19754*k14^3*k22^3+3804*k14^2*k22^4+15616*k14^4*k22*k23+19472*k14^3*k22^2*k23+5852*k14^2*k22^3*k23-27712*k14^4*k23^2+38472*k14^3*k22*k23^2+35800*k14^2*k22^2*k23^2+3964*k14*k22^3*k23^2+1890*k22^4*k23^2+10192*k14^3*k23^3+38472*k14^2*k22*k23^3+12192*k14*k22^2*k23^3+11452*k22^3*k23^3+20944*k14^2*k23^4+15616*k14*k22*k23^4+22616*k22^2*k23^4+7264*k14*k23^5+21336*k22*k23^5+7952*k23^6+65800*k14^4*k22*k24+77304*k14^3*k22^2*k24+26242*k14^2*k22^3*k24+1190*k14*k22^4*k24-2240*k14^4*k23*k24+39312*k14^3*k22*k23*k24+26036*k14^2*k22^2*k23*k24+2832*k14*k22^3*k23*k24-448*k14^3*k23^2*k24+59136*k14^2*k22*k23^2*k24+46288*k14*k22^2*k23^2*k24+4396*k22^3*k23^2*k24+16016*k14^2*k23^3*k24+86632*k14*k22*k23^3*k24+13704*k22^2*k23^3*k24+48944*k14*k23^4*k24+17360*k22*k23^4*k24+7952*k23^5*k24+12656*k14^4*k24^2+104472*k14^3*k22*k24^2+77804*k14^2*k22^2*k24^2+17612*k14*k22^3*k24^2+1890*k22^4*k24^2+13472*k14^3*k23*k24^2+45584*k14^2*k22*k23*k24^2+21040*k14*k22^2*k23*k24^2+4396*k22^3*k23*k24^2+6384*k14^2*k23^2*k24^2+67984*k14*k22*k23^2*k24^2+20960*k22^2*k23^2*k24^2+27216*k14*k23^3*k24^2+29288*k22*k23^3*k24^2+8528*k23^4*k24^2+42224*k14^3*k24^3+104472*k14^2*k22*k24^3+53272*k14*k22^2*k24^3+11452*k22^3*k24^3+25648*k14^2*k23*k24^3+38960*k14*k22*k23*k24^3+13704*k22^2*k23*k24^3+33600*k14*k23^2*k24^3+29288*k22*k23^2*k24^3+1568*k23^3*k24^3+50672*k14^2*k24^4+65800*k14*k22*k24^4+22616*k22^2*k24^4+22560*k14*k23*k24^4+17360*k22*k23*k24^4+8528*k23^2*k24^4+29792*k14*k24^5+21336*k22*k24^5+7952*k23*k24^5+7952*k24^6+21336*k14^5*k33-85536*k14^4*k22*k33-42420*k14^3*k22^2*k33-14060*k14^2*k22^3*k33-44*k14*k22^4*k33+315*k22^5*k33+15616*k14^4*k23*k33+22120*k14^3*k22*k23*k33+10556*k14^2*k22^2*k23*k33+3880*k14*k22^3*k23*k33+2723*k22^4*k23*k33+38472*k14^3*k23^2*k33+35112*k14^2*k22*k23^2*k33+15400*k14*k22^2*k23^2*k33+17320*k22^3*k23^2*k33+38472*k14^2*k23^3*k33+24832*k14*k22*k23^3*k33+40432*k22^2*k23^3*k33+15616*k14*k23^4*k33+46200*k22*k23^4*k33+21336*k23^5*k33+17360*k14^4*k24*k33-97272*k14^3*k22*k24*k33-36988*k14^2*k22^2*k24*k33+7036*k14*k22^3*k24*k33+630*k22^4*k24*k33+84728*k14^3*k23*k24*k33+43344*k14^2*k22*k23*k24*k33+62748*k14*k22^2*k23*k24*k33+5476*k22^3*k23*k24*k33+40544*k14^2*k23^2*k24*k33+107016*k14*k22*k23^2*k24*k33+18928*k22^2*k23^2*k24*k33+84728*k14*k23^3*k24*k33+28840*k22*k23^3*k24*k33+17360*k23^4*k24*k33-6904*k14^3*k24^2*k33-90944*k14^2*k22*k24^2*k33-17052*k14*k22^2*k24^2*k33-11504*k22^3*k24^2*k33+37184*k14^2*k23*k24^2*k33+41440*k14*k22*k23*k24^2*k33-11140*k22^2*k23*k24^2*k33+37184*k14*k23^2*k24^2*k33-20640*k22*k23^2*k24^2*k33-6904*k23^3*k24^2*k33-46144*k14^2*k24^3*k33-97272*k14*k22*k24^3*k33-40280*k22^2*k24^3*k33+22176*k14*k23*k24^3*k33-76552*k22*k23*k24^3*k33-46144*k23^2*k24^3*k33-59808*k14*k24^4*k33-85536*k22*k24^4*k33-59808*k23*k24^4*k33-41376*k24^5*k33+33424*k14^4*k33^2-42420*k14^3*k22*k33^2-224*k14^2*k22^2*k33^2+1870*k14*k22^3*k33^2+1434*k22^4*k33^2+19472*k14^3*k23*k33^2+10556*k14^2*k22*k23*k33^2+9106*k14*k22^2*k23*k33^2+11732*k22^3*k23*k33^2+35800*k14^2*k23^2*k33^2+15400*k14*k22*k23^2*k33^2+31136*k22^2*k23^2*k33^2+12192*k14*k23^3*k33^2+40432*k22*k23^3*k33^2+22616*k23^4*k33^2+19600*k14^3*k24*k33^2+17360*k14^2*k22*k24*k33^2+34944*k14*k22^2*k24*k33^2+2912*k22^3*k24*k33^2+49784*k14^2*k23*k24*k33^2+58828*k14*k22*k23*k24*k33^2+12208*k22^2*k23*k24*k33^2+37856*k14*k23^2*k24*k33^2+18928*k22*k23^2*k24*k33^2+14168*k23^3*k24*k33^2+3136*k14^2*k24^2*k33^2+17360*k14*k22*k24^2*k33^2-9940*k22^2*k24^2*k33^2+7280*k14*k23*k24^2*k33^2-46780*k22*k23*k24^2*k33^2-36328*k23^2*k24^2*k33^2+4648*k14*k24^3*k33^2-42420*k22*k24^3*k33^2-61712*k23*k24^3*k33^2-35896*k24^4*k33^2+19754*k14^3*k33^3-14060*k14^2*k22*k33^3+1870*k14*k22^2*k33^3+2912*k22^3*k33^3+5852*k14^2*k23*k33^3+3880*k14*k22*k23*k33^3+11732*k22^2*k23*k33^3+3964*k14*k23^2*k33^3+17320*k22*k23^2*k33^3+11452*k23^3*k33^3+6812*k14^2*k24*k33^3+17164*k14*k22*k24*k33^3+2912*k22^2*k24*k33^3+13904*k14*k23*k24*k33^3+5432*k22*k23*k24*k33^3+4804*k23^2*k24*k33^3-5068*k14*k24^2*k33^3-14060*k22*k24^2*k33^3-17216*k23*k24^2*k33^3-10836*k24^3*k33^3+3804*k14^2*k33^4-44*k14*k22*k33^4+1434*k22^2*k33^4+2723*k22*k23*k33^4+1890*k23^2*k33^4-284*k14*k24*k33^4-44*k22*k24*k33^4-616*k23*k24*k33^4-13700*k24^2*k33^4+315*k22*k33^5+17360*k14^4*k22*k34+19600*k14^3*k22^2*k34+6812*k14^2*k22^3*k34-284*k14*k22^4*k34-2240*k14^4*k23*k34+84728*k14^3*k22*k23*k34+49784*k14^2*k22^2*k23*k34+13904*k14*k22^3*k23*k34-616*k22^4*k23*k34-448*k14^3*k23^2*k34+40544*k14^2*k22*k23^2*k34+37856*k14*k22^2*k23^2*k34+4804*k22^3*k23^2*k34+16016*k14^2*k23^3*k34+84728*k14*k22*k23^3*k34+14168*k22^2*k23^3*k34+48944*k14*k23^4*k34+17360*k22*k23^4*k34+7952*k23^5*k34+39344*k14^3*k22*k24*k34+27076*k14^2*k22^2*k24*k34+3280*k14*k22^3*k24*k34-616*k22^4*k24*k34+55040*k14^3*k23*k24*k34+130032*k14^2*k22*k23*k24*k34+26936*k14*k22^2*k23*k24*k34+22864*k22^3*k23*k24*k34-6720*k14^2*k23^2*k24*k34+44688*k14*k22*k23^2*k24*k34+40920*k22^2*k23^2*k24*k34+31360*k14*k23^3*k24*k34+101488*k22*k23^3*k24*k34+58752*k23^4*k24*k34+12880*k14^3*k24^2*k34+45584*k14^2*k22*k24^2*k34+22312*k14*k22^2*k24^2*k34+4804*k22^3*k24^2*k34+69664*k14^2*k23*k24^2*k34+142520*k14*k22*k23*k24^2*k34+40920*k22^2*k23*k24^2*k34+7056*k14*k23^2*k24^2*k34+68768*k22*k23^2*k24^2*k34+31248*k23^3*k24^2*k34+25584*k14^2*k24^3*k34+39344*k14*k22*k24^3*k34+14168*k22^2*k24^3*k34+110992*k14*k23*k24^3*k34+101488*k22*k23*k24^3*k34+31248*k23^2*k24^3*k34+22704*k14*k24^4*k34+17360*k22*k24^4*k34+58752*k23*k24^4*k34+7952*k24^5*k34+65800*k14^4*k33*k34-97272*k14^3*k22*k33*k34+17360*k14^2*k22^2*k33*k34+17164*k14*k22^3*k33*k34-44*k22^4*k33*k34+39312*k14^3*k23*k33*k34+43344*k14^2*k22*k23*k33*k34+58828*k14*k22^2*k23*k33*k34+5432*k22^3*k23*k33*k34+59136*k14^2*k23^2*k33*k34+107016*k14*k22*k23^2*k33*k34+18928*k22^2*k23^2*k33*k34+86632*k14*k23^3*k33*k34+28840*k22*k23^3*k33*k34+17360*k23^4*k33*k34+39344*k14^3*k24*k33*k34+32144*k14^2*k22*k24*k33*k34+31640*k14*k22^2*k24*k33*k34+7036*k22^3*k24*k33*k34+130032*k14^2*k23*k24*k33*k34+36064*k14*k22*k23*k24*k33*k34+43864*k22^2*k23*k24*k33*k34+44688*k14*k23^2*k24*k33*k34+109920*k22*k23^2*k24*k33*k34+101488*k23^3*k24*k33*k34+35336*k14^2*k24^2*k33*k34+32144*k14*k22*k24^2*k33*k34-17052*k22^2*k24^2*k33*k34+20608*k14*k23*k24^2*k33*k34-55328*k22*k23*k24^2*k33*k34-3024*k23^2*k24^2*k33*k34+28784*k14*k24^3*k33*k34-97272*k22*k24^3*k33*k34-89600*k23*k24^3*k33*k34-59808*k24^4*k33*k34+77304*k14^3*k33^2*k34-36988*k14^2*k22*k33^2*k34+34944*k14*k22^2*k33^2*k34+2912*k22^3*k33^2*k34+26036*k14^2*k23*k33^2*k34+62748*k14*k22*k23*k33^2*k34+12208*k22^2*k23*k33^2*k34+46288*k14*k23^2*k33^2*k34+18928*k22*k23^2*k33^2*k34+13704*k23^3*k33^2*k34+27076*k14^2*k24*k33^2*k34+31640*k14*k22*k24*k33^2*k34+18888*k22^2*k24*k33^2*k34+26936*k14*k23*k24*k33^2*k34+43864*k22*k23*k24*k33^2*k34+40920*k23^2*k24*k33^2*k34-12656*k14*k24^2*k33^2*k34-36988*k22*k24^2*k33^2*k34-50960*k23*k24^2*k33^2*k34-61712*k24^3*k33^2*k34+26242*k14^2*k33^3*k34+7036*k14*k22*k33^3*k34+2912*k22^2*k33^3*k34+2832*k14*k23*k33^3*k34+5476*k22*k23*k33^3*k34+4396*k23^2*k33^3*k34+3280*k14*k24*k33^3*k34+7036*k22*k24*k33^3*k34+22864*k23*k24*k33^3*k34-17216*k24^2*k33^3*k34+1190*k14*k33^4*k34+630*k22*k33^4*k34-616*k24*k33^4*k34+12656*k14^4*k34^2-6904*k14^3*k22*k34^2+3136*k14^2*k22^2*k34^2-5068*k14*k22^3*k34^2-13700*k22^4*k34^2+13472*k14^3*k23*k34^2+37184*k14^2*k22*k23*k34^2+7280*k14*k22^2*k23*k34^2-17216*k22^3*k23*k34^2+6384*k14^2*k23^2*k34^2+37184*k14*k22*k23^2*k34^2-36328*k22^2*k23^2*k34^2+27216*k14*k23^3*k34^2-6904*k22*k23^3*k34^2+8528*k23^4*k34^2+12880*k14^3*k24*k34^2+35336*k14^2*k22*k24*k34^2-12656*k14*k22^2*k24*k34^2-17216*k22^3*k24*k34^2+69664*k14^2*k23*k24*k34^2+20608*k14*k22*k23*k24*k34^2-50960*k22^2*k23*k24*k34^2+7056*k14*k23^2*k24*k34^2-3024*k22*k23^2*k24*k34^2+31248*k23^3*k24*k34^2+29888*k14^2*k24^2*k34^2+35336*k14*k22*k24^2*k34^2-36328*k22^2*k24^2*k34^2+15680*k14*k23*k24^2*k34^2-3024*k22*k23*k24^2*k34^2+33600*k23^2*k24^2*k34^2+41888*k14*k24^3*k34^2-6904*k22*k24^3*k34^2+31248*k23*k24^3*k34^2+8528*k24^4*k34^2+104472*k14^3*k33*k34^2-90944*k14^2*k22*k33*k34^2+17360*k14*k22^2*k33*k34^2-14060*k22^3*k33*k34^2+45584*k14^2*k23*k33*k34^2+41440*k14*k22*k23*k33*k34^2-46780*k22^2*k23*k33*k34^2+67984*k14*k23^2*k33*k34^2-20640*k22*k23^2*k33*k34^2+29288*k23^3*k33*k34^2+45584*k14^2*k24*k33*k34^2+32144*k14*k22*k24*k33*k34^2-36988*k22^2*k24*k33*k34^2+142520*k14*k23*k24*k33*k34^2-55328*k22*k23*k24*k33*k34^2+68768*k23^2*k24*k33*k34^2+35336*k14*k24^2*k33*k34^2-90944*k22*k24^2*k33*k34^2-3024*k23*k24^2*k33*k34^2-46144*k24^3*k33*k34^2+77804*k14^2*k33^2*k34^2-17052*k14*k22*k33^2*k34^2-9940*k22^2*k33^2*k34^2+21040*k14*k23*k33^2*k34^2-11140*k22*k23*k33^2*k34^2+20960*k23^2*k33^2*k34^2+22312*k14*k24*k33^2*k34^2-17052*k22*k24*k33^2*k34^2+40920*k23*k24*k33^2*k34^2-36328*k24^2*k33^2*k34^2+17612*k14*k33^3*k34^2-11504*k22*k33^3*k34^2+4396*k23*k33^3*k34^2+4804*k24*k33^3*k34^2+1890*k33^4*k34^2+42224*k14^3*k34^3-46144*k14^2*k22*k34^3+4648*k14*k22^2*k34^3-10836*k22^3*k34^3+25648*k14^2*k23*k34^3+22176*k14*k22*k23*k34^3-61712*k22^2*k23*k34^3+33600*k14*k23^2*k34^3-46144*k22*k23^2*k34^3+1568*k23^3*k34^3+25584*k14^2*k24*k34^3+28784*k14*k22*k24*k34^3-61712*k22^2*k24*k34^3+110992*k14*k23*k24*k34^3-89600*k22*k23*k24*k34^3+31248*k23^2*k24*k34^3+41888*k14*k24^2*k34^3-46144*k22*k24^2*k34^3+31248*k23*k24^2*k34^3+1568*k24^3*k34^3+104472*k14^2*k33*k34^3-97272*k14*k22*k33*k34^3-42420*k22^2*k33*k34^3+38960*k14*k23*k33*k34^3-76552*k22*k23*k33*k34^3+29288*k23^2*k33*k34^3+39344*k14*k24*k33*k34^3-97272*k22*k24*k33*k34^3+101488*k23*k24*k33*k34^3-6904*k24^2*k33*k34^3+53272*k14*k33^2*k34^3-40280*k22*k33^2*k34^3+13704*k23*k33^2*k34^3+14168*k24*k33^2*k34^3+11452*k33^3*k34^3+50672*k14^2*k34^4-59808*k14*k22*k34^4-35896*k22^2*k34^4+22560*k14*k23*k34^4-59808*k22*k23*k34^4+8528*k23^2*k34^4+22704*k14*k24*k34^4-59808*k22*k24*k34^4+58752*k23*k24*k34^4+8528*k24^2*k34^4+65800*k14*k33*k34^4-85536*k22*k33*k34^4+17360*k23*k33*k34^4+17360*k24*k33*k34^4+22616*k33^2*k34^4+29792*k14*k34^5-41376*k22*k34^5+7952*k23*k34^5+7952*k24*k34^5+21336*k33*k34^5+7952*k34^6+46200*k14^4*k22*k44+57300*k14^3*k22^2*k44+25748*k14^2*k22^3*k44+2611*k14*k22^4*k44+315*k22^5*k44+24832*k14^3*k22*k23*k44+25284*k14^2*k22^2*k23*k44+5878*k14*k22^3*k23*k44+630*k22^4*k23*k44-83744*k14^3*k23^2*k44+35112*k14^2*k22*k23^2*k44+32396*k14*k22^2*k23^2*k44-11504*k22^3*k23^2*k44+23296*k14^2*k23^3*k44+22120*k14*k22*k23^3*k44-40280*k22^2*k23^3*k44+9632*k14*k23^4*k44-85536*k22*k23^4*k44-41376*k23^5*k44+111160*k14^3*k22*k24*k44+102562*k14^2*k22^2*k24*k44+25170*k14*k22^3*k24*k44+2723*k22^4*k24*k44-5040*k14^3*k23*k24*k44+49448*k14^2*k22*k23*k24*k44+27368*k14*k22^2*k23*k24*k44+5476*k22^3*k23*k24*k44-20440*k14^2*k23^2*k24*k44+39032*k14*k22*k23^2*k24*k44-11140*k22^2*k23^2*k24*k44+24864*k14*k23^3*k24*k44-76552*k22*k23^3*k24*k44-59808*k23^4*k24*k44+30464*k14^3*k24^2*k44+147016*k14^2*k22*k24^2*k44+78092*k14*k22^2*k24^2*k44+17320*k22^3*k24^2*k44+25432*k14^2*k23*k24^2*k44+48840*k14*k22*k23*k24^2*k44+18928*k22^2*k23*k24^2*k44+12712*k14*k23^2*k24^2*k44-20640*k22*k23^2*k24^2*k44-46144*k23^3*k24^2*k44+77952*k14^2*k24^3*k44+111160*k14*k22*k24^3*k44+40432*k22^2*k24^3*k44+36160*k14*k23*k24^3*k44+28840*k22*k23*k24^3*k44-6904*k23^2*k24^3*k44+62912*k14*k24^4*k44+46200*k22*k24^4*k44+17360*k23*k24^4*k44+21336*k24^5*k44+46200*k14^4*k33*k44-121392*k14^3*k22*k33*k44-42112*k14^2*k22^2*k33*k44-18102*k14*k22^3*k33*k44+654*k22^4*k33*k44+24832*k14^3*k23*k33*k44+25760*k14^2*k22*k23*k33*k44+7728*k14*k22^2*k23*k33*k44-22468*k22^3*k23*k33*k44+35112*k14^2*k23^2*k33*k44+25760*k14*k22*k23^2*k33*k44-50624*k22^2*k23^2*k33*k44+22120*k14*k23^3*k33*k44-121392*k22*k23^3*k33*k44-85536*k23^4*k33*k44+28840*k14^3*k24*k33*k44-95060*k14^2*k22*k24*k33*k44-38808*k14*k22^2*k24*k33*k44-22468*k22^3*k24*k33*k44+107016*k14^2*k23*k24*k33*k44+33824*k14*k22*k23*k24*k33*k44-48720*k22^2*k23*k24*k33*k44+43344*k14*k23^2*k24*k33*k44-95060*k22*k23^2*k24*k33*k44-97272*k23^3*k24*k33*k44-20640*k14^2*k24^2*k33*k44-95060*k14*k22*k24^2*k33*k44-50624*k22^2*k24^2*k33*k44+41440*k14*k23*k24^2*k33*k44-95060*k22*k23*k24^2*k33*k44-90944*k23^2*k24^2*k33*k44-76552*k14*k24^3*k33*k44-121392*k22*k24^3*k33*k44-97272*k23*k24^3*k33*k44-85536*k24^4*k33*k44+57300*k14^3*k33^2*k44-42112*k14^2*k22*k33^2*k44-10024*k14*k22^2*k33^2*k44-8152*k22^3*k33^2*k44+25284*k14^2*k23*k33^2*k44+7728*k14*k22*k23*k33^2*k44-25364*k22^2*k23*k33^2*k44+32396*k14*k23^2*k33^2*k44-50624*k22*k23^2*k33^2*k44-40280*k23^3*k33^2*k44+25284*k14^2*k24*k33^2*k44+7336*k14*k22*k24*k33^2*k44-28294*k22^2*k24*k33^2*k44+63308*k14*k23*k24*k33^2*k44-38808*k22*k23*k24*k33^2*k44-17052*k23^2*k24*k33^2*k44+11928*k14*k24^2*k33^2*k44-42112*k22*k24^2*k33^2*k44-36988*k23*k24^2*k33^2*k44-42420*k24^3*k33^2*k44+25748*k14^2*k33^3*k44-18102*k14*k22*k33^3*k44-8152*k22^2*k33^3*k44+5878*k14*k23*k33^3*k44-22468*k22*k23*k33^3*k44-11504*k23^2*k33^3*k44+6294*k14*k24*k33^3*k44-18102*k22*k24*k33^3*k44+7036*k23*k24*k33^3*k44-14060*k24^2*k33^3*k44+2611*k14*k33^4*k44+654*k22*k33^4*k44+630*k23*k33^4*k44-44*k24*k33^4*k44+315*k33^5*k44+28840*k14^3*k22*k34*k44+25284*k14^2*k22^2*k34*k44+6294*k14*k22^3*k34*k44-44*k22^4*k34*k44-5040*k14^3*k23*k34*k44+107016*k14^2*k22*k23*k34*k44+63308*k14*k22^2*k23*k34*k44+7036*k22^3*k23*k34*k44-20440*k14^2*k23^2*k34*k44+43344*k14*k22*k23^2*k34*k44-17052*k22^2*k23^2*k34*k44+24864*k14*k23^3*k34*k44-97272*k22*k23^3*k34*k44-59808*k23^4*k34*k44+49344*k14^2*k22*k24*k34*k44+27704*k14*k22^2*k24*k34*k44+5432*k22^3*k24*k34*k44+86784*k14^2*k23*k24*k34*k44+131824*k14*k22*k23*k24*k34*k44+43864*k22^2*k23*k24*k34*k44+6832*k14*k23^2*k24*k34*k44-55328*k22*k23^2*k24*k34*k44-89600*k23^3*k24*k34*k44+24472*k14^2*k24^2*k34*k44+49344*k14*k22*k24^2*k34*k44+18928*k22^2*k24^2*k34*k44+111832*k14*k23*k24^2*k34*k44+109920*k22*k23*k24^2*k34*k44-3024*k23^2*k24^2*k34*k44+36224*k14*k24^3*k34*k44+28840*k22*k24^3*k34*k44+101488*k23*k24^3*k34*k44+17360*k24^4*k34*k44+111160*k14^3*k33*k34*k44-95060*k14^2*k22*k33*k34*k44+7336*k14*k22^2*k33*k34*k44-18102*k22^3*k33*k34*k44+49448*k14^2*k23*k33*k34*k44+33824*k14*k22*k23*k33*k34*k44-38808*k22^2*k23*k33*k34*k44+39032*k14*k23^2*k33*k34*k44-95060*k22*k23^2*k33*k34*k44-76552*k23^3*k33*k34*k44+49344*k14^2*k24*k33*k34*k44+27720*k14*k22*k24*k33*k34*k44-38808*k22^2*k24*k33*k34*k44+131824*k14*k23*k24*k33*k34*k44-60480*k22*k23*k24*k33*k34*k44-55328*k23^2*k24*k33*k34*k44+48440*k14*k24^2*k33*k34*k44-95060*k22*k24^2*k33*k34*k44-55328*k23*k24^2*k33*k34*k44-76552*k24^3*k33*k34*k44+102562*k14^2*k33^2*k34*k44-38808*k14*k22*k33^2*k34*k44-28294*k22^2*k33^2*k34*k44+27368*k14*k23*k33^2*k34*k44-48720*k22*k23*k33^2*k34*k44-11140*k23^2*k33^2*k34*k44+27704*k14*k24*k33^2*k34*k44-38808*k22*k24*k33^2*k34*k44+43864*k23*k24*k33^2*k34*k44-46780*k24^2*k33^2*k34*k44+25170*k14*k33^3*k34*k44-22468*k22*k33^3*k34*k44+5476*k23*k33^3*k34*k44+5432*k24*k33^3*k34*k44+2723*k33^4*k34*k44+30464*k14^3*k34^2*k44-20640*k14^2*k22*k34^2*k44+11928*k14*k22^2*k34^2*k44-14060*k22^3*k34^2*k44+25432*k14^2*k23*k34^2*k44+41440*k14*k22*k23*k34^2*k44-36988*k22^2*k23*k34^2*k44+12712*k14*k23^2*k34^2*k44-90944*k22*k23^2*k34^2*k44-46144*k23^3*k34^2*k44+24472*k14^2*k24*k34^2*k44+48440*k14*k22*k24*k34^2*k44-46780*k22^2*k24*k34^2*k44+111832*k14*k23*k24*k34^2*k44-55328*k22*k23*k24*k34^2*k44-3024*k23^2*k24*k34^2*k44+73792*k14*k24^2*k34^2*k44-20640*k22*k24^2*k34^2*k44+68768*k23*k24^2*k34^2*k44+29288*k24^3*k34^2*k44+147016*k14^2*k33*k34^2*k44-95060*k14*k22*k33*k34^2*k44-42112*k22^2*k33*k34^2*k44+48840*k14*k23*k33*k34^2*k44-95060*k22*k23*k33*k34^2*k44-20640*k23^2*k33*k34^2*k44+49344*k14*k24*k33*k34^2*k44-95060*k22*k24*k33*k34^2*k44+109920*k23*k24*k33*k34^2*k44-20640*k24^2*k33*k34^2*k44+78092*k14*k33^2*k34^2*k44-50624*k22*k33^2*k34^2*k44+18928*k23*k33^2*k34^2*k44+18928*k24*k33^2*k34^2*k44+17320*k33^3*k34^2*k44+77952*k14^2*k34^3*k44-76552*k14*k22*k34^3*k44-42420*k22^2*k34^3*k44+36160*k14*k23*k34^3*k44-97272*k22*k23*k34^3*k44-6904*k23^2*k34^3*k44+36224*k14*k24*k34^3*k44-76552*k22*k24*k34^3*k44+101488*k23*k24*k34^3*k44+29288*k24^2*k34^3*k44+111160*k14*k33*k34^3*k44-121392*k22*k33*k34^3*k44+28840*k23*k33*k34^3*k44+28840*k24*k33*k34^3*k44+40432*k33^2*k34^3*k44+62912*k14*k34^4*k44-85536*k22*k34^4*k44+17360*k23*k34^4*k44+17360*k24*k34^4*k44+46200*k33*k34^4*k44+21336*k34^5*k44+40432*k14^3*k22*k44^2+38136*k14^2*k22^2*k44^2+11340*k14*k22^3*k44^2+1434*k22^4*k44^2+15400*k14^2*k22*k23*k44^2+12836*k14*k22^2*k23*k44^2+2912*k22^3*k23*k44^2-85568*k14^2*k23^2*k44^2+10556*k14*k22*k23^2*k44^2-9940*k22^2*k23^2*k44^2+15568*k14*k23^3*k44^2-42420*k22*k23^3*k44^2-35896*k23^4*k44^2+72652*k14^2*k22*k24*k44^2+47796*k14*k22^2*k24*k44^2+11732*k22^3*k24*k44^2-4368*k14^2*k23*k24*k44^2+24484*k14*k22*k23*k24*k44^2+12208*k22^2*k23*k24*k44^2-13160*k14*k23^2*k24*k44^2-46780*k22*k23^2*k24*k44^2-61712*k23^3*k24*k44^2+27168*k14^2*k24^2*k44^2+72652*k14*k22*k24^2*k44^2+31136*k22^2*k24^2*k44^2+16976*k14*k23*k24^2*k44^2+18928*k22*k23*k24^2*k44^2-36328*k23^2*k24^2*k44^2+46536*k14*k24^3*k44^2+40432*k22*k24^3*k44^2+14168*k23*k24^3*k44^2+22616*k24^4*k44^2+40432*k14^3*k33*k44^2-50624*k14^2*k22*k33*k44^2-28294*k14*k22^2*k33*k44^2-8152*k22^3*k33*k44^2+15400*k14^2*k23*k33*k44^2+7728*k14*k22*k23*k33*k44^2-28294*k22^2*k23*k33*k44^2+10556*k14*k23^2*k33*k44^2-42112*k22*k23^2*k33*k44^2-42420*k23^3*k33*k44^2+18928*k14^2*k24*k33*k44^2-48720*k14*k22*k24*k33*k44^2-25364*k22^2*k24*k33*k44^2+62748*k14*k23*k24*k33*k44^2-38808*k22*k23*k24*k33*k44^2-36988*k23^2*k24*k33*k44^2-11140*k14*k24^2*k33*k44^2-50624*k22*k24^2*k33*k44^2-17052*k23*k24^2*k33*k44^2-40280*k24^3*k33*k44^2+38136*k14^2*k33^2*k44^2-28294*k14*k22*k33^2*k44^2-22134*k22^2*k33^2*k44^2+12836*k14*k23*k33^2*k44^2-28294*k22*k23*k33^2*k44^2-9940*k23^2*k33^2*k44^2+13118*k14*k24*k33^2*k44^2-28294*k22*k24*k33^2*k44^2+18888*k23*k24*k33^2*k44^2-9940*k24^2*k33^2*k44^2+11340*k14*k33^3*k44^2-8152*k22*k33^3*k44^2+2912*k23*k33^3*k44^2+2912*k24*k33^3*k44^2+1434*k33^4*k44^2+18928*k14^2*k22*k34*k44^2+13118*k14*k22^2*k34*k44^2+2912*k22^3*k34*k44^2-4368*k14^2*k23*k34*k44^2+62748*k14*k22*k23*k34*k44^2+18888*k22^2*k23*k34*k44^2-13160*k14*k23^2*k34*k44^2-36988*k22*k23^2*k34*k44^2-61712*k23^3*k34*k44^2+24540*k14*k22*k24*k34*k44^2+12208*k22^2*k24*k34*k44^2+48064*k14*k23*k24*k34*k44^2+43864*k22*k23*k24*k34*k44^2-50960*k23^2*k24*k34*k44^2+16136*k14*k24^2*k34*k44^2+18928*k22*k24^2*k34*k44^2+40920*k23*k24^2*k34*k44^2+13704*k24^3*k34*k44^2+72652*k14^2*k33*k34*k44^2-48720*k14*k22*k33*k34*k44^2-28294*k22^2*k33*k34*k44^2+24484*k14*k23*k33*k34*k44^2-38808*k22*k23*k33*k34*k44^2-46780*k23^2*k33*k34*k44^2+24540*k14*k24*k33*k34*k44^2-48720*k22*k24*k33*k34*k44^2+43864*k23*k24*k33*k34*k44^2-11140*k24^2*k33*k34*k44^2+47796*k14*k33^2*k34*k44^2-25364*k22*k33^2*k34*k44^2+12208*k23*k33^2*k34*k44^2+12208*k24*k33^2*k34*k44^2+11732*k33^3*k34*k44^2+27168*k14^2*k34^2*k44^2-11140*k14*k22*k34^2*k44^2-9940*k22^2*k34^2*k44^2+16976*k14*k23*k34^2*k44^2-17052*k22*k23*k34^2*k44^2-36328*k23^2*k34^2*k44^2+16136*k14*k24*k34^2*k44^2-11140*k22*k24*k34^2*k44^2+40920*k23*k24*k34^2*k44^2+20960*k24^2*k34^2*k44^2+72652*k14*k33*k34^2*k44^2-50624*k22*k33*k34^2*k44^2+18928*k23*k33*k34^2*k44^2+18928*k24*k33*k34^2*k44^2+31136*k33^2*k34^2*k44^2+46536*k14*k34^3*k44^2-40280*k22*k34^3*k44^2+14168*k23*k34^3*k44^2+13704*k24*k34^3*k44^2+40432*k33*k34^3*k44^2+22616*k34^4*k44^2+17320*k14^2*k22*k44^3+10274*k14*k22^2*k44^3+2912*k22^3*k44^3+3880*k14*k22*k23*k44^3+2912*k22^2*k23*k44^3-38664*k14*k23^2*k44^3-14060*k22*k23^2*k44^3-10836*k23^3*k44^3+19586*k14*k22*k24*k44^3+11732*k22^2*k24*k44^3-2040*k14*k23*k24*k44^3+5432*k22*k23*k24*k44^3-17216*k23^2*k24*k44^3+10752*k14*k24^2*k44^3+17320*k22*k24^2*k44^3+4804*k23*k24^2*k44^3+11452*k24^3*k44^3+17320*k14^2*k33*k44^3-22468*k14*k22*k33*k44^3-8152*k22^2*k33*k44^3+3880*k14*k23*k33*k44^3-18102*k22*k23*k33*k44^3-14060*k23^2*k33*k44^3+5476*k14*k24*k33*k44^3-22468*k22*k24*k33*k44^3+7036*k23*k24*k33*k44^3-11504*k24^2*k33*k44^3+10274*k14*k33^2*k44^3-8152*k22*k33^2*k44^3+2912*k23*k33^2*k44^3+2912*k24*k33^2*k44^3+2912*k33^3*k44^3+5476*k14*k22*k34*k44^3+2912*k22^2*k34*k44^3-2040*k14*k23*k34*k44^3+7036*k22*k23*k34*k44^3-17216*k23^2*k34*k44^3+5476*k22*k24*k34*k44^3+22864*k23*k24*k34*k44^3+4396*k24^2*k34*k44^3+19586*k14*k33*k34*k44^3-22468*k22*k33*k34*k44^3+5432*k23*k33*k34*k44^3+5476*k24*k33*k34*k44^3+11732*k33^2*k34*k44^3+10752*k14*k34^2*k44^3-11504*k22*k34^2*k44^3+4804*k23*k34^2*k44^3+4396*k24*k34^2*k44^3+17320*k33*k34^2*k44^3+11452*k34^3*k44^3+2723*k14*k22*k44^4+1434*k22^2*k44^4-44*k22*k23*k44^4-13700*k23^2*k44^4+2723*k22*k24*k44^4-616*k23*k24*k44^4+1890*k24^2*k44^4+2723*k14*k33*k44^4+654*k22*k33*k44^4-44*k23*k33*k44^4+630*k24*k33*k44^4+1434*k33^2*k44^4+630*k22*k34*k44^4-616*k23*k34*k44^4+2723*k33*k34*k44^4+1890*k34^2*k44^4+315*k22*k44^5+315*k33*k44^5+21336*k13^5*(k22+k44)+21336*k12^5*(k33+k44)+8*k13^4*(992*k14^2+2170*k14*k22+4178*k22^2+1582*k23^2-280*k23*k24-3464*k24^2-280*k24*k34+1582*k34^2+k22*(8225*k23+1952*k24+5775*k33+2170*k34-10692*k44)-8*k14*(35*k24+49*k34-983*k44)+2170*k23*k44+1952*k24*k44+5775*k33*k44+8225*k34*k44+4178*k44^2)+8*k12^4*(992*k13^2+992*k14^2+1582*k23^2+1582*k24^2+5775*k22*k33+8225*k23*k33+2170*k24*k33+4178*k33^2-280*k23*k34-280*k24*k34+1952*k33*k34-3464*k34^2+5775*k22*k44+2170*k23*k44+8225*k24*k44-10692*k33*k44+1952*k34*k44+4178*k44^2+k13*(-392*k23+7864*k33-280*k34+2170*k44)+k14*(-392*k24+2170*k33-280*k34+7864*k44))+2*k13^3*(9464*k14^3+9877*k22^3+21112*k23^3+6736*k23^2*k24-224*k23*k24^2+5096*k24^3+15232*k23^2*k33-2520*k23*k24*k33-41872*k24^2*k33+6440*k23^2*k34+27520*k23*k24*k34-224*k24^2*k34-2520*k24*k33*k34+6440*k23*k34^2+6736*k24*k34^2+15232*k33*k34^2+21112*k34^3+k22^2*(38652*k23+9736*k24+28650*k33+9800*k34-21210*k44)-3452*k23^2*k44+42364*k23*k24*k44+19236*k24^2*k44+14420*k23*k33*k44+12416*k24*k33*k44+20216*k33^2*k44+19672*k23*k34*k44+19656*k24*k34*k44+55580*k33*k34*k44+52236*k34^2*k44+9800*k23*k44^2+9736*k24*k44^2+28650*k33*k44^2+38652*k34*k44^2+9877*k44^3+4*k14^2*(3661*k22+812*k23+1004*k24+3808*k33+720*k34+9744*k44)+2*k14*(4884*k22^2+2772*k23^2+1792*k24^2-1260*k24*k33+48*k24*k34+392*k33*k34+6272*k34^2+2*k22*(4870*k23+10829*k24+3605*k33+12686*k34-9569*k44)+9040*k24*k44+27790*k33*k44+34228*k34*k44+17815*k44^2+8*k23*(78*k24-7*k34+1130*k44))+2*k22*(26118*k23^2+9618*k24^2+10108*k33^2+7210*k33*k34-1726*k34^2+k23*(9828*k24+27790*k33+9836*k34-24318*k44)-30348*k33*k44-24318*k34*k44-10605*k44^2+k24*(6208*k33+21182*k34+5530*k44)))+2*k12^3*(9464*k13^3+9464*k14^3+15232*k22*k23^2+21112*k23^3+6440*k23^2*k24+15232*k22*k24^2+6440*k23*k24^2+21112*k24^3+20216*k22^2*k33+55580*k22*k23*k33+52236*k23^2*k33+14420*k22*k24*k33+19672*k23*k24*k33-3452*k24^2*k33+28650*k22*k33^2+38652*k23*k33^2+9800*k24*k33^2+9877*k33^3-2520*k22*k23*k34+6736*k23^2*k34-2520*k22*k24*k34+27520*k23*k24*k34+6736*k24^2*k34+12416*k22*k33*k34+19656*k23*k33*k34+42364*k24*k33*k34+9736*k33^2*k34-41872*k22*k34^2-224*k23*k34^2-224*k24*k34^2+19236*k33*k34^2+5096*k34^3+20216*k22^2*k44+14420*k22*k23*k44-3452*k23^2*k44+55580*k22*k24*k44+19672*k23*k24*k44+52236*k24^2*k44-60696*k22*k33*k44-48636*k23*k33*k44-48636*k24*k33*k44-21210*k33^2*k44+12416*k22*k34*k44+42364*k23*k34*k44+19656*k24*k34*k44+11060*k33*k34*k44+19236*k34^2*k44+28650*k22*k44^2+9800*k23*k44^2+38652*k24*k44^2-21210*k33*k44^2+9736*k34*k44^2+9877*k44^3+4*k13^2*(920*k14+3808*k22+720*k23+812*k24+9744*k33+1004*k34+3661*k44)+4*k14^2*(3808*k22+812*k23+720*k24+3661*k33+1004*k34+9744*k44)+2*k13*(1840*k14^2+6272*k23^2-56*k23*k24+2772*k24^2+34228*k23*k33+9040*k24*k33+17815*k33^2+48*k23*k34+624*k24*k34+9040*k33*k34+1792*k34^2-16*k14*(14*k23+14*k24-566*k33-483*k34-566*k44)+25372*k23*k44+9740*k24*k44-19138*k33*k44+21658*k34*k44+4884*k44^2+14*k22*(28*k23+1985*k33-90*k34+515*k44))+2*k14*(2772*k23^2+6272*k24^2+25372*k24*k33+4884*k33^2+48*k24*k34+21658*k33*k34+1792*k34^2+34228*k24*k44-19138*k33*k44+9040*k34*k44+17815*k44^2+14*k22*(28*k24+515*k33-90*k34+1985*k44)+k23*(-56*k24+9740*k33+624*k34+9040*k44)))+2*k13^2*(3968*k14^4+1902*k22^4+25336*k23^4+12824*k23^3*k24+3192*k23^2*k24^2+8008*k23*k24^3+10472*k24^4+38976*k23^3*k33+12716*k23^2*k24*k33-10220*k23*k24^2*k33+11648*k24^3*k33+13584*k23^2*k33^2-2184*k23*k24*k33^2-42784*k24^2*k33^2+12792*k23^3*k34+34832*k23^2*k24*k34-3360*k23*k24^2*k34+8008*k24^3*k34+12236*k23^2*k33*k34+43392*k23*k24*k33*k34-10220*k24^2*k33*k34-2184*k24*k33^2*k34+14944*k23^2*k34^2+34832*k23*k24*k34^2+3192*k24^2*k34^2+12236*k23*k33*k34^2+12716*k24*k33*k34^2+13584*k33^2*k34^2+12792*k23*k34^3+12824*k24*k34^3+38976*k33*k34^3+25336*k34^4+k22^3*(13121*k23+2926*k24+12874*k33+3406*k34-7030*k44)-23072*k23^3*k44+18592*k23^2*k24*k44+20272*k23*k24^2*k44+19236*k24^3*k44-10320*k23^2*k33*k44+53508*k23*k24*k33*k44+17556*k24^2*k33*k44+9464*k23*k33^2*k44+7700*k24*k33^2*k44+8660*k33^3*k44+17668*k23^2*k34*k44+65016*k23*k24*k34*k44+29568*k24^2*k34*k44+24672*k23*k33*k34*k44+24724*k24*k33*k34*k44+36326*k33^2*k34*k44+22792*k23*k34^2*k44+22792*k24*k34^2*k44+73508*k33*k34^2*k44+52236*k34^3*k44+1568*k23^2*k44^2+24892*k23*k24*k44^2+17900*k24^2*k44^2+12642*k23*k33*k44^2+12642*k24*k33*k44^2+19068*k33^2*k44^2+13538*k23*k34*k44^2+13018*k24*k34*k44^2+51281*k33*k34*k44^2+38902*k34^2*k44^2+3406*k23*k44^3+2926*k24*k44^3+12874*k33*k44^3+13121*k34*k44^3+1902*k44^4+4*k14^3*(3661*k22+1004*k23+812*k24+9744*k33+720*k34+3808*k44)+4*k14^2*(4184*k22^2+4536*k23^2+4536*k24^2+3179*k24*k33+4578*k33^2+70*k24*k34+10122*k33*k34+2842*k34^2+k22*(8498*k23+8498*k24-2580*k33+8596*k34-2580*k44)+2765*k24*k44+18377*k33*k44+10122*k34*k44+4578*k44^2+k23*(1036*k24+2765*k33+70*k34+3179*k44))+k14*(3374*k22^3+12688*k23^3+21000*k24^3-10220*k24^2*k33-2184*k24*k33^2-8064*k24^2*k34+3872*k24*k33*k34+3752*k33^2*k34+7504*k24*k34^2+40488*k33*k34^2+38032*k34^3+39200*k24^2*k44+24724*k24*k33*k44+39046*k33^2*k44+21224*k24*k34*k44+101816*k33*k34*k44+73360*k34^2*k44+10024*k24*k44^2+51281*k33*k44^2+43316*k34*k44^2+9324*k44^3+4*k23^2*(4410*k24+2765*k33+4274*k34+1589*k44)+2*k22^2*(6673*k23+12374*k24+7*(903*k33+2260*k34+426*k44))+2*k22*(11396*k23^2+14784*k24^2+4732*k33^2+27480*k33*k34-756*k34^2-23765*k33*k44-13832*k34*k44-11695*k44^2+14*k24*(1911*k33+798*k34+697*k44)+10*k23*(2751*k24+1221*k33+3563*k34+1036*k44))+4*k23*(1918*k24^2+854*k33*k34+1774*k34^2+6105*k33*k44+5460*k34*k44+2826*k44^2+k24*(2448*k33+1162*k34+10255*k44)))+k22^2*(38902*k23^2+k23*(13018*k24+51281*k33+13538*k34-18494*k44)+2*(8950*k24^2+7*k24*(903*k33+1778*k34+377*k44)+7*(1362*k33^2+903*k33*k34+112*k34^2-1504*k33*k44+620*k34*k44-8*k44^2)))+2*k22*(26118*k23^3+9618*k24^3+4330*k33^3+4732*k33^2*k34-5160*k33*k34^2-11536*k34^3+2*k23^2*(5698*k24+18377*k33+5698*k34-11368*k44)-12656*k33^2*k44-23765*k33*k34*k44-22736*k34^2*k44-10528*k33*k44^2-9247*k34*k44^2-3515*k44^3+14*k24^2*(627*k33+724*k34+627*k44)+7*k24*(550*k33^2+3822*k33*k34+1328*k34^2+920*k33*k44+1548*k34*k44+377*k44^2)+k23*(14784*k24^2+18163*k33^2+12336*k33*k34+8834*k34^2-23765*k33*k44+8036*k34*k44+4340*k44^2+14*k24*(883*k33+774*(3*k34+k44)))))+k13*(29792*k23^5+22560*k23^4*k24+33600*k23^3*k24^2+27216*k23^2*k24^3+48944*k23*k24^4+7264*k24^5+62912*k23^4*k33+36160*k23^3*k24*k33+12712*k23^2*k24^2*k33+24864*k23*k24^3*k33+9632*k24^4*k33+46536*k23^3*k33^2+16976*k23^2*k24*k33^2-13160*k23*k24^2*k33^2+15568*k24^3*k33^2+10752*k23^2*k33^3-2040*k23*k24*k33^3-38664*k24^2*k33^3+22704*k23^4*k34+110992*k23^3*k24*k34+7056*k23^2*k24^2*k34+31360*k23*k24^3*k34+48944*k24^4*k34+36224*k23^3*k33*k34+111832*k23^2*k24*k33*k34+6832*k23*k24^2*k33*k34+24864*k24^3*k33*k34+16136*k23^2*k33^2*k34+48064*k23*k24*k33^2*k34-13160*k24^2*k33^2*k34-2040*k24*k33^3*k34+41888*k23^3*k34^2+15680*k23^2*k24*k34^2+7056*k23*k24^2*k34^2+27216*k24^3*k34^2+73792*k23^2*k33*k34^2+111832*k23*k24*k33*k34^2+12712*k24^2*k33*k34^2+16136*k23*k33^2*k34^2+16976*k24*k33^2*k34^2+10752*k33^3*k34^2+41888*k23^2*k34^3+110992*k23*k24*k34^3+33600*k24^2*k34^3+36224*k23*k33*k34^3+36160*k24*k33*k34^3+46536*k33^2*k34^3+22704*k23*k34^4+22560*k24*k34^4+62912*k33*k34^4+29792*k34^5+16*k14^4*(1085*k22-4*(35*k23-983*k33+49*k34))+k22^4*(1190*k23+2611*k33-284*k34-44*k44)-59808*k23^4*k44+22176*k23^3*k24*k44+37184*k23^2*k24^2*k44+84728*k23*k24^3*k44+15616*k24^4*k44-76552*k23^3*k33*k44+41440*k23^2*k24*k33*k44+43344*k23*k24^2*k33*k44+22120*k24^3*k33*k44-11140*k23^2*k33^2*k44+62748*k23*k24*k33^2*k44+10556*k24^2*k33^2*k44+5476*k23*k33^3*k44+3880*k24*k33^3*k44+2723*k33^4*k44+28784*k23^3*k34*k44+20608*k23^2*k24*k34*k44+44688*k23*k24^2*k34*k44+86632*k24^3*k34*k44+48440*k23^2*k33*k34*k44+131824*k23*k24*k33*k34*k44+39032*k24^2*k33*k34*k44+24540*k23*k33^2*k34*k44+24484*k24*k33^2*k34*k44+19586*k33^3*k34*k44+35336*k23^2*k34^2*k44+142520*k23*k24*k34^2*k44+67984*k24^2*k34^2*k44+49344*k23*k33*k34^2*k44+48840*k24*k33*k34^2*k44+72652*k33^2*k34^2*k44+39344*k23*k34^3*k44+38960*k24*k34^3*k44+111160*k33*k34^3*k44+65800*k34^4*k44+4648*k23^3*k44^2+7280*k23^2*k24*k44^2+37856*k23*k24^2*k44^2+12192*k24^3*k44^2+11928*k23^2*k33*k44^2+63308*k23*k24*k33*k44^2+32396*k24^2*k33*k44^2+13118*k23*k33^2*k44^2+12836*k24*k33^2*k44^2+10274*k33^3*k44^2-12656*k23^2*k34*k44^2+26936*k23*k24*k34*k44^2+46288*k24^2*k34*k44^2+27704*k23*k33*k34*k44^2+27368*k24*k33*k34*k44^2+47796*k33^2*k34*k44^2+22312*k23*k34^2*k44^2+21040*k24*k34^2*k44^2+78092*k33*k34^2*k44^2+53272*k34^3*k44^2-5068*k23^2*k44^3+13904*k23*k24*k44^3+3964*k24^2*k44^3+6294*k23*k33*k44^3+5878*k24*k33*k44^3+11340*k33^2*k44^3+3280*k23*k34*k44^3+2832*k24*k34*k44^3+25170*k33*k34*k44^3+17612*k34^2*k44^3-284*k23*k44^4+2611*k33*k44^4+1190*k34*k44^4+2*k22^3*(8806*k23^2+1982*k24^2+5670*k33^2+3147*k33*k34-2534*k34^2-9051*k33*k44+8582*k34*k44+935*k44^2+k24*(2939*k33+6952*k34+1940*k44)+k23*(1416*k24+12585*k33+1640*k34+3518*k44))+4*k14^3*(4884*k22^2+1792*k23^2+2772*k24^2+9040*k24*k33+17815*k33^2-56*k24*k34+34228*k33*k34+6272*k34^2+4*k23*(156*k24+2260*k33+12*k34-315*k44)+27790*k33*k44+392*k34*k44+2*k22*(10829*k23+4870*k24-9569*k33+12686*k34+3605*k44))+2*k14^2*(3374*k22^3+21000*k23^3+12688*k24^3+6356*k24^2*k33+11304*k24*k33^2+9324*k33^3+17096*k24^2*k34+21840*k24*k33*k34+43316*k33^2*k34+7096*k24*k34^2+73360*k33*k34^2+38032*k34^3+28*k23^2*(274*k24+1400*k33-288*k34-365*k44)+11060*k24^2*k44+24420*k24*k33*k44+51281*k33^2*k44+3416*k24*k34*k44+101816*k33*k34*k44+40488*k34^2*k44+39046*k33*k44^2+3752*k34*k44^2+2*k22^2*(12374*k23+6673*k24+7*(426*k33+2260*k34+903*k44))+2*k22*(14784*k23^2+11396*k24^2-11695*k33^2-13832*k33*k34-756*k34^2-23765*k33*k44+27480*k34*k44+4732*k44^2+10*k24*(1036*k33+3563*k34+1221*k44)+14*k23*(1965*k24+697*k33+798*k34+1911*k44))+4*k23*(4410*k24^2+2506*k33^2+1876*k34^2+968*k34*k44-546*k44^2+7*k33*(758*k34+883*k44)+k24*(10255*k33+1162*k34+2448*k44)))+2*k22^2*(26636*k23^3+6096*k24^3+5137*k33^3+6559*k33^2*k34+5964*k33*k34^2+2324*k34^3+2*k23^2*(5260*k24+19523*k33+5578*k34-4263*k44)-14147*k33^2*k44+3668*k33*k34*k44+8680*k34^2*k44-5012*k33*k44^2+17472*k34*k44^2+935*k44^3+14*k24^2*(1157*k33+1352*k34+550*k44)+k24*(6418*k33^2+31654*k33*k34+3640*k34^2+3864*k33*k44+29414*k34*k44+4553*k44^2)+2*k23*(11572*k24^2+11949*k33^2+6926*k33*k34-3164*k34^2-9702*k33*k44+7910*k34*k44+8736*k44^2+k24*(6842*k33+6734*k34+15687*k44)))+k22*(65800*k23^4+15616*k24^4+2723*k33^4+5476*k33^3*k34-11140*k33^2*k34^2-76552*k33*k34^3-59808*k34^4+8*k23^3*(4870*k24+13895*k33+4918*k34-12159*k44)-22468*k33^3*k44-48720*k33^2*k34*k44-95060*k33*k34^2*k44-97272*k34^3*k44-28294*k33^2*k44^2-38808*k33*k34*k44^2-17052*k34^2*k44^2-18102*k33*k44^3+7036*k34*k44^3-44*k44^4+8*k24^3*(2765*k33+10591*k34+3104*k44)+28*k24^2*(377*k33^2+1548*k33*k34+1328*k34^2+920*k33*k44+3822*k34*k44+550*k44^2)+4*k23^2*(16996*k24^2+18163*k33^2+12336*k33*k34+8834*k34^2-23765*k33*k44+8036*k34*k44+4340*k44^2+10*k24*(1221*k33+3563*k34+1036*k44))+4*k24*(970*k33^3+5544*k34^3+10360*k34^2*k44+15687*k34*k44^2+970*k44^3+21*k33^2*(747*k34+92*k44)+28*k33*(370*k34^2+302*k34*k44+69*k44^2))+2*k23*(43316*k24^3+9793*k33^3+30*k33^2*(409*k34-812*k44)+28*k24^2*(697*k33+798*k34+1911*k44)+28*k33*(865*k34^2+495*k34*k44+131*k44^2)+2*k24*(6121*k33^2+32956*k33*k34+5152*k34^2+8456*k33*k44+9016*k34*k44+14707*k44^2)+14*(1028*k34^3+1148*k34^2*k44+1130*k34*k44^2+613*k44^3)))+2*k14*(11368*k23^4+11368*k24^4+12432*k24^3*k33-12852*k24^2*k33^2-896*k24*k33^3+44856*k24^3*k34-21336*k24^2*k33*k34+4688*k24*k33^2*k34+2328*k33^3*k34+5992*k24^2*k34^2+21840*k24*k33*k34^2+33420*k33^2*k34^2+18368*k24*k34^3+68456*k33*k34^3+40984*k34^4+18080*k24^3*k44+19516*k24^2*k33*k44+13860*k24*k33^2*k44+12585*k33^3*k44+45440*k24^2*k34*k44+28896*k24*k33*k34*k44+58922*k33^2*k34*k44+21312*k24*k34^2*k44+101816*k33*k34^2*k44+68456*k34^3*k44+7616*k24^2*k44^2+13684*k24*k33*k44^2+28418*k33^2*k44^2+4144*k24*k34*k44^2+58922*k33*k34*k44^2+33420*k34^2*k44^2+12585*k33*k44^3+2328*k34*k44^3+8*k23^3*(4956*k24+2260*k33+5607*k34+1554*k44)+k22^3*(1876*k23+1876*k24+3147*k33+14832*k34+3147*k44)+4*k23^2*(4116*k24^2+1904*k33^2+11360*k33*k34+1498*k34^2+4879*k33*k44-5334*k34*k44-3213*k44^2+7*k24*(1465*k33+156*k34+444*k44))+4*k23*(9912*k24^3+7*k24^2*(444*k33+156*k34+1465*k44)+k33^2*(1036*k34+3421*k44)+k33*(5328*k34^2+7224*k34*k44+3465*k44^2)+4*(1148*k34^3+1365*k34^2*k44+293*k34*k44^2-56*k44^3)+2*k24*(1668*k33^2+6314*k34^2+3409*k34*k44+1668*k44^2+7*k33*(487*k34+989*k44)))+k22^2*(10568*k23^2+10568*k24^2+14*k24*(2261*k33+1490*k34+990*k44)+7*(941*k33^2+5020*k33*k34+524*k33*k44+5020*k34*k44+941*k44^2)+2*k23*(9032*k24+7*(990*k33+1490*k34+2261*k44)))+2*k22*(9828*k23^3+9828*k24^3+14*k24^2*(774*k33+2322*k34+883*k44)+k24*(14707*k33^2+9016*k33*k34+5152*k34^2+8456*k33*k44+32956*k34*k44+6121*k44^2)+14*k23^2*(1965*k24+883*k33+774*(3*k34+k44))+k23*(27510*k24^2+6121*k33^2+32956*k33*k34+5152*k34^2+8456*k33*k44+9016*k34*k44+14707*k44^2+28*k24*(989*k33+108*k34+989*k44))+2*(679*k33^3-11200*k34^3+k33^2*(5483*k34-4851*k44)-6916*k34^2*k44+5483*k34*k44^2+679*k44^3-7*k33*(988*k34^2+1080*k34*k44+693*k44^2)))))+2*k12^2*(3968*k13^4+3968*k14^4+13584*k22^2*k23^2+38976*k22*k23^3+25336*k23^4+12236*k22*k23^2*k24+12792*k23^3*k24+13584*k22^2*k24^2+12236*k22*k23*k24^2+14944*k23^2*k24^2+38976*k22*k24^3+12792*k23*k24^3+25336*k24^4+8660*k22^3*k33+36326*k22^2*k23*k33+73508*k22*k23^2*k33+52236*k23^3*k33+9464*k22^2*k24*k33+24672*k22*k23*k24*k33+22792*k23^2*k24*k33-10320*k22*k24^2*k33+17668*k23*k24^2*k33-23072*k24^3*k33+19068*k22^2*k33^2+51281*k22*k23*k33^2+38902*k23^2*k33^2+12642*k22*k24*k33^2+13538*k23*k24*k33^2+1568*k24^2*k33^2+12874*k22*k33^3+13121*k23*k33^3+3406*k24*k33^3+1902*k33^4-2184*k22^2*k23*k34+12716*k22*k23^2*k34+12824*k23^3*k34-2184*k22^2*k24*k34+43392*k22*k23*k24*k34+34832*k23^2*k24*k34+12716*k22*k24^2*k34+34832*k23*k24^2*k34+12824*k24^3*k34+7700*k22^2*k33*k34+24724*k22*k23*k33*k34+22792*k23^2*k33*k34+53508*k22*k24*k33*k34+65016*k23*k24*k33*k34+18592*k24^2*k33*k34+12642*k22*k33^2*k34+13018*k23*k33^2*k34+24892*k24*k33^2*k34+2926*k33^3*k34-42784*k22^2*k34^2-10220*k22*k23*k34^2+3192*k23^2*k34^2-10220*k22*k24*k34^2-3360*k23*k24*k34^2+3192*k24^2*k34^2+17556*k22*k33*k34^2+29568*k23*k33*k34^2+20272*k24*k33*k34^2+17900*k33^2*k34^2+11648*k22*k34^3+8008*k23*k34^3+8008*k24*k34^3+19236*k33*k34^3+10472*k34^4+8660*k22^3*k44+9464*k22^2*k23*k44-10320*k22*k23^2*k44-23072*k23^3*k44+36326*k22^2*k24*k44+24672*k22*k23*k24*k44+17668*k23^2*k24*k44+73508*k22*k24^2*k44+22792*k23*k24^2*k44+52236*k24^3*k44-25312*k22^2*k33*k44-47530*k22*k23*k33*k44-45472*k23^2*k33*k44-47530*k22*k24*k33*k44+16072*k23*k24*k33*k44-45472*k24^2*k33*k44-21056*k22*k33^2*k44-18494*k23*k33^2*k44+8680*k24*k33^2*k44-7030*k33^3*k44+7700*k22^2*k34*k44+53508*k22*k23*k34*k44+18592*k23^2*k34*k44+24724*k22*k24*k34*k44+65016*k23*k24*k34*k44+22792*k24^2*k34*k44+12880*k22*k33*k34*k44+21672*k23*k33*k34*k44+21672*k24*k33*k34*k44+5278*k33^2*k34*k44+17556*k22*k34^2*k44+20272*k23*k34^2*k44+29568*k24*k34^2*k44+17556*k33*k34^2*k44+19236*k34^3*k44+19068*k22^2*k44^2+12642*k22*k23*k44^2+1568*k23^2*k44^2+51281*k22*k24*k44^2+13538*k23*k24*k44^2+38902*k24^2*k44^2-21056*k22*k33*k44^2+8680*k23*k33*k44^2-18494*k24*k33*k44^2-112*k33^2*k44^2+12642*k22*k34*k44^2+24892*k23*k34*k44^2+13018*k24*k34*k44^2+5278*k33*k34*k44^2+17900*k34^2*k44^2+12874*k22*k44^3+3406*k23*k44^3+13121*k24*k44^3-7030*k33*k44^3+2926*k34*k44^3+1902*k44^4+4*k13^3*(920*k14+9744*k22+720*k23+1004*k24+3808*k33+812*k34+3661*k44)+4*k14^3*(9744*k22+1004*k23+720*k24+3661*k33+812*k34+3808*k44)+4*k13^2*(2496*k14^2+4578*k22^2+2842*k23^2+70*k23*k24+4536*k24^2+10122*k23*k33+3179*k24*k33+4578*k33^2+70*k23*k34+1036*k24*k34+2765*k33*k34+4536*k34^2+k22*(10122*k23+2765*k24+18377*k33+3179*k34-2580*k44)+8596*k23*k44+8498*k24*k44-2580*k33*k44+8498*k34*k44+4184*k44^2+k14*(3059*k22-66*k23+1734*k24+3059*k33+1734*k34+9224*k44))+4*k14^2*(4578*k22^2+4536*k23^2+2842*k24^2+8596*k24*k33+4184*k33^2+70*k24*k34+8498*k33*k34+4536*k34^2+10122*k24*k44-2580*k33*k44+2765*k34*k44+4578*k44^2+k23*(70*k24+8498*k33+1036*k34+3179*k44)+k22*(2765*k23+10122*k24-2580*k33+3179*k34+18377*k44))+k14*(14*k22^2*(268*k24+676*k33-156*k34+2789*k44)+k22*(11060*k23^2+40488*k24^2+12642*k33^2+53508*k33*k34-10220*k34^2-47530*k33*k44+24724*k34*k44+51281*k44^2+4*k23*(854*k24+6105*k33+2448*k34+6105*k44)+8*k24*(6870*k33+484*k34+12727*k44))+2*(6344*k23^3+19016*k24^3+1687*k33^3+12374*k33^2*k34+14784*k33*k34^2+10500*k34^3+2982*k33^2*k44+9758*k33*k34*k44+19600*k34^2*k44-11695*k33*k44^2+5012*k34*k44^2+4662*k44^3+14*k24*(1130*k33^2+798*k33*k34-288*k34^2-988*k33*k44+758*k34*k44+1547*k44^2)+2*k23^2*(4274*k24+7*(814*k33+630*k34+227*k44))+k24^2*(-756*k33+56*(67*k34+655*k44))+k23*(3548*k24^2+6673*k33^2+3836*k34^2+20510*k34*k44+5652*k44^2+70*k33*(393*k34+148*k44)+14*k24*(2545*k33+166*k34+780*k44))))+k13*(3680*k14^3+14*k22^2*(268*k23+2789*k33-156*k34+676*k44)+4*k14^2*(3059*k22+1734*k23-66*k24+9224*k33+1734*k34+3059*k44)+k22*(40488*k23^2+11060*k24^2+51281*k33^2+24724*k33*k34-10220*k34^2-47530*k33*k44+53508*k34*k44+12642*k44^2+12*k24*(2035*k33+816*k34+2035*k44)+8*k23*(427*k24+12727*k33+484*k34+6870*k44))+4*k14*(1736*k23^2+1736*k24^2+13979*k24*k33+2772*k33^2-2646*k24*k34+11360*k33*k34+2926*k34^2+5328*k24*k44+6055*k33*k44+11360*k34*k44+2772*k44^2+2*k22*(427*k23+427*k24+3084*k33+5424*k34+3084*k44)+k23*(-2072*k24+5328*k33-2646*k34+13979*k44))+2*(19016*k23^3+6344*k24^3+4662*k33^3+5012*k33^2*k34+19600*k33*k34^2+10500*k34^3+4*k23^2*(887*k24+9170*k33+938*k34-189*k44)-11695*k33^2*k44+9758*k33*k34*k44+14784*k34^2*k44+2982*k33*k44^2+12374*k34*k44^2+1687*k44^3+14*k24^2*(227*k33+630*k34+814*k44)+k24*(5652*k33^2+3836*k34^2+27510*k34*k44+6673*k44^2+70*k33*(293*k34+148*k44))+2*k23*(4274*k24^2+7*k24*(780*k33+166*k34+2545*k44)+7*(1547*k33^2+758*k33*k34-288*k34^2-988*k33*k44+798*k34*k44+1130*k44^2)))))+k12*(10752*k22^3*k23^2+46536*k22^2*k23^3+62912*k22*k23^4+29792*k23^5+16136*k22^2*k23^2*k24+36224*k22*k23^3*k24+22704*k23^4*k24+10752*k22^3*k24^2+16136*k22^2*k23*k24^2+73792*k22*k23^2*k24^2+41888*k23^3*k24^2+46536*k22^2*k24^3+36224*k22*k23*k24^3+41888*k23^2*k24^3+62912*k22*k24^4+22704*k23*k24^4+29792*k24^5+16*k14^4*(3932*k22-7*(20*k23+28*k24-155*k33))+2723*k22^4*k33+19586*k22^3*k23*k33+72652*k22^2*k23^2*k33+111160*k22*k23^3*k33+65800*k23^4*k33+5476*k22^3*k24*k33+24540*k22^2*k23*k24*k33+49344*k22*k23^2*k24*k33+39344*k23^3*k24*k33-11140*k22^2*k24^2*k33+48440*k22*k23*k24^2*k33+35336*k23^2*k24^2*k33-76552*k22*k24^3*k33+28784*k23*k24^3*k33-59808*k24^4*k33+10274*k22^3*k33^2+47796*k22^2*k23*k33^2+78092*k22*k23^2*k33^2+53272*k23^3*k33^2+13118*k22^2*k24*k33^2+27704*k22*k23*k24*k33^2+22312*k23^2*k24*k33^2+11928*k22*k24^2*k33^2-12656*k23*k24^2*k33^2+4648*k24^3*k33^2+11340*k22^2*k33^3+25170*k22*k23*k33^3+17612*k23^2*k33^3+6294*k22*k24*k33^3+3280*k23*k24*k33^3-5068*k24^2*k33^3+2611*k22*k33^4+1190*k23*k33^4-284*k24*k33^4-2040*k22^3*k23*k34+16976*k22^2*k23^2*k34+36160*k22*k23^3*k34+22560*k23^4*k34-2040*k22^3*k24*k34+48064*k22^2*k23*k24*k34+111832*k22*k23^2*k24*k34+110992*k23^3*k24*k34+16976*k22^2*k24^2*k34+111832*k22*k23*k24^2*k34+15680*k23^2*k24^2*k34+36160*k22*k24^3*k34+110992*k23*k24^3*k34+22560*k24^4*k34+3880*k22^3*k33*k34+24484*k22^2*k23*k33*k34+48840*k22*k23^2*k33*k34+38960*k23^3*k33*k34+62748*k22^2*k24*k33*k34+131824*k22*k23*k24*k33*k34+142520*k23^2*k24*k33*k34+41440*k22*k24^2*k33*k34+20608*k23*k24^2*k33*k34+22176*k24^3*k33*k34+12836*k22^2*k33^2*k34+27368*k22*k23*k33^2*k34+21040*k23^2*k33^2*k34+63308*k22*k24*k33^2*k34+26936*k23*k24*k33^2*k34+7280*k24^2*k33^2*k34+5878*k22*k33^3*k34+2832*k23*k33^3*k34+13904*k24*k33^3*k34-38664*k22^3*k34^2-13160*k22^2*k23*k34^2+12712*k22*k23^2*k34^2+33600*k23^3*k34^2-13160*k22^2*k24*k34^2+6832*k22*k23*k24*k34^2+7056*k23^2*k24*k34^2+12712*k22*k24^2*k34^2+7056*k23*k24^2*k34^2+33600*k24^3*k34^2+10556*k22^2*k33*k34^2+39032*k22*k23*k33*k34^2+67984*k23^2*k33*k34^2+43344*k22*k24*k33*k34^2+44688*k23*k24*k33*k34^2+37184*k24^2*k33*k34^2+32396*k22*k33^2*k34^2+46288*k23*k33^2*k34^2+37856*k24*k33^2*k34^2+3964*k33^3*k34^2+15568*k22^2*k34^3+24864*k22*k23*k34^3+27216*k23^2*k34^3+24864*k22*k24*k34^3+31360*k23*k24*k34^3+27216*k24^2*k34^3+22120*k22*k33*k34^3+86632*k23*k33*k34^3+84728*k24*k33*k34^3+12192*k33^2*k34^3+9632*k22*k34^4+48944*k23*k34^4+48944*k24*k34^4+15616*k33*k34^4+7264*k34^5+16*k13^4*(3932*k22-7*(28*k23+20*k24-155*k44))+2723*k22^4*k44+5476*k22^3*k23*k44-11140*k22^2*k23^2*k44-76552*k22*k23^3*k44-59808*k23^4*k44+19586*k22^3*k24*k44+24540*k22^2*k23*k24*k44+48440*k22*k23^2*k24*k44+28784*k23^3*k24*k44+72652*k22^2*k24^2*k44+49344*k22*k23*k24^2*k44+35336*k23^2*k24^2*k44+111160*k22*k24^3*k44+39344*k23*k24^3*k44+65800*k24^4*k44-22468*k22^3*k33*k44-48720*k22^2*k23*k33*k44-95060*k22*k23^2*k33*k44-97272*k23^3*k33*k44-48720*k22^2*k24*k33*k44+27720*k22*k23*k24*k33*k44+32144*k23^2*k24*k33*k44-95060*k22*k24^2*k33*k44+32144*k23*k24^2*k33*k44-97272*k24^3*k33*k44-28294*k22^2*k33^2*k44-38808*k22*k23*k33^2*k44-17052*k23^2*k33^2*k44+7336*k22*k24*k33^2*k44+31640*k23*k24*k33^2*k44+17360*k24^2*k33^2*k44-18102*k22*k33^3*k44+7036*k23*k33^3*k44+17164*k24*k33^3*k44-44*k33^4*k44+3880*k22^3*k34*k44+62748*k22^2*k23*k34*k44+41440*k22*k23^2*k34*k44+22176*k23^3*k34*k44+24484*k22^2*k24*k34*k44+131824*k22*k23*k24*k34*k44+20608*k23^2*k24*k34*k44+48840*k22*k24^2*k34*k44+142520*k23*k24^2*k34*k44+38960*k24^3*k34*k44+7728*k22^2*k33*k34*k44+33824*k22*k23*k33*k34*k44+41440*k23^2*k33*k34*k44+33824*k22*k24*k33*k34*k44+36064*k23*k24*k33*k34*k44+41440*k24^2*k33*k34*k44+7728*k22*k33^2*k34*k44+62748*k23*k33^2*k34*k44+58828*k24*k33^2*k34*k44+3880*k33^3*k34*k44+10556*k22^2*k34^2*k44+43344*k22*k23*k34^2*k44+37184*k23^2*k34^2*k44+39032*k22*k24*k34^2*k44+44688*k23*k24*k34^2*k44+67984*k24^2*k34^2*k44+25760*k22*k33*k34^2*k44+107016*k23*k33*k34^2*k44+107016*k24*k33*k34^2*k44+15400*k33^2*k34^2*k44+22120*k22*k34^3*k44+84728*k23*k34^3*k44+86632*k24*k34^3*k44+24832*k33*k34^3*k44+15616*k34^4*k44+10274*k22^3*k44^2+13118*k22^2*k23*k44^2+11928*k22*k23^2*k44^2+4648*k23^3*k44^2+47796*k22^2*k24*k44^2+27704*k22*k23*k24*k44^2-12656*k23^2*k24*k44^2+78092*k22*k24^2*k44^2+22312*k23*k24^2*k44^2+53272*k24^3*k44^2-28294*k22^2*k33*k44^2+7336*k22*k23*k33*k44^2+17360*k23^2*k33*k44^2-38808*k22*k24*k33*k44^2+31640*k23*k24*k33*k44^2-17052*k24^2*k33*k44^2-10024*k22*k33^2*k44^2+34944*k23*k33^2*k44^2+34944*k24*k33^2*k44^2+1870*k33^3*k44^2+12836*k22^2*k34*k44^2+63308*k22*k23*k34*k44^2+7280*k23^2*k34*k44^2+27368*k22*k24*k34*k44^2+26936*k23*k24*k34*k44^2+21040*k24^2*k34*k44^2+7728*k22*k33*k34*k44^2+58828*k23*k33*k34*k44^2+62748*k24*k33*k34*k44^2+9106*k33^2*k34*k44^2+32396*k22*k34^2*k44^2+37856*k23*k34^2*k44^2+46288*k24*k34^2*k44^2+15400*k33*k34^2*k44^2+12192*k34^3*k44^2+11340*k22^2*k44^3+6294*k22*k23*k44^3-5068*k23^2*k44^3+25170*k22*k24*k44^3+3280*k23*k24*k44^3+17612*k24^2*k44^3-18102*k22*k33*k44^3+17164*k23*k33*k44^3+7036*k24*k33*k44^3+1870*k33^2*k44^3+5878*k22*k34*k44^3+13904*k23*k34*k44^3+2832*k24*k34*k44^3+3880*k33*k34*k44^3+3964*k34^2*k44^3+2611*k22*k44^4-284*k23*k44^4+1190*k24*k44^4-44*k33*k44^4+4*k13^3*(1840*k14^2+17815*k22^2+6272*k23^2+1792*k24^2-1260*k24*k33+624*k24*k34+2772*k34^2+2*k22*(17114*k23+4520*k24+13895*k33+4520*k34-9569*k44)+21658*k24*k44+7210*k33*k44+9740*k34*k44+4884*k44^2+16*k14*(566*k22-14*k23+483*k24-14*k34+566*k44)+4*k23*(12*k24+98*k33-14*k34+6343*k44))+4*k14^3*(17815*k22^2+1792*k23^2+6272*k24^2+25372*k24*k33+4884*k33^2-56*k24*k34+9740*k33*k34+2772*k34^2+2*k23*(24*k24+10829*k33+312*k34-630*k44)+392*k24*k44+7210*k33*k44+2*k22*(4520*k23+17114*k24-9569*k33+4520*k34+13895*k44))+2*k13^2*(3680*k14^3+9324*k22^3+k22^2*(43316*k23+10024*k24+51281*k33+11304*k34-23390*k44)+4*k14^2*(9224*k22+1734*k23+1734*k24+3059*k33-66*k34+3059*k44)+2*k22*(36680*k23^2+10612*k23*k24+19600*k24^2+19523*k33^2+12210*k33*k34+3178*k34^2+52*k23*(979*k33+210*k34-266*k44)-23765*k33*k44+10360*k34*k44+2982*k44^2+14*k24*(883*k33+1465*k34+697*k44))+4*k14*(2772*k22^2+1736*k23^2-7*k23*(378*k24-122*k33+296*k34-1997*k44)+k22*(5328*k23+11360*k24+6168*k33+13979*k34+6055*k44)+2*(1463*k24^2+5424*k24*k33-1323*k24*k34+427*k33*k34+868*k34^2+5680*k24*k44+3084*k33*k44+2664*k34*k44+1386*k44^2))+2*(19016*k23^3+10500*k24^3+5530*k33*k34^2+6344*k34^3+4*k23^2*(938*k24+5061*k33+887*k34-189*k44)+4732*k33^2*k44+12210*k33*k34*k44+11396*k34^2*k44+6321*k33*k44^2+6673*k34*k44^2+1687*k44^3+k24^2*(-5110*k33+3836*k34+14784*k44)+k24*(-1092*k33^2+4896*k33*k34+8820*k34^2+26754*k33*k44+27510*k34*k44+12374*k44^2)+2*k23*(-2016*k24^2+938*k33^2+854*k33*k34+4274*k34^2+13740*k33*k44+17815*k34*k44+7910*k44^2+2*k24*(484*k33+581*k34+2793*k44))))+2*k14^2*(9324*k22^3+k22^2*(10024*k23+43316*k24-23390*k33+11304*k34+51281*k44)+2*k22*(19600*k23^2+36680*k24^2+2982*k33^2+10360*k33*k34+3178*k34^2-52*k24*(266*k33-210*k34-979*k44)-23765*k33*k44+12210*k34*k44+19523*k44^2+14*k23*(758*k24+697*k33+1465*k34+883*k44))+2*(10500*k23^3+19016*k24^3+1687*k33^3+6673*k33^2*k34+11396*k33*k34^2+6344*k34^3+6321*k33^2*k44+12210*k33*k34*k44+5530*k34^2*k44+4732*k33*k44^2-14*k23^2*(288*k24-1056*k33-274*k34+365*k44)+k24^2*(-756*k33+3548*k34+20244*k44)+2*k24*(7910*k33^2+4274*k34^2+854*k34*k44+938*k44^2+5*k33*(3563*k34+2748*k44))+2*k23*(1876*k24^2+6187*k33^2+2*k24*(2793*k33+581*k34+484*k44)+21*k33*(655*k34+637*k44)+6*(735*k34^2+408*k34*k44-91*k44^2))))+2*k14*(11368*k23^4+40984*k24^4-44800*k24^3*k33+14832*k24*k33^3+18368*k24^3*k34+10304*k24^2*k33*k34+20860*k24*k33^2*k34+1876*k33^3*k34+5992*k24^2*k34^2+65016*k24*k33*k34^2+10568*k33^2*k34^2+44856*k24*k34^3+19656*k33*k34^3+11368*k34^4+68456*k24^3*k44-27664*k24^2*k33*k44+35140*k24*k33^2*k44+3147*k33^3*k44+21312*k24^2*k34*k44+65912*k24*k33*k34*k44+13860*k33^2*k34*k44+45440*k24*k34^2*k44+24724*k33*k34^2*k44+18080*k34^3*k44+33420*k24^2*k44^2+21932*k24*k33*k44^2+6587*k33^2*k44^2+4144*k24*k34*k44^2+12242*k33*k34*k44^2+7616*k34^2*k44^2+2328*k24*k44^3+2716*k33*k44^3+168*k23^3*(267*k24+117*k33+236*k34+74*k44)+k22^3*(2328*k24+2716*k33-896*k34+12585*k44)+4*k23^2*(1498*k24^2+2642*k33^2+13755*k33*k34+4116*k34^2+42*k24*(387*k33+26*k34-127*k44)+5418*k33*k44+3108*k34*k44-3213*k44^2)+k22^2*(7616*k23^2+33420*k24^2+6587*k33^2+29414*k33*k34-12852*k34^2-19404*k33*k44+13860*k34*k44+28418*k44^2+2*k23*(2072*k24+6121*k33+6672*k34+6842*k44)+k24*(21932*k33+4688*k34+58922*k44))+2*k23*(9184*k24^3+938*k33^3+19824*k34^3+20510*k34^2*k44+6672*k34*k44^2-448*k44^3+56*k24^2*(92*k33+451*k34+195*k44)+k33^2*(9032*k34+15827*k44)+2*k24*(5215*k33^2+1512*k33*k34+1092*k34^2+4508*k33*k44+6818*k34*k44+1172*k44^2)+7*k33*(3930*k34^2+3956*k34*k44+2101*k44^2))+k22*(18080*k23^3+68456*k24^3+3147*k33^3+31654*k33^2*k34+21672*k33*k34^2+12432*k34^3-104*k24^2*(266*k33-210*k34-979*k44)+3668*k33^2*k44+16912*k33*k34*k44+19516*k34^2*k44-19404*k33*k44^2+13684*k34*k44^2+12585*k44^3+2*k24*(17570*k33^2+9016*k33*k34-10668*k34^2-15120*k33*k44+14448*k34*k44+29461*k44^2)+4*k23^2*(11360*k24+7*(883*k33+1465*k34+697*k44))+4*k23*(5328*k24^2+14*k24*(1177*k33+487*k34+516*k44)+7*(495*k33^2+1978*k33*k34+444*k34^2+604*k33*k44+1978*k34*k44+495*k44^2))))+2*k13*(40984*k23^4+18368*k23^3*k24+5992*k23^2*k24^2+44856*k23*k24^3+11368*k24^4+68456*k23^3*k33+21840*k23^2*k24*k33-21336*k23*k24^2*k33+12432*k24^3*k33+33420*k23^2*k33^2+4688*k23*k24*k33^2-12852*k24^2*k33^2+2328*k23*k33^3-896*k24*k33^3+32*k14^3*(566*k22+483*k23-14*k24+566*k33-14*k34)+18368*k23^3*k34+50512*k23^2*k24*k34+4368*k23*k24^2*k34+39648*k24^3*k34+21312*k23^2*k33*k34+27272*k23*k24*k33*k34+12432*k24^2*k33*k34+4144*k23*k33^2*k34+13344*k24*k33^2*k34+5992*k23^2*k34^2+4368*k23*k24*k34^2+16464*k24^2*k34^2+45440*k23*k33*k34^2+41020*k24*k33*k34^2+7616*k33^2*k34^2+44856*k23*k34^3+39648*k24*k34^3+18080*k33*k34^3+11368*k34^4-44800*k23^3*k44+10304*k23^2*k24*k44+65016*k23*k24^2*k44+19656*k24^3*k44-27664*k23^2*k33*k44+18032*k23*k24*k33*k44+21672*k24^2*k33*k44+21932*k23*k33^2*k44+29414*k24*k33^2*k44+2716*k33^3*k44+10304*k23^2*k34*k44+6048*k23*k24*k34*k44+55020*k24^2*k34*k44+65912*k23*k33*k34*k44+55384*k24*k33*k34*k44+12242*k33^2*k34*k44+65016*k23*k34^2*k44+55020*k24*k34^2*k44+24724*k33*k34^2*k44+19656*k34^3*k44+20860*k23*k24*k44^2+10568*k24^2*k44^2+35140*k23*k33*k44^2+31654*k24*k33*k44^2+6587*k33^2*k44^2+20860*k23*k34*k44^2+18064*k24*k34*k44^2+13860*k33*k34*k44^2+10568*k34^2*k44^2+14832*k23*k44^3+1876*k24*k44^3+3147*k33*k44^3+1876*k34*k44^3+k22^3*(2328*k23+12585*k33-896*k34+2716*k44)+4*k14^2*(2772*k22^2+2926*k23^2+1736*k24^2+13979*k24*k33+2772*k33^2-2072*k24*k34+5328*k33*k34+1736*k34^2-2*k23*(1323*k24-5680*k33+1323*k34-5424*k44)+854*k24*k44+6168*k33*k44+854*k34*k44+k22*(11360*k23+5328*k24+6055*k33+13979*k34+6168*k44))+k22^2*(33420*k23^2+7616*k24^2+28418*k33^2+13860*k33*k34-12852*k34^2-19404*k33*k44+29414*k34*k44+6587*k44^2+2*k24*(6842*k33+6672*k34+6121*k44)+k23*(4144*k24+58922*k33+4688*k34+21932*k44))+4*k14*(4592*k23^3+4592*k24^3+854*k24^2*k33+9972*k24*k33^2+6048*k24^2*k34+6818*k24*k33*k34+1148*k33^2*k34+6048*k24*k34^2+5306*k33*k34^2+4592*k34^3+5306*k24^2*k44+16478*k24*k33*k44+3463*k33^2*k44+6496*k24*k34*k44+7224*k33*k34*k44+5306*k34^2*k44+1148*k24*k44^2+3463*k33*k44^2+1148*k34*k44^2+14*k23^2*(432*k24+379*k33+432*k34+61*k44)+k22^2*(1148*k23+1148*k24+3463*k33+9972*k34+3463*k44)+2*k23*(3024*k24^2+574*k33^2+3248*k33*k34+3024*k34^2+8239*k33*k44+3409*k34*k44+4986*k44^2+7*k24*(487*k33-384*k34+487*k44))+k22*(5306*k23^2+5306*k24^2+3463*k33^2+16478*k33*k34+854*k34^2+3465*k33*k44+16478*k34*k44+3463*k44^2+14*k24*(1177*k33+487*k34+516*k44)+14*k23*(464*k24+516*k33+487*k34+1177*k44)))+k22*(68456*k23^3+18080*k24^3+12585*k33^3+13684*k33^2*k34+19516*k33*k34^2+12432*k34^3+8*k23^2*(2664*k24+13*(979*k33+210*k34-266*k44))-19404*k33^2*k44+16912*k33*k34*k44+21672*k34^2*k44+3668*k33*k44^2+31654*k34*k44^2+3147*k44^3+28*k24^2*(697*k33+1465*k34+883*k44)+28*k24*(495*k33^2+1978*k33*k34+444*k34^2+604*k33*k44+1978*k34*k44+495*k44^2)+2*k23*(22720*k24^2+29461*k33^2+336*k33*(43*k34-45*k44)+28*k24*(516*k33+487*k34+1177*k44)+14*(-762*k34^2+644*k34*k44+1255*k44^2))))))+2*k12*(1512*k22^2*k23^2*k24^2+3680*k22*k23^3*k24^2+2128*k23^4*k24^2+3680*k22*k23^2*k24^3+3536*k23^3*k24^3+2128*k23^2*k24^4+2198*k22^3*k24^2*k33+8068*k22^2*k23*k24^2*k33+12236*k22*k23^2*k24^2*k33+6440*k23^3*k24^2*k33+6852*k22^2*k24^3*k33+18112*k22*k23*k24^3*k33+12792*k23^2*k24^3*k33+8680*k22*k24^4*k33+11352*k23*k24^4*k33+3976*k24^5*k33+4466*k22^2*k24^2*k33^2+11088*k22*k23*k24^2*k33^2+6636*k23^2*k24^2*k33^2+9768*k22*k24^3*k33^2+11284*k23*k24^3*k33^2+6048*k24^4*k33^2+3374*k22*k24^2*k33^3+3220*k23*k24^2*k33^3+3238*k24^3*k33^3+1020*k24^2*k33^4+56*k14^5*(266*k22-8*k23-14*k24+71*k33)-1008*k22^3*k23*k24*k34-776*k22^2*k23^2*k24*k34-448*k22*k23^3*k24*k34-336*k23^4*k24*k34-776*k22^2*k23*k24^2*k34-264*k22*k23^2*k24^2*k34-1168*k23^3*k24^2*k34-448*k22*k23*k24^3*k34-1168*k23^2*k24^3*k34-336*k23*k24^4*k34+1416*k22^3*k24*k33*k34+4144*k22^2*k23*k24*k33*k34+3416*k22*k23^2*k24*k33*k34-112*k23^3*k24*k33*k34+10520*k22^2*k24^2*k33*k34+21312*k22*k23*k24^2*k33*k34+7096*k23^2*k24^2*k33*k34+19480*k22*k24^3*k33*k34+18368*k23*k24^3*k33*k34+11280*k24^4*k33*k34+3024*k22^2*k24*k33^2*k34+4592*k22*k23*k24*k33^2*k34-280*k23^2*k24*k33^2*k34+13346*k22*k24^2*k33^2*k34+8436*k23*k24^2*k33^2*k34+11228*k24^3*k33^2*k34+1876*k22*k24*k33^3*k34-864*k23*k24*k33^3*k34+3376*k24^2*k33^3*k34+224*k24*k33^4*k34+630*k22^4*k34^2+3012*k22^3*k23*k34^2+5908*k22^2*k23^2*k34^2+5544*k22*k23^3*k34^2+1792*k23^4*k34^2+3012*k22^3*k24*k34^2+8412*k22^2*k23*k24*k34^2+6944*k22*k23^2*k24*k34^2-1216*k23^3*k24*k34^2+5908*k22^2*k24^2*k34^2+6944*k22*k23*k24^2*k34^2-6720*k23^2*k24^2*k34^2+5544*k22*k24^3*k34^2-1216*k23*k24^3*k34^2+1792*k24^4*k34^2+2926*k22^3*k33*k34^2+10024*k22^2*k23*k33*k34^2+11060*k22*k23^2*k33*k34^2+3248*k23^3*k33*k34^2+13018*k22^2*k24*k33*k34^2+21224*k22*k23*k24*k33*k34^2+280*k23^2*k24*k33*k34^2+22792*k22*k24^2*k33*k34^2+7504*k23*k24^2*k33*k34^2+12824*k24^3*k33*k34^2+4018*k22^2*k33^2*k34^2+7616*k22*k23*k33^2*k34^2+1432*k23^2*k33^2*k34^2+10568*k22*k24*k33^2*k34^2-496*k23*k24*k33^2*k34^2+6732*k24^2*k33^2*k34^2+1982*k22*k33^3*k34^2-476*k23*k33^3*k34^2-348*k24*k33^3*k34^2+3378*k22^3*k34^3+11212*k22^2*k23*k34^3+12688*k22*k23^2*k34^3+3568*k23^3*k34^3+11212*k22^2*k24*k34^3+18368*k22*k23*k24*k34^3-784*k23^2*k24*k34^3+12688*k22*k24^2*k34^3-784*k23*k24^2*k34^3+3568*k24^3*k34^3+9736*k22^2*k33*k34^3+18080*k22*k23*k33*k34^3+4016*k23^2*k33*k34^3+19656*k22*k24*k33*k34^3+96*k23*k24*k33*k34^3+6736*k24^2*k33*k34^3+6096*k22*k33^2*k34^3-1080*k23*k33^2*k34^3-1064*k24*k33^2*k34^3+6048*k22^2*k34^4+11368*k22*k23*k34^4+2336*k23^2*k34^4+11368*k22*k24*k34^4-64*k23*k24*k34^4+2336*k24^2*k34^4+7808*k22*k33*k34^4-1120*k23*k33*k34^4-1120*k24*k33*k34^4+3632*k22*k34^5-448*k23*k34^5-448*k24*k34^5+2198*k22^3*k23^2*k44+6852*k22^2*k23^3*k44+8680*k22*k23^4*k44+3976*k23^5*k44+8068*k22^2*k23^2*k24*k44+18112*k22*k23^3*k24*k44+11352*k23^4*k24*k44+12236*k22*k23^2*k24^2*k44+12792*k23^3*k24^2*k44+6440*k23^2*k24^3*k44+315*k22^4*k33*k44+2738*k22^3*k23*k33*k44+9464*k22^2*k23^2*k33*k44+14420*k22*k23^3*k33*k44+8680*k23^4*k33*k44+2738*k22^3*k24*k33*k44+12270*k22^2*k23*k24*k33*k44+24672*k22*k23^2*k24*k33*k44+19672*k23^3*k24*k33*k44+9464*k22^2*k24^2*k33*k44+24672*k22*k23*k24^2*k33*k44+22792*k23^2*k24^2*k33*k44+14420*k22*k24^3*k33*k44+19672*k23*k24^3*k33*k44+8680*k24^4*k33*k44+1456*k22^3*k33^2*k44+6104*k22^2*k23*k33^2*k44+9464*k22*k23^2*k33^2*k44+7084*k23^3*k33^2*k44+6559*k22^2*k24*k33^2*k44+13852*k22*k23*k24*k33^2*k44+11156*k23^2*k24*k33^2*k44+12642*k22*k24^2*k33^2*k44+13538*k23*k24^2*k33^2*k44+9800*k24^3*k33^2*k44+1456*k22^2*k33^3*k44+2716*k22*k23*k33^3*k44+2402*k23^2*k33^3*k44+3147*k22*k24*k33^3*k44+1640*k23*k24*k33^3*k44+3406*k24^2*k33^3*k44-22*k22*k33^4*k44-308*k23*k33^4*k44-142*k24*k33^4*k44+1416*k22^3*k23*k34*k44+10520*k22^2*k23^2*k34*k44+19480*k22*k23^3*k34*k44+11280*k23^4*k34*k44+4144*k22^2*k23*k24*k34*k44+21312*k22*k23^2*k24*k34*k44+18368*k23^3*k24*k34*k44+3416*k22*k23*k24^2*k34*k44+7096*k23^2*k24^2*k34*k44-112*k23*k24^3*k34*k44+2939*k22^3*k33*k34*k44+13684*k22^2*k23*k33*k34*k44+24420*k22*k23^2*k33*k34*k44+18080*k23^3*k33*k34*k44+13684*k22^2*k24*k33*k34*k44+28896*k22*k23*k24*k33*k34*k44+21840*k23^2*k24*k33*k34*k44+24420*k22*k24^2*k33*k34*k44+21840*k23*k24^2*k33*k34*k44+18080*k24^3*k33*k34*k44+6418*k22^2*k33^2*k34*k44+12242*k22*k23*k33^2*k34*k44+8488*k23^2*k33^2*k34*k44+13860*k22*k24*k33^2*k34*k44+4688*k23*k24*k33^2*k34*k44+11304*k24^2*k33^2*k34*k44+1940*k22*k33^3*k34*k44-1020*k23*k33^3*k34*k44-896*k24*k33^3*k34*k44+2926*k22^3*k34^2*k44+13018*k22^2*k23*k34^2*k44+22792*k22*k23^2*k34^2*k44+12824*k23^3*k34^2*k44+10024*k22^2*k24*k34^2*k44+21224*k22*k23*k24*k34^2*k44+7504*k23^2*k24*k34^2*k44+11060*k22*k24^2*k34^2*k44+280*k23*k24^2*k34^2*k44+3248*k24^3*k34^2*k44+12642*k22^2*k33*k34^2*k44+24724*k22*k23*k33*k34^2*k44+12716*k23^2*k33*k34^2*k44+24724*k22*k24*k33*k34^2*k44+3872*k23*k24*k33*k34^2*k44+12716*k24^2*k33*k34^2*k44+7700*k22*k33^2*k34^2*k44-2184*k23*k33^2*k34^2*k44-2184*k24*k33^2*k34^2*k44+9736*k22^2*k34^3*k44+19656*k22*k23*k34^3*k44+6736*k23^2*k34^3*k44+18080*k22*k24*k34^3*k44+96*k23*k24*k34^3*k44+4016*k24^2*k34^3*k44+12416*k22*k33*k34^3*k44-2520*k23*k33*k34^3*k44-2520*k24*k33*k34^3*k44+7808*k22*k34^4*k44-1120*k23*k34^4*k44-1120*k24*k34^4*k44+4466*k22^2*k23^2*k44^2+9768*k22*k23^3*k44^2+6048*k23^4*k44^2+11088*k22*k23^2*k24*k44^2+11284*k23^3*k24*k44^2+6636*k23^2*k24^2*k44^2+1456*k22^3*k33*k44^2+6559*k22^2*k23*k33*k44^2+12642*k22*k23^2*k33*k44^2+9800*k23^3*k33*k44^2+6104*k22^2*k24*k33*k44^2+13852*k22*k23*k24*k33*k44^2+13538*k23^2*k24*k33*k44^2+9464*k22*k24^2*k33*k44^2+11156*k23*k24^2*k33*k44^2+7084*k24^3*k33*k44^2+3339*k22^2*k33^2*k44^2+6587*k22*k23*k33^2*k44^2+4648*k23^2*k33^2*k44^2+6587*k22*k24*k33^2*k44^2+3106*k23*k24*k33^2*k44^2+4648*k24^2*k33^2*k44^2+935*k22*k33^3*k44^2-616*k23*k33^3*k44^2-616*k24*k33^3*k44^2+3024*k22^2*k23*k34*k44^2+13346*k22*k23^2*k34*k44^2+11228*k23^3*k34*k44^2+4592*k22*k23*k24*k34*k44^2+8436*k23^2*k24*k34*k44^2-280*k23*k24^2*k34*k44^2+6418*k22^2*k33*k34*k44^2+13860*k22*k23*k33*k34*k44^2+11304*k23^2*k33*k34*k44^2+12242*k22*k24*k33*k34*k44^2+4688*k23*k24*k33*k34*k44^2+8488*k24^2*k33*k34*k44^2+4553*k22*k33^2*k34*k44^2-1932*k23*k33^2*k34*k44^2-1932*k24*k33^2*k34*k44^2+4018*k22^2*k34^2*k44^2+10568*k22*k23*k34^2*k44^2+6732*k23^2*k34^2*k44^2+7616*k22*k24*k34^2*k44^2-496*k23*k24*k34^2*k44^2+1432*k24^2*k34^2*k44^2+7700*k22*k33*k34^2*k44^2-2184*k23*k33*k34^2*k44^2-2184*k24*k33*k34^2*k44^2+6096*k22*k34^3*k44^2-1064*k23*k34^3*k44^2-1080*k24*k34^3*k44^2+3374*k22*k23^2*k44^3+3238*k23^3*k44^3+3220*k23^2*k24*k44^3+1456*k22^2*k33*k44^3+3147*k22*k23*k33*k44^3+3406*k23^2*k33*k44^3+2716*k22*k24*k33*k44^3+1640*k23*k24*k33*k44^3+2402*k24^2*k33*k44^3+935*k22*k33^2*k44^3-616*k23*k33^2*k44^3-616*k24*k33^2*k44^3+1876*k22*k23*k34*k44^3+3376*k23^2*k34*k44^3-864*k23*k24*k34*k44^3+1940*k22*k33*k34*k44^3-896*k23*k33*k34*k44^3-1020*k24*k33*k34*k44^3+1982*k22*k34^2*k44^3-348*k23*k34^2*k44^3-476*k24*k34^2*k44^3+1020*k23^2*k44^4-22*k22*k33*k44^4-142*k23*k33*k44^4-308*k24*k33*k44^4+224*k23*k34*k44^4+56*k13^5*(266*k22-14*k23-8*k24+71*k44)+4*k14^4*(5747*k22^2+k22*(2842*k23+10246*k24-7476*k33+2820*k34+8225*k44)+2*(322*k23^2+84*k24^2+3672*k24*k33+756*k33^2-42*k24*k34+1410*k33*k34+224*k34^2+k23*(-8*k24+3059*k33+8*k34-140*k44)-196*k24*k44+1085*k33*k44))+4*k13^4*(532*k14^2+5747*k22^2+k22*(10246*k23+2842*k24+8225*k33+2820*k34-7476*k44)+6*k14*(473*k22-14*k23+384*k24-14*k34+473*k44)+2*(84*k23^2+322*k24^2-140*k24*k33+8*k24*k34+224*k34^2-2*k23*(4*k24+98*k33+21*k34-1836*k44)+3059*k24*k44+1085*k33*k44+1410*k34*k44+756*k44^2))+2*k14^3*(6106*k22^3-336*k23^3+808*k24^3+7812*k24^2*k33+15876*k24*k33^2+1619*k33^3-584*k24^2*k34+27748*k24*k33*k34+5614*k33^2*k34+3496*k24*k34^2+6412*k33*k34^2+1784*k34^3+1440*k24^2*k44+25372*k24*k33*k44+4900*k33^2*k44-224*k24*k34*k44+9040*k33*k34*k44+1624*k34^2*k44-912*k24*k44^2+3542*k33*k44^2-28*k23^2*(46*k24-143*k33-4*k34+4*k44)+2*k22^2*(2803*k23+10015*k24-7714*k33+2807*k34+9663*k44)+2*k23*(-196*k24^2+6321*k33^2+9912*k33*k34+924*k34^2+10591*k33*k44+312*k34*k44-266*k44^2+4*k24*(980*k33-469*k34+6*k44))+2*k22*(5250*k23^2+9508*k24^2-11200*k24*k33+581*k33^2+4592*k24*k34+2772*k33*k34+4200*k34^2+17114*k24*k44-12159*k33*k44+4870*k34*k44+6659*k44^2+14*k23*(328*k24+222*k33+708*k34+351*k44)))+2*k13^3*(1768*k14^3+6106*k22^3+808*k23^3-392*k23^2*k24-1288*k23*k24^2-336*k24^3+1440*k23^2*k33+48*k23*k24*k33-112*k24^2*k33-912*k23*k33^2-532*k24*k33^2-584*k23^2*k34-3752*k23*k24*k34+112*k24^2*k34-224*k23*k33*k34+624*k24*k33*k34+3496*k23*k34^2+1848*k24*k34^2+1624*k33*k34^2+1784*k34^3+2*k22^2*(10015*k23+2803*k24+9663*k33+2807*k34-7714*k44)+7812*k23^2*k44+7840*k23*k24*k44+4004*k24^2*k44+25372*k23*k33*k44+21182*k24*k33*k44+3542*k33^2*k44+27748*k23*k34*k44+19824*k24*k34*k44+9040*k33*k34*k44+6412*k34^2*k44+15876*k23*k44^2+12642*k24*k44^2+4900*k33*k44^2+5614*k34*k44^2+1619*k44^3+4*k14^2*(2618*k22+874*k23+1190*k24+805*k33-146*k34+1599*k44)+2*k22*(9508*k23^2+5250*k24^2+6659*k33^2+4870*k33*k34+4200*k34^2+2*k23*(2296*k24+8557*k33+2296*k34-5600*k44)-12159*k33*k44+2772*k34*k44+581*k44^2+42*k24*(117*k33+236*k34+74*k44))+2*k14*(2821*k22^2-304*k23^2-644*k24^2+6880*k24*k33-1876*k24*k34-28*k33*k34-304*k34^2-2*k23*(938*k24+14*k33+816*k34-6937*k44)+11214*k24*k44+4918*k33*k44+4592*k34*k44+2821*k44^2+2*k22*(2296*k23+5607*k24+2459*k33+6937*k34+1799*k44)))+k14^2*(2443*k22^4+k22^3*(3012*k23+9730*k24-8608*k33+3376*k34+13121*k44)+k22^2*(11932*k23^2+17828*k24^2-6622*k33^2+3640*k33*k34+4648*k34^2-18494*k33*k44+13346*k34*k44+19355*k44^2+2*k23*(4206*k24-3290*k33+10374*k34+6509*k44)+k24*(-25480*k33+8436*k34+43316*k44))+2*k22*(1792*k23^3+6272*k24^3-1267*k33^3+1820*k33^2*k34+9296*k33*k34^2+6804*k34^3+4340*k33^2*k44+10360*k33*k34*k44+16996*k34^2*k44-4263*k33*k44^2+5260*k34*k44^2+4403*k44^3+14*k23^2*(418*k24-365*k33+274*k34+1056*k44)+k24^2*(-756*k33+3548*k34+20244*k44)+2*k24*(2576*k33*k34+1498*k34^2-6916*k33*k44+5328*k34*k44+8355*k44^2)+2*k23*(1736*k24^2-3213*k33^2+3108*k33*k34+4116*k34^2+5418*k33*k44+13755*k34*k44+2642*k44^2+14*k24*(61*k33+432*k34+379*k44)))+2*(1288*k23^4+336*k24^4+510*k33^4+1688*k33^3*k34+3366*k33^2*k34^2+3368*k33*k34^3+1168*k34^4-28*k23^3*(46*k24+4*k33-4*k34-143*k44)+1703*k33^3*k44+5652*k33^2*k34*k44+6358*k33*k34^2*k44+2008*k34^3*k44+2324*k33^2*k44^2+4244*k33*k34*k44^2+716*k34^2*k44^2+1201*k33*k44^3+4*k24^3*(1953*k33-146*k34+360*k44)-14*k23^2*(236*k24^2+37*k33^2-274*k33*k34-200*k34^2-724*k33*k44-274*k34*k44+37*k44^2+24*k24*(5*k33+10*k34+12*k44))+2*k24^2*(1848*k33^2-1568*k34^2-66*k34*k44+7*k44^2+28*k33*(70*k34+307*k44))-2*k23*(304*k24^3-611*k33^3-924*k34^3-1036*k34^2*k44-528*k34*k44^2+87*k44^3-14*k24^2*(63*k33-182*k34+5*k44)-7*k33^2*(741*k34+889*k44)-2*k24*(623*k33^2+546*k33*k34-280*k34^2+2793*k33*k44-1323*k34*k44-62*k44^2)-7*k33*(630*k34^2+1465*k34*k44+676*k44^2))+2*k24*(1967*k33^3+k33^2*(8477*k34+7910*k44)+k33*(8708*k34^2+13979*k34*k44+5115*k44^2)+2*(1190*k34^3+867*k34^2*k44-97*k34*k44^2-217*k44^3))))+k13*(24*k14^4*(473*k22+384*k23-14*k24+473*k33-14*k34)-7*k22^4*(40*k23-85*k33-32*k34+44*k44)-2*k22^3*(868*k23^2+238*k24^2-917*k33^2-938*k33*k34-1222*k34^2+4*k23*(126*k24-291*k33+108*k34-1429*k44)-1759*k33*k44-3476*k34*k44+308*k44^2+k24*(-708*k33+2904*k34+510*k44))+4*k14^3*(2821*k22^2-644*k23^2-304*k24^2+13874*k24*k33+2821*k33^2-1632*k24*k34+4592*k33*k34-304*k34^2-2*k23*(938*k24-5607*k33+938*k34-3440*k44)-28*k24*k44+4918*k33*k44-28*k34*k44+2*k22*(5607*k23+2296*k24+1799*k33+6937*k34+2459*k44))+2*k14^2*(1610*k22^3-1288*k23^3-392*k24^3+1764*k24^2*k33+16954*k24*k33^2+1610*k33^3-5096*k24^2*k34+25256*k24*k33*k34+4218*k33^2*k34-5096*k24*k34^2+3752*k33*k34^2-392*k34^3+140*k24^2*k44+35630*k24*k33*k44+6769*k33^2*k44-4144*k24*k34*k44+10920*k33*k34*k44+140*k34^2*k44-140*k24*k44^2+5578*k33*k44^2-140*k34*k44^2-336*k23^2*(10*k24+12*k33+5*(2*k34+k44))-4*k23*(1680*k24^2-1721*k33^2+1680*k34^2-581*k34*k44-3504*k44^2-189*k33*(16*k34+43*k44)-7*k24*(78*k33-264*k34+83*k44))+2*k22*(-2016*k23^2+1876*k24^2-1582*k33^2+2576*k33*k34+882*k34^2+4018*k33*k44+17815*k34*k44+2789*k44^2+28*k24*(92*k33+451*k34+195*k44)+42*k23*(144*k24-127*k33+26*k34+387*k44))+k22^2*(6884*k23+4218*k24+7*(-452*k33+2422*k34+967*k44)))+2*k22^2*(-912*k23^3-540*k24^3+917*k33^3+1512*k33^2*k34+12374*k33*k34^2+12642*k34^3-2*k23^2*(194*k24-938*k33+70*k34-5115*k44)+4*k24^2*(2893*k33+264*k34-273*k44)+4722*k33^2*k44+15827*k33*k34*k44+12446*k34^2*k44+8736*k33*k44^2+6364*k34*k44^2-308*k44^3+k24*(1512*k33^2+9032*k33*k34+10374*k34^2+15687*k33*k44+6672*k34*k44-966*k44^2)+2*k23*(2108*k24^2+1421*k33^2+1148*k33*k34+3442*k34^2+5483*k33*k44+3367*k34*k44+4592*k44^2+4*k24*(259*k33-412*k34+1502*k44)))+k22*(-1568*k23^4-1120*k24^4+595*k33^4+1416*k33^3*k34+23144*k33^2*k34^2+43316*k33*k34^3+24472*k34^4-8*k23^3*(56*k24-98*k33+14*k34-6343*k44)+4*k24^3*(10829*k33+312*k34-630*k44)+3518*k33^3*k44+31374*k33^2*k34*k44+53508*k33*k34^2*k44+42364*k34^3*k44+17472*k33^2*k44^2+29414*k33*k34*k44^2+18928*k34^2*k44^2+8582*k33*k44^3+6952*k34*k44^3-142*k44^4+4*k23^2*(1734*k24^2+938*k33^2+854*k33*k34+4274*k34^2+13740*k33*k44+17815*k34*k44+7910*k44^2+7*k24*(122*k33-296*k34+1997*k44))+4*k24^2*(6187*k33^2+21*k33*(655*k34+637*k44)+6*(735*k34^2+408*k34*k44-91*k44^2))+2*k24*(938*k33^3+19824*k34^3+20510*k34^2*k44+6672*k34*k44^2-448*k44^3+k33^2*(9032*k34+15827*k44)+7*k33*(3930*k34^2+3956*k34*k44+2101*k44^2))+4*k23*(3864*k24^3+582*k33^3+11214*k34^3+16254*k34^2*k44+5215*k34*k44^2+3708*k44^3+2*k24^2*(5680*k33-1323*k34+5424*k44)+k33^2*(1036*k34+5483*k44)+2*k24*(574*k33^2+3248*k33*k34+3024*k34^2+8239*k33*k44+3409*k34*k44+4986*k44^2)+k33*(11360*k34^2+16478*k34*k44+8785*k44^2)))+2*k14*(-32*k23^4-32*k24^4+7840*k24^3*k33+2492*k24^2*k33^2+5520*k24*k33^3-3752*k24^3*k34+2184*k24^2*k33*k34+5712*k24*k33^2*k34-432*k33^3*k34-1120*k24^2*k34^2+2324*k24*k33*k34^2-248*k33^2*k34^2-3752*k24*k34^3+48*k33*k34^3-32*k34^4-8*k23^3*(469*k24-6*k33+469*k34-980*k44)+48*k24^3*k44+11172*k24^2*k33*k44+10430*k24*k33^2*k44+820*k33^3*k44-5292*k24^2*k34*k44+13636*k24*k33*k34*k44+2344*k33^2*k34*k44-5292*k24*k34^2*k44+1936*k33*k34^2*k44+48*k34^3*k44-248*k24^2*k44^2+6734*k24*k33*k44^2+1553*k33^2*k44^2-3296*k24*k34*k44^2+2344*k33*k34*k44^2-248*k34^2*k44^2-432*k24*k44^3+820*k33*k44^3-432*k34*k44^3+k22^3*(-432*k23-432*k24+820*k33+5520*k34+820*k44)+k22^2*(-248*k23^2-248*k24^2+1553*k33^2+10430*k33*k34+2492*k34^2+7910*k33*k44+10430*k34*k44+1553*k44^2+k24*(6734*k33+5712*k34+2344*k44)+k23*(-3296*k24+2344*k33+5712*k34+6734*k44))-4*k23^2*(280*k24^2+62*k33^2+147*k33*(9*k34-19*k44)-7*k24*(83*k33-264*k34+78*k44)+7*(40*k34^2-78*k34*k44-89*k44^2))-2*k23*(1876*k24^3+216*k33^3+k33^2*(1648*k34-3367*k44)-14*k24^2*(78*k33-264*k34+83*k44)+7*k33*(378*k34^2-974*k34*k44-745*k44^2)-168*k24*(17*k33^2-32*k33*k34-22*k34^2+9*k33*k44-32*k34*k44+17*k44^2)+2*(938*k34^3-581*k34^2*k44-1428*k34*k44^2-1380*k44^3))+2*k22*(24*k23^3+24*k24^3+410*k33^3+3367*k33^2*k34+5586*k33*k34^2+3920*k34^3+3955*k33^2*k44+4508*k33*k34*k44+5586*k34^2*k44+3955*k33*k44^2+3367*k34*k44^2+410*k44^3+2*k24^2*(2793*k33+581*k34+484*k44)+k23^2*(-2646*k24+968*k33+1162*k34+5586*k44)+k24*(5215*k33^2+1512*k33*k34+1092*k34^2+4508*k33*k44+6818*k34*k44+1172*k44^2)+k23*(-2646*k24^2+1172*k33^2+6818*k33*k34+1092*k34^2+4508*k33*k44+1512*k34*k44+5215*k44^2+14*k24*(487*k33-384*k34+487*k44))))+2*(-392*k23^5-224*k24^5-238*k33^3*k34^2-540*k33^2*k34^3-560*k33*k34^4-224*k34^5-8*k23^4*(21*k24+98*k33+21*k34-1836*k44)+4*k24^4*(3059*k33+8*k34-140*k44)-154*k33^4*k44-510*k33^3*k34*k44-1092*k33^2*k34^2*k44-1260*k33*k34^3*k44-560*k34^4*k44-308*k33^3*k44^2-966*k33^2*k34*k44^2-1092*k33*k34^2*k44^2-532*k34^3*k44^2-308*k33^2*k44^3-448*k33*k34*k44^3-174*k34^2*k44^3-71*k33*k44^4+112*k34*k44^4+2*k24^3*(6321*k33^2+9912*k33*k34+924*k34^2+10591*k33*k44+312*k34*k44-266*k44^2)+4*k23^3*(874*k24^2-228*k33^2-56*k33*k34+874*k34^2+6343*k33*k44+6937*k34*k44+3969*k44^2+k24*(-14*k33-816*k34+6937*k44))+2*k24^2*(611*k33^3+924*k34^3+1036*k34^2*k44+528*k34*k44^2-87*k44^3+7*k33^2*(741*k34+889*k44)+7*k33*(630*k34^2+1465*k34*k44+676*k44^2))+2*k23^2*(2380*k24^3-434*k33^3+k33^2*(-194*k34+5115*k44)+k24^2*(4274*k33-2548*k34+8708*k44)-7*k24*(10*k33^2+296*k33*k34+364*k34^2-2545*k33*k44-1804*k34*k44-1211*k44^2)+k33*(1734*k34^2+13979*k34*k44+7910*k44^2)+7*(340*k34^3+1244*k34^2*k44+1211*k34*k44^2+281*k44^3))+4*k24*(28*k33^4+8*k34^4+156*k34^3*k44+264*k34^2*k44^2-726*k34*k44^3+28*k44^4+k33^3*(-726*k34+869*k44)+k33^2*(264*k34^2+1668*k34*k44+1591*k44^2)+k33*(156*k34^3+1224*k34^2*k44+1668*k34*k44^2+869*k44^3))+2*k23*(2304*k24^4-70*k33^4+2304*k34^4+6880*k34^3*k44+7008*k34^2*k44^2+2760*k34*k44^3+1998*k44^4+k33^3*(-252*k34+2858*k44)+2*k24^3*(5607*k33-938*k34+3440*k44)+4*k33^2*(527*k34^2+1502*k34*k44+1148*k44^2)+12*k33*(322*k34^3+904*k34^2*k44+831*k34*k44^2+309*k44^3)+2*k24^2*(1721*k33^2-1680*k34^2+581*k34*k44+3504*k44^2+189*k33*(16*k34+43*k44))+k24*(-216*k33^3-1876*k34^3+1162*k34^2*k44+2856*k34*k44^2+2760*k44^3+k33^2*(-1648*k34+3367*k44)-7*k33*(378*k34^2-974*k34*k44-745*k44^2)))))+k13^2*(2128*k14^4+2443*k22^4+k22^3*(9730*k23+3012*k24+13121*k33+3376*k34-8608*k44)+8*k14^3*(2618*k22+1190*k23+874*k24+1599*k33-146*k34+805*k44)+k22^2*(17828*k23^2+11932*k24^2+19355*k33^2+13346*k33*k34+4648*k34^2+4*k23*(2103*k24+10829*k33+2109*k34-6370*k44)+2*k24*(6509*k33+10374*k34-3290*k44)-18494*k33*k44+3640*k34*k44-6622*k44^2)+4*k14^2*(2562*k22^2-1652*k23^2-1652*k24^2+8708*k24*k33+1659*k33^2-2548*k24*k34+1774*k33*k34-1680*k34^2+4274*k24*k44+5698*k33*k44+1774*k34*k44+1659*k44^2+7*k22*(214*k23+214*k24+631*k33+280*k34+631*k44)+k23*(-560*k24+4274*k33-2548*k34+8708*k44))+2*k22*(6272*k23^3+1792*k24^3+4403*k33^3+5260*k33^2*k34+16996*k33*k34^2+6804*k34^3+14*k24^2*(1056*k33+274*k34-365*k44)+4*k23^2*(868*k24+5061*k33+887*k34-189*k44)-4263*k33^2*k44+10360*k33*k34*k44+9296*k34^2*k44+4340*k33*k44^2+1820*k34*k44^2-1267*k44^3+2*k24*(2642*k33^2+13755*k33*k34+4116*k34^2+5418*k33*k44+3108*k34*k44-3213*k44^2)+2*k23*(2926*k24^2+8355*k33^2+5328*k33*k34+1498*k34^2-6916*k33*k44+2576*k34*k44+14*k24*(379*k33+432*k34+61*k44)))+2*k14*(1610*k22^3-392*k23^3-1288*k24^3-1680*k24^2*k33+14016*k24*k33^2-3360*k24^2*k34+2324*k24*k33*k34-140*k33^2*k34-6720*k24*k34^2+140*k33*k34^2-392*k34^3+k22^2*(4218*k23+6884*k24+7*(967*k33+2422*k34-452*k44))-28*k23^2*(240*k24-5*k33+182*k34-63*k44)-4032*k24^2*k44+32508*k24*k33*k44+5578*k33^2*k44+12096*k24*k34*k44+10920*k33*k34*k44+3752*k34^2*k44+6884*k24*k44^2+6769*k33*k44^2+4218*k34*k44^2+1610*k44^3-14*k23*(240*k24^2+10*k33^2+296*k33*k34+364*k34^2-2545*k33*k44-1804*k34*k44-1211*k44^2-2*k24*(83*k33-264*k34+78*k44))+2*k22*(1876*k23^2-2016*k24^2+2789*k33^2+17815*k33*k34+882*k34^2+42*k24*(387*k33+26*k34-127*k44)+4018*k33*k44+2576*k34*k44-1582*k44^2+28*k23*(216*k24+195*k33+451*k34+92*k44)))+2*(336*k23^4+1288*k24^4+716*k33^2*k34^2+2008*k33*k34^3+1168*k34^4+28*k24^3*(143*k33+4*k34-4*k44)+1201*k33^3*k44+4244*k33^2*k34*k44+6358*k33*k34^2*k44+3368*k34^3*k44+2324*k33^2*k44^2+5652*k33*k34*k44^2+3366*k34^2*k44^2+1703*k33*k44^3+1688*k34*k44^3+510*k44^4+k23^3*(-608*k24+1440*k33-584*k34+7812*k44)-14*k24^2*(37*k33^2-274*k33*k34-200*k34^2-724*k33*k44-274*k34*k44+37*k44^2)-2*k23^2*(1652*k24^2-7*k33^2+k33*(66*k34-8596*k44)-14*k24*(5*k33-182*k34+63*k44)+56*(28*k34^2-35*k34*k44-33*k44^2))+2*k24*(-87*k33^3+924*k34^3+4410*k34^2*k44+5187*k34*k44^2+611*k44^3+k33^2*(528*k34+4732*k44)+7*k33*(148*k34^2+1465*k34*k44+889*k44^2))-2*k23*(644*k24^3+434*k33^3+k33^2*(194*k34-5115*k44)-k33*(1734*k34^2+13979*k34*k44+7910*k44^2)-7*(340*k34^3+1244*k34^2*k44+1211*k34*k44^2+281*k44^3)+168*k24^2*(12*k33+5*(2*k34+k44))+2*k24*(62*k33^2+147*k33*(9*k34-19*k44)+7*(40*k34^2-78*k34*k44-89*k44^2)))))+k14*(-7*k22^4*(40*k24+44*k33-32*k34-85*k44)-2*k22^3*(238*k23^2+868*k24^2+308*k33^2-3476*k33*k34-1222*k34^2+6*k23*(84*k24+85*k33+484*k34-118*k44)-1759*k33*k44-938*k34*k44-917*k44^2-4*k24*(1429*k33-108*k34+291*k44))+2*k22^2*(-540*k23^3-912*k24^3-308*k33^3+6364*k33^2*k34+12446*k33*k34^2+12642*k34^3+8736*k33^2*k44+15827*k33*k34*k44+12374*k34^2*k44+4722*k33*k44^2+1512*k34*k44^2+917*k44^3+2*k24^2*(5115*k33-70*k34+938*k44)+4*k23^2*(1054*k24-273*k33+264*k34+2893*k44)+2*k24*(4592*k33^2+3367*k33*k34+3442*k34^2+5483*k33*k44+1148*k34*k44+1421*k44^2)+k23*(-388*k24^2-966*k33^2+6672*k33*k34+10374*k34^2+15687*k33*k44+9032*k34*k44+1512*k44^2+8*k24*(1502*k33-412*k34+259*k44)))+k22*(-1120*k23^4-1568*k24^4-142*k33^4+6952*k33^3*k34+18928*k33^2*k34^2+42364*k33*k34^3+24472*k34^4+8582*k33^3*k44+29414*k33^2*k34*k44+53508*k33*k34^2*k44+43316*k34^3*k44+17472*k33^2*k44^2+31374*k33*k34*k44^2+23144*k34^2*k44^2+3518*k33*k44^3+1416*k34*k44^3+595*k44^4+8*k24^3*(6343*k33-14*k34+98*k44)+4*k23^3*(3864*k24-630*k33+312*k34+10829*k44)+4*k24^2*(7910*k33^2+4274*k34^2+854*k34*k44+938*k44^2+5*k33*(3563*k34+2748*k44))+4*k23^2*(1734*k24^2-546*k33^2+4410*k34^2+13755*k34*k44+6187*k44^2+3*k33*(816*k34+4459*k44)+2*k24*(5424*k33-1323*k34+5680*k44))+2*k23*(-224*k24^3-448*k33^3+19824*k34^3+27510*k34^2*k44+9032*k34*k44^2+938*k44^3+14*k24^2*(1997*k33-296*k34+122*k44)+k33^2*(6672*k34+14707*k44)+4*k24*(4986*k33^2+3409*k33*k34+3024*k34^2+8239*k33*k44+3248*k34*k44+574*k44^2)+7*k33*(2930*k34^2+3956*k34*k44+2261*k44^2))+4*k24*(3708*k33^3+35*k33^2*(149*k34+251*k44)+k33*(16254*k34^2+16478*k34*k44+5483*k44^2)+2*(5607*k34^3+5680*k34^2*k44+518*k34*k44^2+291*k44^3)))+2*(-224*k23^5-392*k24^5+112*k33^4*k34-174*k33^3*k34^2-532*k33^2*k34^3-560*k33*k34^4-224*k34^5+8*k24^4*(1836*k33-21*k34-98*k44)-71*k33^4*k44-448*k33^3*k34*k44-1092*k33^2*k34^2*k44-1260*k33*k34^3*k44-560*k34^4*k44-308*k33^3*k44^2-966*k33^2*k34*k44^2-1092*k33*k34^2*k44^2-540*k34^3*k44^2-308*k33^2*k44^3-510*k33*k34*k44^3-238*k34^2*k44^3-154*k33*k44^4+4*k23^4*(1152*k24-140*k33+8*k34+3059*k44)+4*k24^3*(3969*k33^2+6937*k33*k34+874*k34^2+6343*k33*k44-56*k34*k44-228*k44^2)+2*k23^3*(2380*k24^2-266*k33^2+312*k33*k34+924*k34^2+10591*k33*k44+9912*k34*k44+6321*k44^2+2*k24*(3440*k33-938*k34+5607*k44))+2*k23^2*(1748*k24^3-87*k33^3+924*k34^3+4410*k34^2*k44+5187*k34*k44^2+611*k44^3+k24^2*(8708*k33-2548*k34+4274*k44)+k33^2*(528*k34+4732*k44)+7*k33*(148*k34^2+1465*k34*k44+889*k44^2)+2*k24*(3504*k33^2+581*k33*k34-1680*k34^2+8127*k33*k44+3024*k34*k44+1721*k44^2))+2*k24^2*(1967*k33^3+k33^2*(8477*k34+7910*k44)+k33*(8708*k34^2+13979*k34*k44+5115*k44^2)+2*(1190*k34^3+867*k34^2*k44-97*k34*k44^2-217*k44^3))+4*k24*(999*k33^4+1152*k34^4+1932*k34^3*k44+1054*k34^2*k44^2-126*k34*k44^3-35*k44^4+6*k33^3*(230*k34+309*k44)+k33^2*(3504*k34^2+4986*k34*k44+2296*k44^2)+k33*(3440*k34^3+5424*k34^2*k44+3004*k34*k44^2+1429*k44^3))+2*k23*(-84*k24^4+2*k24^3*(6937*k33-816*k34-14*k44)+7*k24^2*(1211*k33^2+1804*k33*k34-364*k34^2+2545*k33*k44-296*k34*k44-10*k44^2)+k24*(2760*k33^3+7*k33^2*(408*k34+745*k44)+7*k33*(166*k34^2+974*k34*k44+481*k44^2)-2*(938*k34^3+1323*k34^2*k44+824*k34*k44^2+108*k44^3))+2*(28*k33^4+8*k34^4+156*k34^3*k44+264*k34^2*k44^2-726*k34*k44^3+28*k44^4+k33^3*(-726*k34+869*k44)+k33^2*(264*k34^2+1668*k34*k44+1591*k44^2)+k33*(156*k34^3+1224*k34^2*k44+1668*k34*k44^2+869*k44^3))))))))/(14*eps*M^15);
 FD5c=(c3*c4^2*(-10752*k12^7-10752*k13^7-32256*k13^6*k14-45824*k13^5*k14^2-2560*k13^4*k14^3-2560*k13^3*k14^4-45824*k13^2*k14^5-32256*k13*k14^6-10752*k14^7+544*k13^6*k22+48544*k13^5*k14*k22+64672*k13^4*k14^2*k22+82752*k13^3*k14^3*k22+64672*k13^2*k14^4*k22+48544*k13*k14^5*k22+544*k14^6*k22-18256*k13^5*k22^2-5344*k13^4*k14*k22^2+9264*k13^3*k14^2*k22^2+9264*k13^2*k14^3*k22^2-5344*k13*k14^4*k22^2-18256*k14^5*k22^2-10736*k13^4*k22^3-6608*k13^3*k14*k22^3+31024*k13^2*k14^2*k22^3-6608*k13*k14^3*k22^3-10736*k14^4*k22^3-10920*k13^3*k22^4-5288*k13^2*k14*k22^4-5288*k13*k14^2*k22^4-10920*k14^3*k22^4-2912*k13^2*k22^5-224*k13*k14*k22^5-2912*k14^2*k22^5-32256*k13^6*k23-43008*k13^5*k14*k23-32128*k13^4*k14^2*k23+1280*k13^3*k14^3*k23-16768*k13^2*k14^4*k23-63488*k13*k14^5*k23-10752*k14^6*k23-74768*k13^5*k22*k23-49968*k13^4*k14*k22*k23+43920*k13^3*k14^2*k22*k23-21456*k13^2*k14^3*k22*k23-30176*k13*k14^4*k22*k23-24800*k14^5*k22*k23-53064*k13^4*k22^2*k23-24304*k13^3*k14*k22^2*k23+70040*k13^2*k14^2*k22^2*k23-40320*k13*k14^3*k22^2*k23-9184*k14^4*k22^2*k23-33080*k13^3*k22^3*k23-11624*k13^2*k14*k22^3*k23+40592*k13*k14^2*k22^3*k23-5696*k14^3*k22^3*k23-8652*k13^2*k22^4*k23-14392*k14^2*k22^4*k23+350*k13*k22^5*k23-45824*k13^5*k23^2-32128*k13^4*k14*k23^2-20224*k13^2*k14^3*k23^2-55936*k13*k14^4*k23^2-180480*k14^5*k23^2-76544*k13^4*k22*k23^2-39408*k13^3*k14*k22*k23^2+68576*k13^2*k14^2*k22*k23^2-14064*k13*k14^3*k22*k23^2-79776*k14^4*k22*k23^2-65336*k13^3*k22^2*k23^2-23648*k13^2*k14*k22^2*k23^2+95240*k13*k14^2*k22^2*k23^2-29264*k14^3*k22^2*k23^2-8656*k13^2*k22^3*k23^2+2152*k13*k14*k22^3*k23^2-74720*k14^2*k22^3*k23^2+2352*k13*k22^4*k23^2+112*k14*k22^4*k23^2-2560*k13^4*k23^3+1280*k13^3*k14*k23^3-20224*k13^2*k14^2*k23^3-11008*k13*k14^3*k23^3+22272*k14^4*k23^3-54624*k13^3*k22*k23^3-31408*k13^2*k14*k22*k23^3+18480*k13*k14^2*k22*k23^3+35136*k14^3*k22*k23^3-35272*k13^2*k22^2*k23^3-34784*k13*k14*k22^2*k23^3-165120*k14^2*k22^2*k23^3-4032*k13*k22^3*k23^3-1792*k14*k22^3*k23^3-980*k22^4*k23^3-2560*k13^3*k23^4-16768*k13^2*k14*k23^4-55936*k13*k14^2*k23^4+22272*k14^3*k23^4-72128*k13^2*k22*k23^4-91184*k13*k14*k22*k23^4-286816*k14^2*k22*k23^4-38248*k13*k22^2*k23^4-12992*k14*k22^2*k23^4-8624*k22^3*k23^4-45824*k13^2*k23^5-63488*k13*k14*k23^5-180480*k14^2*k23^5-62160*k13*k22*k23^5-20832*k14*k22*k23^5-23520*k22^2*k23^5-32256*k13*k23^6-10752*k14*k23^6-26208*k22*k23^6-10752*k23^7-10752*k13^6*k24-63488*k13^5*k14*k24-16768*k13^4*k14^2*k24+1280*k13^3*k14^3*k24-32128*k13^2*k14^4*k24-43008*k13*k14^5*k24-32256*k14^6*k24-24800*k13^5*k22*k24-30176*k13^4*k14*k22*k24-21456*k13^3*k14^2*k22*k24+43920*k13^2*k14^3*k22*k24-49968*k13*k14^4*k22*k24-74768*k14^5*k22*k24-9184*k13^4*k22^2*k24-40320*k13^3*k14*k22^2*k24+70040*k13^2*k14^2*k22^2*k24-24304*k13*k14^3*k22^2*k24-53064*k14^4*k22^2*k24-5696*k13^3*k22^3*k24+40592*k13^2*k14*k22^3*k24-11624*k13*k14^2*k22^3*k24-33080*k14^3*k22^3*k24-14392*k13^2*k22^4*k24-8652*k14^2*k22^4*k24+350*k14*k22^5*k24-63488*k13^5*k23*k24+76032*k13^4*k14*k23*k24+102656*k13^3*k14^2*k23*k24+102656*k13^2*k14^3*k23*k24+76032*k13*k14^4*k23*k24-63488*k14^5*k23*k24-43952*k13^4*k22*k23*k24-47520*k13^3*k14*k22*k23*k24-124960*k13^2*k14^2*k22*k23*k24-47520*k13*k14^3*k22*k23*k24-43952*k14^4*k22*k23*k24-30992*k13^3*k22^2*k23*k24-66864*k13^2*k14*k22^2*k23*k24-66864*k13*k14^2*k22^2*k23*k24-30992*k14^3*k22^2*k23*k24+6744*k13^2*k22^3*k23*k24+145536*k13*k14*k22^3*k23*k24+6744*k14^2*k22^3*k23*k24-56*k13*k22^4*k23*k24-56*k14*k22^4*k23*k24-16768*k13^4*k23^2*k24+102656*k13^3*k14*k23^2*k24-21248*k13^2*k14^2*k23^2*k24-67584*k13*k14^3*k23^2*k24-55936*k14^4*k23^2*k24-38352*k13^3*k22*k23^2*k24+32480*k13^2*k14*k22*k23^2*k24-105344*k13*k14^2*k22*k23^2*k24-143472*k14^3*k22*k23^2*k24+20584*k13^2*k22^2*k23^2*k24+207248*k13*k14*k22^2*k23^2*k24-11840*k14^2*k22^2*k23^2*k24+4648*k13*k22^3*k23^2*k24+840*k14*k22^3*k23^2*k24+350*k22^4*k23^2*k24+1280*k13^3*k23^3*k24+102656*k13^2*k14*k23^3*k24-67584*k13*k14^2*k23^3*k24-11008*k14^3*k23^3*k24-4688*k13^2*k22*k23^3*k24+244640*k13*k14*k22*k23^3*k24+7664*k14^2*k22*k23^3*k24-17472*k13*k22^2*k23^3*k24-43088*k14*k22^2*k23^3*k24-4312*k22^3*k23^3*k24-32128*k13^2*k23^4*k24+76032*k13*k14*k23^4*k24-55936*k14^2*k23^4*k24-59024*k13*k22*k23^4*k24-95616*k14*k22*k23^4*k24-35112*k22^2*k23^4*k24-43008*k13*k23^5*k24-63488*k14*k23^5*k24-60032*k22*k23^5*k24-32256*k23^6*k24-180480*k13^5*k24^2-55936*k13^4*k14*k24^2-20224*k13^3*k14^2*k24^2-32128*k13*k14^4*k24^2-45824*k14^5*k24^2-79776*k13^4*k22*k24^2-14064*k13^3*k14*k22*k24^2+68576*k13^2*k14^2*k22*k24^2-39408*k13*k14^3*k22*k24^2-76544*k14^4*k22*k24^2-29264*k13^3*k22^2*k24^2+95240*k13^2*k14*k22^2*k24^2-23648*k13*k14^2*k22^2*k24^2-65336*k14^3*k22^2*k24^2-74720*k13^2*k22^3*k24^2+2152*k13*k14*k22^3*k24^2-8656*k14^2*k22^3*k24^2+112*k13*k22^4*k24^2+2352*k14*k22^4*k24^2-55936*k13^4*k23*k24^2-67584*k13^3*k14*k23*k24^2-21248*k13^2*k14^2*k23*k24^2+102656*k13*k14^3*k23*k24^2-16768*k14^4*k23*k24^2-143472*k13^3*k22*k23*k24^2-105344*k13^2*k14*k22*k23*k24^2+32480*k13*k14^2*k22*k23*k24^2-38352*k14^3*k22*k23*k24^2-11840*k13^2*k22^2*k23*k24^2+207248*k13*k14*k22^2*k23*k24^2+20584*k14^2*k22^2*k23*k24^2+840*k13*k22^3*k23*k24^2+4648*k14*k22^3*k23*k24^2+350*k22^4*k23*k24^2-20224*k13^3*k23^2*k24^2-21248*k13^2*k14*k23^2*k24^2-21248*k13*k14^2*k23^2*k24^2-20224*k14^3*k23^2*k24^2-23904*k13^2*k22*k23^2*k24^2+153696*k13*k14*k22*k23^2*k24^2-23904*k14^2*k22*k23^2*k24^2+23176*k13*k22^2*k23^2*k24^2+23176*k14*k22^2*k23^2*k24^2+5152*k22^3*k23^2*k24^2+102656*k13*k14*k23^3*k24^2-20224*k14^2*k23^3*k24^2-5072*k13*k22*k23^3*k24^2+592*k14*k22*k23^3*k24^2-1176*k22^2*k23^3*k24^2-32128*k13*k23^4*k24^2-16768*k14*k23^4*k24^2-47584*k22*k23^4*k24^2-45824*k23^5*k24^2+22272*k13^4*k24^3-11008*k13^3*k14*k24^3-20224*k13^2*k14^2*k24^3+1280*k13*k14^3*k24^3-2560*k14^4*k24^3+35136*k13^3*k22*k24^3+18480*k13^2*k14*k22*k24^3-31408*k13*k14^2*k22*k24^3-54624*k14^3*k22*k24^3-165120*k13^2*k22^2*k24^3-34784*k13*k14*k22^2*k24^3-35272*k14^2*k22^2*k24^3-1792*k13*k22^3*k24^3-4032*k14*k22^3*k24^3-980*k22^4*k24^3-11008*k13^3*k23*k24^3-67584*k13^2*k14*k23*k24^3+102656*k13*k14^2*k23*k24^3+1280*k14^3*k23*k24^3+7664*k13^2*k22*k23*k24^3+244640*k13*k14*k22*k23*k24^3-4688*k14^2*k22*k23*k24^3-43088*k13*k22^2*k23*k24^3-17472*k14*k22^2*k23*k24^3-4312*k22^3*k23*k24^3-20224*k13^2*k23^2*k24^3+102656*k13*k14*k23^2*k24^3+592*k13*k22*k23^2*k24^3-5072*k14*k22*k23^2*k24^3-1176*k22^2*k23^2*k24^3+1280*k13*k23^3*k24^3+1280*k14*k23^3*k24^3+19712*k22*k23^3*k24^3-2560*k23^4*k24^3+22272*k13^3*k24^4-55936*k13^2*k14*k24^4-16768*k13*k14^2*k24^4-2560*k14^3*k24^4-286816*k13^2*k22*k24^4-91184*k13*k14*k22*k24^4-72128*k14^2*k22*k24^4-12992*k13*k22^2*k24^4-38248*k14*k22^2*k24^4-8624*k22^3*k24^4-55936*k13^2*k23*k24^4+76032*k13*k14*k23*k24^4-32128*k14^2*k23*k24^4-95616*k13*k22*k23*k24^4-59024*k14*k22*k23*k24^4-35112*k22^2*k23*k24^4-16768*k13*k23^2*k24^4-32128*k14*k23^2*k24^4-47584*k22*k23^2*k24^4-2560*k23^3*k24^4-180480*k13^2*k24^5-63488*k13*k14*k24^5-45824*k14^2*k24^5-20832*k13*k22*k24^5-62160*k14*k22*k24^5-23520*k22^2*k24^5-63488*k13*k23*k24^5-43008*k14*k23*k24^5-60032*k22*k23*k24^5-45824*k23^2*k24^5-10752*k13*k24^6-32256*k14*k24^6-26208*k22*k24^6-32256*k23*k24^6-10752*k24^7-26208*k13^6*k33-62160*k13^5*k14*k33-72128*k13^4*k14^2*k33-54624*k13^3*k14^3*k33-76544*k13^2*k14^4*k33-74768*k13*k14^5*k33+544*k14^6*k33+6312*k13^5*k22*k33+71216*k13^4*k14*k22*k33+216136*k13^3*k14^2*k22*k33+194544*k13^2*k14^3*k22*k33+122784*k13*k14^4*k22*k33+138112*k14^5*k22*k33-12400*k13^4*k22^2*k33+7904*k13^3*k14*k22^2*k33+152040*k13^2*k14^2*k22^2*k33-20232*k13*k14^3*k22^2*k33+78528*k14^4*k22^2*k33+8496*k13^3*k22^3*k33+13184*k13^2*k14*k22^3*k33+76076*k13*k14^2*k22^3*k33+34112*k14^3*k22^3*k33+4820*k13^2*k22^4*k33+9160*k13*k14*k22^4*k33+54448*k14^2*k22^4*k33+3178*k13*k22^5*k33+1288*k14*k22^5*k33+630*k22^6*k33-60032*k13^5*k23*k33-59024*k13^4*k14*k23*k33-4688*k13^3*k14^2*k23*k33-38352*k13^2*k14^3*k23*k33-43952*k13*k14^4*k23*k33-24800*k14^5*k23*k33-79944*k13^4*k22*k23*k33-20992*k13^3*k14*k22*k23*k33+291976*k13^2*k14^2*k22*k23*k33-52800*k13*k14^3*k22*k23*k33-50240*k14^4*k22*k23*k33+2432*k13^3*k22^2*k23*k33+19592*k13^2*k14*k22^2*k23*k33+281712*k13*k14^2*k22^2*k23*k33-33760*k14^3*k22^2*k23*k33+45968*k13^2*k22^3*k23*k33+47664*k13*k14*k22^3*k23*k33+151680*k14^2*k22^3*k23*k33+18592*k13*k22^4*k23*k33+5432*k14*k22^4*k23*k33+4130*k22^5*k23*k33-47584*k13^4*k23^2*k33-5072*k13^3*k14*k23^2*k33-23904*k13^2*k14^2*k23^2*k33-143472*k13*k14^3*k23^2*k33-79776*k14^4*k23^2*k33-13584*k13^3*k22*k23^2*k33+8480*k13^2*k14*k22*k23^2*k33+263848*k13*k14^2*k22*k23^2*k33+8448*k14^3*k22*k23^2*k33+56544*k13^2*k22^2*k23^2*k33+32432*k13*k14*k22^2*k23^2*k33+169584*k14^2*k22^2*k23^2*k33+41384*k13*k22^3*k23^2*k33+11536*k14*k22^3*k23^2*k33+11088*k22^4*k23^2*k33+19712*k13^3*k23^3*k33+592*k13^2*k14*k23^3*k33+7664*k13*k14^2*k23^3*k33+35136*k14^3*k23^3*k33-13848*k13^2*k22*k23^3*k33-67488*k13*k14*k22*k23^3*k33-155680*k14^2*k22*k23^3*k33+6720*k13*k22^2*k23^3*k33-2016*k14*k22^2*k23^3*k33+8960*k22^3*k23^3*k33-47584*k13^2*k23^4*k33-95616*k13*k14*k23^4*k33-286816*k14^2*k23^4*k33-69832*k13*k22*k23^4*k33-26432*k14*k22*k23^4*k33-21952*k22^2*k23^4*k33-60032*k13*k23^5*k33-20832*k14*k23^5*k33-47264*k22*k23^5*k33-26208*k23^6*k33-20832*k13^5*k24*k33-91184*k13^4*k14*k24*k33-31408*k13^3*k14^2*k24*k33-39408*k13^2*k14^3*k24*k33-49968*k13*k14^4*k24*k33+48544*k14^5*k24*k33-32928*k13^4*k22*k24*k33+25328*k13^3*k14*k22*k24*k33-36832*k13^2*k14^2*k22*k24*k33-49184*k13*k14^3*k22*k24*k33+122784*k14^4*k22*k24*k33+11104*k13^3*k22^2*k24*k33+62248*k13^2*k14*k22^2*k24*k33-3616*k13*k14^2*k22^2*k24*k33+174688*k14^3*k22^2*k24*k33+23676*k13^2*k22^3*k24*k33+53752*k13*k14*k22^3*k24*k33+101364*k14^2*k22^3*k24*k33+7728*k13*k22^4*k24*k33+10640*k14*k22^4*k24*k33+3605*k22^5*k24*k33-95616*k13^4*k23*k24*k33+244640*k13^3*k14*k23*k24*k33+32480*k13^2*k14^2*k23*k24*k33-47520*k13*k14^3*k23*k24*k33-30176*k14^4*k23*k24*k33-12240*k13^3*k22*k23*k24*k33+141792*k13^2*k14*k22*k23*k24*k33-110432*k13*k14^2*k22*k23*k24*k33-52800*k14^3*k22*k23*k24*k33+86368*k13^2*k22^2*k23*k24*k33+228528*k13*k14*k22^2*k23*k24*k33+224976*k14^2*k22^2*k23*k24*k33+38416*k13*k22^3*k23*k24*k33+48016*k14*k22^3*k23*k24*k33+19572*k22^4*k23*k24*k33+592*k13^3*k23^2*k24*k33+153696*k13^2*k14*k23^2*k24*k33-105344*k13*k14^2*k23^2*k24*k33-14064*k14^3*k23^2*k24*k33+75768*k13^2*k22*k23^2*k24*k33+419040*k13*k14*k22*k23^2*k24*k33+263848*k14^2*k22*k23^2*k24*k33+45360*k13*k22^2*k23^2*k24*k33+29680*k14*k22^2*k23^2*k24*k33+44576*k22^3*k23^2*k24*k33-5072*k13^2*k23^3*k24*k33+244640*k13*k14*k23^3*k24*k33+18480*k14^2*k23^3*k24*k33-27776*k13*k22*k23^3*k24*k33-67488*k14*k22*k23^3*k24*k33+11536*k22^2*k23^3*k24*k33-59024*k13*k23^4*k24*k33-91184*k14*k23^4*k24*k33-69832*k22*k23^4*k24*k33-62160*k23^5*k24*k33-286816*k13^4*k24^2*k33+18480*k13^3*k14*k24^2*k33+68576*k13^2*k14^2*k24^2*k33+43920*k13*k14^3*k24^2*k33+64672*k14^4*k24^2*k33-47928*k13^3*k22*k24^2*k33+6464*k13^2*k14*k22*k24^2*k33-36832*k13*k14^2*k22*k24^2*k33+194544*k14^3*k22*k24^2*k33+20280*k13^2*k22^2*k24^2*k33+82904*k13*k14*k22^2*k24^2*k33+237888*k14^2*k22^2*k24^2*k33+17428*k13*k22^3*k24^2*k33+10232*k14*k22^3*k24^2*k33+12376*k22^4*k24^2*k33+7664*k13^3*k23*k24^2*k33-105344*k13^2*k14*k23*k24^2*k33-124960*k13*k14^2*k23*k24^2*k33-21456*k14^3*k23*k24^2*k33-15632*k13^2*k22*k23*k24^2*k33+141792*k13*k14*k22*k23*k24^2*k33+291976*k14^2*k22*k23*k24^2*k33+75752*k13*k22^2*k23*k24^2*k33+31968*k14*k22^2*k23*k24^2*k33+47124*k22^3*k23*k24^2*k33-23904*k13^2*k23^2*k24^2*k33+32480*k13*k14*k23^2*k24^2*k33+68576*k14^2*k23^2*k24^2*k33+75768*k13*k22*k23^2*k24^2*k33+8480*k14*k22*k23^2*k24^2*k33+73744*k22^2*k23^2*k24^2*k33-4688*k13*k23^3*k24^2*k33-31408*k14*k23^3*k24^2*k33-13848*k22*k23^3*k24^2*k33-72128*k23^4*k24^2*k33+35136*k13^3*k24^3*k33-14064*k13^2*k14*k24^3*k33-21456*k13*k14^2*k24^3*k33+82752*k14^3*k24^3*k33-47928*k13^2*k22*k24^3*k33+25328*k13*k14*k22*k24^3*k33+216136*k14^2*k22*k24^3*k33-7768*k13*k22^2*k24^3*k33+31216*k14*k22^2*k24^3*k33+14056*k22^3*k24^3*k33-143472*k13^2*k23*k24^3*k33-47520*k13*k14*k23*k24^3*k33+43920*k14^2*k23*k24^3*k33-12240*k13*k22*k23*k24^3*k33-20992*k14*k22*k23*k24^3*k33+1848*k22^2*k23*k24^3*k33-38352*k13*k23^2*k24^3*k33-39408*k14*k23^2*k24^3*k33-13584*k22*k23^2*k24^3*k33-54624*k23^3*k24^3*k33-79776*k13^2*k24^4*k33-30176*k13*k14*k24^4*k33+64672*k14^2*k24^4*k33-32928*k13*k22*k24^4*k33+71216*k14*k22*k24^4*k33+11824*k22^2*k24^4*k33-43952*k13*k23*k24^4*k33-49968*k14*k23*k24^4*k33-79944*k22*k23*k24^4*k33-76544*k23^2*k24^4*k33-24800*k13*k24^5*k33+48544*k14*k24^5*k33+6312*k22*k24^5*k33-74768*k23*k24^5*k33+544*k24^6*k33-23520*k13^5*k33^2-38248*k13^4*k14*k33^2-35272*k13^3*k14^2*k33^2-65336*k13^2*k14^3*k33^2-53064*k13*k14^4*k33^2-18256*k14^5*k33^2+11824*k13^4*k22*k33^2+31216*k13^3*k14*k22*k33^2+237888*k13^2*k14^2*k22*k33^2+174688*k13*k14^3*k22*k33^2+78528*k14^4*k22*k33^2+17192*k13^3*k22^2*k33^2+27000*k13^2*k14*k22^2*k33^2+144380*k13*k14^2*k22^2*k33^2-23488*k14^3*k22^2*k33^2+33364*k13^2*k22^3*k33^2+31732*k13*k14*k22^3*k33^2+109728*k14^2*k22^3*k33^2+11914*k13*k22^4*k33^2+3976*k14*k22^4*k33^2+2786*k22^5*k33^2-35112*k13^4*k23*k33^2-17472*k13^3*k14*k23*k33^2+20584*k13^2*k14^2*k23*k33^2-30992*k13*k14^3*k23*k33^2-9184*k14^4*k23*k33^2+1848*k13^3*k22*k23*k33^2+31968*k13^2*k14*k22*k23*k33^2+224976*k13*k14^2*k22*k23*k33^2-33760*k14^3*k22*k23*k33^2+97528*k13^2*k22^2*k23*k33^2+77216*k13*k14*k22^2*k23*k33^2+337168*k14^2*k22^2*k23*k33^2+56420*k13*k22^3*k23*k33^2+16968*k14*k22^3*k23*k33^2+15190*k22^4*k23*k33^2-1176*k13^3*k23^2*k33^2+23176*k13^2*k14*k23^2*k33^2-11840*k13*k14^2*k23^2*k33^2-29264*k14^3*k23^2*k33^2+73744*k13^2*k22*k23^2*k33^2+29680*k13*k14*k22*k23^2*k33^2+169584*k14^2*k22*k23^2*k33^2+77672*k13*k22^2*k23^2*k33^2+19040*k14*k22^2*k23^2*k33^2+32088*k22^3*k23^2*k33^2-1176*k13^2*k23^3*k33^2-43088*k13*k14*k23^3*k33^2-165120*k14^2*k23^3*k33^2+11536*k13*k22*k23^3*k33^2-2016*k14*k22*k23^3*k33^2+17024*k22^2*k23^3*k33^2-35112*k13*k23^4*k33^2-12992*k14*k23^4*k33^2-21952*k22*k23^4*k33^2-23520*k23^5*k33^2-12992*k13^4*k24*k33^2-34784*k13^3*k14*k24*k33^2-23648*k13^2*k14^2*k24*k33^2-24304*k13*k14^3*k24*k33^2-5344*k14^4*k24*k33^2-7768*k13^3*k22*k24*k33^2+82904*k13^2*k14*k22*k24*k33^2-3616*k13*k14^2*k22*k24*k33^2-20232*k14^3*k22*k24*k33^2+49820*k13^2*k22^2*k24*k33^2+95344*k13*k14*k22^2*k24*k33^2+144380*k14^2*k22^2*k24*k33^2+25284*k13*k22^3*k24*k33^2+32616*k14*k22^3*k24*k33^2+12621*k22^4*k24*k33^2-43088*k13^3*k23*k24*k33^2+207248*k13^2*k14*k23*k24*k33^2-66864*k13*k14^2*k23*k24*k33^2-40320*k14^3*k23*k24*k33^2+75752*k13^2*k22*k23*k24*k33^2+228528*k13*k14*k22*k23*k24*k33^2+281712*k14^2*k22*k23*k24*k33^2+71904*k13*k22^2*k23*k24*k33^2+77216*k14*k22^2*k23*k24*k33^2+58016*k22^3*k23*k24*k33^2+23176*k13^2*k23^2*k24*k33^2+207248*k13*k14*k23^2*k24*k33^2+95240*k14^2*k23^2*k24*k33^2+45360*k13*k22*k23^2*k24*k33^2+32432*k14*k22*k23^2*k24*k33^2+77672*k22^2*k23^2*k24*k33^2-17472*k13*k23^3*k24*k33^2-34784*k14*k23^3*k24*k33^2+6720*k22*k23^3*k24*k33^2-38248*k23^4*k24*k33^2-165120*k13^3*k24^2*k33^2+95240*k13^2*k14*k24^2*k33^2+70040*k13*k14^2*k24^2*k33^2+9264*k14^3*k24^2*k33^2+20280*k13^2*k22*k24^2*k33^2+62248*k13*k14*k22*k24^2*k33^2+152040*k14^2*k22*k24^2*k33^2+49820*k13*k22^2*k24^2*k33^2+27000*k14*k22^2*k24^2*k33^2+31184*k22^3*k24^2*k33^2-11840*k13^2*k23*k24^2*k33^2-66864*k13*k14*k23*k24^2*k33^2+70040*k14^2*k23*k24^2*k33^2+86368*k13*k22*k23*k24^2*k33^2+19592*k14*k22*k23*k24^2*k33^2+97528*k22^2*k23*k24^2*k33^2+20584*k13*k23^2*k24^2*k33^2-23648*k14*k23^2*k24^2*k33^2+56544*k22*k23^2*k24^2*k33^2-35272*k23^3*k24^2*k33^2-29264*k13^2*k24^3*k33^2-40320*k13*k14*k24^3*k33^2+9264*k14^2*k24^3*k33^2+11104*k13*k22*k24^3*k33^2+7904*k14*k22*k24^3*k33^2+17192*k22^2*k24^3*k33^2-30992*k13*k23*k24^3*k33^2-24304*k14*k23*k24^3*k33^2+2432*k22*k23*k24^3*k33^2-65336*k23^2*k24^3*k33^2-9184*k13*k24^4*k33^2-5344*k14*k24^4*k33^2-12400*k22*k24^4*k33^2-53064*k23*k24^4*k33^2-18256*k24^5*k33^2-8624*k13^4*k33^3-4032*k13^3*k14*k33^3-8656*k13^2*k14^2*k33^3-33080*k13*k14^3*k33^3-10736*k14^4*k33^3+14056*k13^3*k22*k33^3+10232*k13^2*k14*k22*k33^3+101364*k13*k14^2*k22*k33^3+34112*k14^3*k22*k33^3+31184*k13^2*k22^2*k33^3+32616*k13*k14*k22^2*k33^3+109728*k14^2*k22^2*k33^3+19026*k13*k22^3*k33^3+6384*k14*k22^3*k33^3+5152*k22^4*k33^3-4312*k13^3*k23*k33^3+4648*k13^2*k14*k23*k33^3+6744*k13*k14^2*k23*k33^3-5696*k14^3*k23*k33^3+47124*k13^2*k22*k23*k33^3+48016*k13*k14*k22*k23*k33^3+151680*k14^2*k22*k23*k33^3+58016*k13*k22^2*k23*k33^3+16968*k14*k22^2*k23*k33^3+23352*k22^3*k23*k33^3+5152*k13^2*k23^2*k33^3+840*k13*k14*k23^2*k33^3-74720*k14^2*k23^2*k33^3+44576*k13*k22*k23^2*k33^3+11536*k14*k22*k23^2*k33^3+32088*k22^2*k23^2*k33^3-4312*k13*k23^3*k33^3-1792*k14*k23^3*k33^3+8960*k22*k23^3*k33^3-8624*k23^4*k33^3-1792*k13^3*k24*k33^3+2152*k13^2*k14*k24*k33^3-11624*k13*k14^2*k24*k33^3-6608*k14^3*k24*k33^3+17428*k13^2*k22*k24*k33^3+53752*k13*k14*k22*k24*k33^3+76076*k14^2*k22*k24*k33^3+25284*k13*k22^2*k24*k33^3+31732*k14*k22^2*k24*k33^3+19026*k22^3*k24*k33^3+840*k13^2*k23*k24*k33^3+145536*k13*k14*k23*k24*k33^3+40592*k14^2*k23*k24*k33^3+38416*k13*k22*k23*k24*k33^3+47664*k14*k22*k23*k24*k33^3+56420*k22^2*k23*k24*k33^3+4648*k13*k23^2*k24*k33^3+2152*k14*k23^2*k24*k33^3+41384*k22*k23^2*k24*k33^3-4032*k23^3*k24*k33^3-74720*k13^2*k24^2*k33^3+40592*k13*k14*k24^2*k33^3+31024*k14^2*k24^2*k33^3+23676*k13*k22*k24^2*k33^3+13184*k14*k22*k24^2*k33^3+33364*k22^2*k24^2*k33^3+6744*k13*k23*k24^2*k33^3-11624*k14*k23*k24^2*k33^3+45968*k22*k23*k24^2*k33^3-8656*k23^2*k24^2*k33^3-5696*k13*k24^3*k33^3-6608*k14*k24^3*k33^3+8496*k22*k24^3*k33^3-33080*k23*k24^3*k33^3-10736*k24^4*k33^3-980*k13^3*k33^4+2352*k13^2*k14*k33^4-8652*k13*k14^2*k33^4-10920*k14^3*k33^4+12376*k13^2*k22*k33^4+10640*k13*k14*k22*k33^4+54448*k14^2*k22*k33^4+12621*k13*k22^2*k33^4+3976*k14*k22^2*k33^4+5152*k22^3*k33^4+350*k13^2*k23*k33^4-56*k13*k14*k23*k33^4-14392*k14^2*k23*k33^4+19572*k13*k22*k23*k33^4+5432*k14*k22*k23*k33^4+15190*k22^2*k23*k33^4+350*k13*k23^2*k33^4+112*k14*k23^2*k33^4+11088*k22*k23^2*k33^4-980*k23^3*k33^4+112*k13^2*k24*k33^4-5288*k14^2*k24*k33^4+7728*k13*k22*k24*k33^4+9160*k14*k22*k24*k33^4+11914*k22^2*k24*k33^4-56*k13*k23*k24*k33^4+18592*k22*k23*k24*k33^4+2352*k23^2*k24*k33^4-14392*k13*k24^2*k33^4-5288*k14*k24^2*k33^4+4820*k22*k24^2*k33^4-8652*k23*k24^2*k33^4-10920*k24^3*k33^4+350*k13*k14*k33^5-2912*k14^2*k33^5+3605*k13*k22*k33^5+1288*k14*k22*k33^5+2786*k22^2*k33^5+4130*k22*k23*k33^5-224*k14*k24*k33^5+3178*k22*k24*k33^5+350*k23*k24*k33^5-2912*k24^2*k33^5+630*k22*k33^6-32256*k13^6*k34-15616*k13^5*k14*k34+374272*k13^4*k14^2*k34+628224*k13^3*k14^3*k34+374272*k13^2*k14^4*k34-15616*k13*k14^5*k34-32256*k14^6*k34+48544*k13^5*k22*k34-311168*k13^4*k14*k22*k34-600416*k13^3*k14^2*k22*k34-600416*k13^2*k14^3*k22*k34-311168*k13*k14^4*k22*k34+48544*k14^5*k22*k34-5344*k13^4*k22^2*k34-232544*k13^3*k14*k22^2*k34-44256*k13^2*k14^2*k22^2*k34-232544*k13*k14^3*k22^2*k34-5344*k14^4*k22^2*k34-6608*k13^3*k22^3*k34-105872*k13^2*k14*k22^3*k34-105872*k13*k14^2*k22^3*k34-6608*k14^3*k22^3*k34-5288*k13^2*k22^4*k34-95136*k13*k14*k22^4*k34-5288*k14^2*k22^4*k34-224*k13*k22^5*k34-224*k14*k22^5*k34-43008*k13^5*k23*k34-47360*k13^4*k14*k23*k34+288640*k13^3*k14^2*k23*k34+310912*k13^2*k14^3*k23*k34+68608*k13*k14^4*k23*k34-63488*k14^5*k23*k34-51120*k13^4*k22*k23*k34-320480*k13^3*k14*k22*k23*k34+136656*k13^2*k14^2*k22*k23*k34+119744*k13*k14^3*k22*k23*k34-30176*k14^4*k22*k23*k34-26512*k13^3*k22^2*k23*k34-372624*k13^2*k14*k22^2*k23*k34+24960*k13*k14^2*k22^2*k23*k34-40320*k14^3*k22^2*k23*k34+1632*k13^2*k22^3*k23*k34-137632*k13*k14*k22^3*k23*k34+40592*k14^2*k22^3*k23*k34+1904*k13*k22^4*k23*k34+350*k22^5*k23*k34-45184*k13^4*k23^2*k34+201728*k13^3*k14*k23^2*k34+613248*k13^2*k14^2*k23^2*k34+166272*k13*k14^3*k23^2*k34-55936*k14^4*k23^2*k34-47232*k13^3*k22*k23^2*k34-350448*k13^2*k14*k22*k23^2*k34+81696*k13*k14^2*k22*k23^2*k34-14064*k14^3*k22*k23^2*k34+1480*k13^2*k22^2*k23^2*k34-285216*k13*k14*k22^2*k23^2*k34+95240*k14^2*k22^2*k23^2*k34+6272*k13*k22^3*k23^2*k34+2152*k14*k22^3*k23^2*k34+2352*k22^4*k23^2*k34-8448*k13^3*k23^3*k34-72448*k13^2*k14*k23^3*k34+43392*k13*k14^2*k23^3*k34-11008*k14^3*k23^3*k34-38208*k13^2*k22*k23^3*k34-322560*k13*k14*k22*k23^3*k34+18480*k14^2*k22*k23^3*k34-19712*k13*k22^2*k23^3*k34-34784*k14*k22^2*k23^3*k34-4032*k22^3*k23^3*k34-45184*k13^2*k23^4*k34-152320*k13*k14*k23^4*k34-55936*k14^2*k23^4*k34-61152*k13*k22*k23^4*k34-91184*k14*k22*k23^4*k34-38248*k22^2*k23^4*k34-43008*k13*k23^5*k34-63488*k14*k23^5*k34-62160*k22*k23^5*k34-32256*k23^6*k34-63488*k13^5*k24*k34+68608*k13^4*k14*k24*k34+310912*k13^3*k14^2*k24*k34+288640*k13^2*k14^3*k24*k34-47360*k13*k14^4*k24*k34-43008*k14^5*k24*k34-30176*k13^4*k22*k24*k34+119744*k13^3*k14*k22*k24*k34+136656*k13^2*k14^2*k22*k24*k34-320480*k13*k14^3*k22*k24*k34-51120*k14^4*k22*k24*k34-40320*k13^3*k22^2*k24*k34+24960*k13^2*k14*k22^2*k24*k34-372624*k13*k14^2*k22^2*k24*k34-26512*k14^3*k22^2*k24*k34+40592*k13^2*k22^3*k24*k34-137632*k13*k14*k22^3*k24*k34+1632*k14^2*k22^3*k24*k34+1904*k14*k22^4*k24*k34+350*k22^5*k24*k34-152320*k13^4*k23*k24*k34+432384*k13^3*k14*k23*k24*k34+1227264*k13^2*k14^2*k23*k24*k34+432384*k13*k14^3*k23*k24*k34-152320*k14^4*k23*k24*k34-141536*k13^3*k22*k23*k24*k34+282208*k13^2*k14*k22*k23*k24*k34+282208*k13*k14^2*k22*k23*k24*k34-141536*k14^3*k22*k23*k24*k34+182256*k13^2*k22^2*k23*k24*k34+91328*k13*k14*k22^2*k23*k24*k34+182256*k14^2*k22^2*k23*k24*k34+54368*k13*k22^3*k23*k24*k34+54368*k14*k22^3*k23*k24*k34+23744*k22^4*k23*k24*k34-72448*k13^3*k23^2*k24*k34+399872*k13^2*k14*k23^2*k24*k34+388352*k13*k14^2*k23^2*k24*k34+43392*k14^3*k23^2*k24*k34+357328*k13^2*k22*k23^2*k24*k34+540160*k13*k14*k22*k23^2*k24*k34+478336*k14^2*k22*k23^2*k24*k34+120400*k13*k22^2*k23^2*k24*k34+165744*k14*k22^2*k23^2*k24*k34+123312*k22^3*k23^2*k24*k34+201728*k13^2*k23^3*k24*k34+432384*k13*k14*k23^3*k24*k34+166272*k14^2*k23^3*k24*k34+42624*k13*k22*k23^3*k24*k34+183648*k14*k22*k23^3*k24*k34+185536*k22^2*k23^3*k24*k34-47360*k13*k23^4*k24*k34+68608*k14*k23^4*k24*k34+82736*k22*k23^4*k24*k34-15616*k23^5*k24*k34-55936*k13^4*k24^2*k34+166272*k13^3*k14*k24^2*k34+613248*k13^2*k14^2*k24^2*k34+201728*k13*k14^3*k24^2*k34-45184*k14^4*k24^2*k34-14064*k13^3*k22*k24^2*k34+81696*k13^2*k14*k22*k24^2*k34-350448*k13*k14^2*k22*k24^2*k34-47232*k14^3*k22*k24^2*k34+95240*k13^2*k22^2*k24^2*k34-285216*k13*k14*k22^2*k24^2*k34+1480*k14^2*k22^2*k24^2*k34+2152*k13*k22^3*k24^2*k34+6272*k14*k22^3*k24^2*k34+2352*k22^4*k24^2*k34+43392*k13^3*k23*k24^2*k34+388352*k13^2*k14*k23*k24^2*k34+399872*k13*k14^2*k23*k24^2*k34-72448*k14^3*k23*k24^2*k34+478336*k13^2*k22*k23*k24^2*k34+540160*k13*k14*k22*k23*k24^2*k34+357328*k14^2*k22*k23*k24^2*k34+165744*k13*k22^2*k23*k24^2*k34+120400*k14*k22^2*k23*k24^2*k34+123312*k22^3*k23*k24^2*k34+613248*k13^2*k23^2*k24^2*k34+1227264*k13*k14*k23^2*k24^2*k34+613248*k14^2*k23^2*k24^2*k34+411856*k13*k22*k23^2*k24^2*k34+411856*k14*k22*k23^2*k24^2*k34+545552*k22^2*k23^2*k24^2*k34+288640*k13*k23^3*k24^2*k34+310912*k14*k23^3*k24^2*k34+769568*k22*k23^3*k24^2*k34+374272*k23^4*k24^2*k34-11008*k13^3*k24^3*k34+43392*k13^2*k14*k24^3*k34-72448*k13*k14^2*k24^3*k34-8448*k14^3*k24^3*k34+18480*k13^2*k22*k24^3*k34-322560*k13*k14*k22*k24^3*k34-38208*k14^2*k22*k24^3*k34-34784*k13*k22^2*k24^3*k34-19712*k14*k22^2*k24^3*k34-4032*k22^3*k24^3*k34+166272*k13^2*k23*k24^3*k34+432384*k13*k14*k23*k24^3*k34+201728*k14^2*k23*k24^3*k34+183648*k13*k22*k23*k24^3*k34+42624*k14*k22*k23*k24^3*k34+185536*k22^2*k23*k24^3*k34+310912*k13*k23^2*k24^3*k34+288640*k14*k23^2*k24^3*k34+769568*k22*k23^2*k24^3*k34+628224*k23^3*k24^3*k34-55936*k13^2*k24^4*k34-152320*k13*k14*k24^4*k34-45184*k14^2*k24^4*k34-91184*k13*k22*k24^4*k34-61152*k14*k22*k24^4*k34-38248*k22^2*k24^4*k34+68608*k13*k23*k24^4*k34-47360*k14*k23*k24^4*k34+82736*k22*k23*k24^4*k34+374272*k23^2*k24^4*k34-63488*k13*k24^5*k34-43008*k14*k24^5*k34-62160*k22*k24^5*k34-15616*k23*k24^5*k34-32256*k24^6*k34-60032*k13^5*k33*k34+82736*k13^4*k14*k33*k34+657888*k13^3*k14^2*k33*k34+570272*k13^2*k14^3*k33*k34+68256*k13*k14^4*k33*k34-74768*k14^5*k33*k34+67824*k13^4*k22*k33*k34-625648*k13^3*k14*k22*k33*k34-674016*k13^2*k14^2*k22*k33*k34-73728*k13*k14^3*k22*k33*k34+122784*k14^4*k22*k33*k34+11784*k13^3*k22^2*k33*k34-153744*k13^2*k14*k22^2*k33*k34+11440*k13*k14^2*k22^2*k33*k34-20232*k14^3*k22^2*k33*k34+21980*k13^2*k22^3*k33*k34-81552*k13*k14*k22^3*k33*k34+76076*k14^2*k22^3*k33*k34+7224*k13*k22^4*k33*k34+9160*k14*k22^4*k33*k34+3178*k22^5*k33*k34-56896*k13^4*k23*k33*k34+67296*k13^3*k14*k23*k33*k34+334864*k13^2*k14^2*k23*k33*k34+104832*k13*k14^3*k23*k33*k34-43952*k14^4*k23*k33*k34-17344*k13^3*k22*k23*k33*k34-104688*k13^2*k14*k22*k23*k33*k34+91008*k13*k14^2*k22*k23*k33*k34-52800*k14^3*k22*k23*k33*k34+66968*k13^2*k22^2*k23*k33*k34-268864*k13*k14*k22^2*k23*k33*k34+281712*k14^2*k22^2*k23*k33*k34+36512*k13*k22^3*k23*k33*k34+47664*k14*k22^3*k23*k33*k34+18592*k22^4*k23*k33*k34-21248*k13^3*k23^2*k33*k34+327504*k13^2*k14*k23^2*k33*k34+229536*k13*k14^2*k23^2*k33*k34-143472*k14^3*k23^2*k33*k34+42152*k13^2*k22*k23^2*k33*k34-242656*k13*k14*k22*k23^2*k33*k34+263848*k14^2*k22*k23^2*k33*k34+41216*k13*k22^2*k23^2*k33*k34+32432*k14*k22^2*k23^2*k33*k34+41384*k22^3*k23^2*k33*k34-21248*k13^2*k23^3*k33*k34-65344*k13*k14*k23^3*k33*k34+7664*k14^2*k23^3*k33*k34-27776*k13*k22*k23^3*k33*k34-67488*k14*k22*k23^3*k33*k34+6720*k22^2*k23^3*k33*k34-56896*k13*k23^4*k33*k34-95616*k14*k23^4*k33*k34-69832*k22*k23^4*k33*k34-60032*k23^5*k33*k34-95616*k13^4*k24*k33*k34+183648*k13^3*k14*k24*k33*k34+343504*k13^2*k14^2*k24*k33*k34+96128*k13*k14^3*k24*k33*k34-51120*k14^4*k24*k33*k34+17856*k13^3*k22*k24*k33*k34+249264*k13^2*k14*k22*k24*k33*k34+113760*k13*k14^2*k22*k24*k33*k34-64384*k14^3*k22*k24*k33*k34+152104*k13^2*k22^2*k24*k33*k34-5568*k13*k14*k22^2*k24*k33*k34+270128*k14^2*k22^2*k24*k33*k34+59288*k13*k22^3*k24*k33*k34+40456*k14*k22^3*k24*k33*k34+28392*k22^4*k24*k33*k34-65344*k13^3*k23*k24*k33*k34+864608*k13^2*k14*k23*k24*k33*k34+684864*k13*k14^2*k23*k24*k33*k34-141536*k14^3*k23*k24*k33*k34+387536*k13^2*k22*k23*k24*k33*k34+540640*k13*k14*k22*k23*k24*k33*k34+807104*k14^2*k22*k23*k24*k33*k34+215376*k13*k22^2*k23*k24*k33*k34+174176*k14*k22^2*k23*k24*k33*k34+192016*k22^3*k23*k24*k33*k34+327504*k13^2*k23^2*k24*k33*k34+864608*k13*k14*k23^2*k24*k33*k34+478336*k14^2*k23^2*k24*k33*k34+256880*k13*k22*k23^2*k24*k33*k34+310208*k14*k22*k23^2*k24*k33*k34+412208*k22^2*k23^2*k24*k33*k34+67296*k13*k23^3*k24*k33*k34+183648*k14*k23^3*k24*k33*k34+362336*k22*k23^3*k24*k33*k34+82736*k23^4*k24*k33*k34+7664*k13^3*k24^2*k33*k34+478336*k13^2*k14*k24^2*k33*k34+471632*k13*k14^2*k24^2*k33*k34+4544*k14^3*k24^2*k33*k34+58944*k13^2*k22*k24^2*k33*k34-58656*k13*k14*k22*k24^2*k33*k34+265664*k14^2*k22*k24^2*k33*k34+47264*k13*k22^2*k24^2*k33*k34+35744*k14*k22^2*k24^2*k33*k34+52836*k22^3*k24^2*k33*k34+229536*k13^2*k23*k24^2*k33*k34+684864*k13*k14*k23*k24^2*k33*k34+471632*k14^2*k23*k24^2*k33*k34+286912*k13*k22*k23*k24^2*k33*k34+266608*k14*k22*k23*k24^2*k33*k34+441424*k22^2*k23*k24^2*k33*k34+334864*k13*k23^2*k24^2*k33*k34+343504*k14*k23^2*k24^2*k33*k34+964616*k22*k23^2*k24^2*k33*k34+657888*k23^3*k24^2*k33*k34-143472*k13^2*k24^3*k33*k34-141536*k13*k14*k24^3*k33*k34+4544*k14^2*k24^3*k33*k34-10736*k13*k22*k24^3*k33*k34-17392*k14*k22*k24^3*k33*k34+14088*k22^2*k24^3*k33*k34+104832*k13*k23*k24^3*k33*k34+96128*k14*k23*k24^3*k33*k34+401184*k22*k23*k24^3*k33*k34+570272*k23^2*k24^3*k33*k34-43952*k13*k24^4*k33*k34-51120*k14*k24^4*k33*k34-74176*k22*k24^4*k33*k34+68256*k23*k24^4*k33*k34-74768*k24^5*k33*k34-35112*k13^4*k33^2*k34+185536*k13^3*k14*k33^2*k34+411104*k13^2*k14^2*k33^2*k34+101536*k13*k14^3*k33^2*k34-53064*k14^4*k33^2*k34+45600*k13^3*k22*k33^2*k34-310440*k13^2*k14*k22*k33^2*k34-36512*k13*k14^2*k22*k33^2*k34+174688*k14^3*k22*k33^2*k34+53004*k13^2*k22^2*k33^2*k34+6256*k13*k14*k22^2*k33^2*k34+144380*k14^2*k22^2*k33^2*k34+24696*k13*k22^3*k33^2*k34+31732*k14*k22^3*k33^2*k34+11914*k22^4*k33^2*k34-16128*k13^3*k23*k33^2*k34+129232*k13^2*k14*k23*k33^2*k34+93984*k13*k14^2*k23*k33^2*k34-30992*k14^3*k23*k33^2*k34+81752*k13^2*k22*k23*k33^2*k34+71296*k13*k14*k22*k23*k33^2*k34+224976*k14^2*k22*k23*k33^2*k34+71904*k13*k22^2*k23*k33^2*k34+77216*k14*k22^2*k23*k33^2*k34+56420*k22^3*k23*k33^2*k34+14672*k13^2*k23^2*k33^2*k34+171904*k13*k14*k23^2*k33^2*k34-11840*k14^2*k23^2*k33^2*k34+48608*k13*k22*k23^2*k33^2*k34+29680*k14*k22*k23^2*k33^2*k34+77672*k22^2*k23^2*k33^2*k34-16128*k13*k23^3*k33^2*k34-43088*k14*k23^3*k33^2*k34+11536*k22*k23^3*k33^2*k34-35112*k23^4*k33^2*k34-43088*k13^3*k24*k33^2*k34+165744*k13^2*k14*k24*k33^2*k34+105120*k13*k14^2*k24*k33^2*k34-26512*k14^3*k24*k33^2*k34+142224*k13^2*k22*k24*k33^2*k34+201232*k13*k14*k22*k24*k33^2*k34+270128*k14^2*k22*k24*k33^2*k34+119640*k13*k22^2*k24*k33^2*k34+64480*k14*k22^2*k24*k33^2*k34+83564*k22^3*k24*k33^2*k34+171904*k13^2*k23*k24*k33^2*k34+594624*k13*k14*k23*k24*k33^2*k34+182256*k14^2*k23*k24*k33^2*k34+238592*k13*k22*k23*k24*k33^2*k34+174176*k14*k22*k23*k24*k33^2*k34+310720*k22^2*k23*k24*k33^2*k34+129232*k13*k23^2*k24*k33^2*k34+165744*k14*k23^2*k24*k33^2*k34+412208*k22*k23^2*k24*k33^2*k34+185536*k23^3*k24*k33^2*k34-11840*k13^2*k24^2*k33^2*k34+182256*k13*k14*k24^2*k33^2*k34+71760*k14^2*k24^2*k33^2*k34+48792*k13*k22*k24^2*k33^2*k34+33304*k14*k22*k24^2*k33^2*k34+108320*k22^2*k24^2*k33^2*k34+93984*k13*k23*k24^2*k33^2*k34+105120*k14*k23*k24^2*k33^2*k34+398216*k22*k23*k24^2*k33^2*k34+411104*k23^2*k24^2*k33^2*k34-30992*k13*k24^3*k33^2*k34-26512*k14*k24^3*k33^2*k34+24072*k22*k24^3*k33^2*k34+101536*k23*k24^3*k33^2*k34-53064*k24^4*k33^2*k34-4312*k13^3*k33^3*k34+123312*k13^2*k14*k33^3*k34+79632*k13*k14^2*k33^3*k34-33080*k14^3*k33^3*k34+25396*k13^2*k22*k33^3*k34-90416*k13*k14*k22*k33^3*k34+101364*k14^2*k22*k33^3*k34+25984*k13*k22^2*k33^3*k34+32616*k14*k22^2*k33^3*k34+19026*k22^3*k33^3*k34+3024*k13^2*k23*k33^3*k34+65184*k13*k14*k23*k33^3*k34+6744*k14^2*k23*k33^3*k34+40432*k13*k22*k23*k33^3*k34+48016*k14*k22*k23*k33^3*k34+58016*k22^2*k23*k33^3*k34+3024*k13*k23^2*k33^3*k34+840*k14*k23^2*k33^3*k34+44576*k22*k23^2*k33^3*k34-4312*k23^3*k33^3*k34+840*k13^2*k24*k33^3*k34+54368*k13*k14*k24*k33^3*k34+1632*k14^2*k24*k33^3*k34+72096*k13*k22*k24*k33^3*k34+40456*k14*k22*k24*k33^3*k34+83564*k22^2*k24*k33^3*k34+65184*k13*k23*k24*k33^3*k34+54368*k14*k23*k24*k33^3*k34+192016*k22*k23*k24*k33^3*k34+123312*k23^2*k24*k33^3*k34+6744*k13*k24^2*k33^3*k34+1632*k14*k24^2*k33^3*k34+49056*k22*k24^2*k33^3*k34+79632*k23*k24^2*k33^3*k34-33080*k24^3*k33^3*k34+350*k13^2*k33^4*k34+23744*k13*k14*k33^4*k34-8652*k14^2*k33^4*k34+9352*k13*k22*k33^4*k34+10640*k14*k22*k33^4*k34+12621*k22^2*k33^4*k34-56*k14*k23*k33^4*k34+19572*k22*k23*k33^4*k34+350*k23^2*k33^4*k34-56*k13*k24*k33^4*k34+1904*k14*k24*k33^4*k34+28392*k22*k24*k33^4*k34+23744*k23*k24*k33^4*k34-8652*k24^2*k33^4*k34+350*k14*k33^5*k34+3605*k22*k33^5*k34+350*k24*k33^5*k34-45824*k13^5*k34^2+374272*k13^4*k14*k34^2+1228160*k13^3*k14^2*k34^2+1228160*k13^2*k14^3*k34^2+374272*k13*k14^4*k34^2-45824*k14^5*k34^2+64672*k13^4*k22*k34^2-600416*k13^3*k14*k22*k34^2-1530624*k13^2*k14^2*k22*k34^2-600416*k13*k14^3*k22*k34^2+64672*k14^4*k22*k34^2+9264*k13^3*k22^2*k34^2-44256*k13^2*k14*k22^2*k34^2-44256*k13*k14^2*k22^2*k34^2+9264*k14^3*k22^2*k34^2+31024*k13^2*k22^3*k34^2-105872*k13*k14*k22^3*k34^2+31024*k14^2*k22^3*k34^2-5288*k13*k22^4*k34^2-5288*k14*k22^4*k34^2-2912*k22^5*k34^2-45184*k13^4*k23*k34^2+289408*k13^3*k14*k23*k34^2+610176*k13^2*k14^2*k23*k34^2+310912*k13*k14^3*k23*k34^2-16768*k14^4*k23*k34^2+4544*k13^3*k22*k23*k34^2+139360*k13^2*k14*k22*k23*k34^2+136656*k13*k14^2*k22*k23*k34^2-21456*k14^3*k22*k23*k34^2+71760*k13^2*k22^2*k23*k34^2-372624*k13*k14*k22^2*k23*k34^2+70040*k14^2*k22^2*k23*k34^2+1632*k13*k22^3*k23*k34^2-11624*k14*k22^3*k23*k34^2-8652*k22^4*k23*k34^2+61568*k13^3*k23^2*k34^2+687488*k13^2*k14*k23^2*k34^2+613248*k13*k14^2*k23^2*k34^2-20224*k14^3*k23^2*k34^2+104256*k13^2*k22*k23^2*k34^2-350448*k13*k14*k22*k23^2*k34^2+68576*k14^2*k22*k23^2*k34^2+1480*k13*k22^2*k23^2*k34^2-23648*k14*k22^2*k23^2*k34^2-8656*k22^3*k23^2*k34^2+61568*k13^2*k23^3*k34^2-72448*k13*k14*k23^3*k34^2-20224*k14^2*k23^3*k34^2-38208*k13*k22*k23^3*k34^2-31408*k14*k22*k23^3*k34^2-35272*k22^2*k23^3*k34^2-45184*k13*k23^4*k34^2-16768*k14*k23^4*k34^2-72128*k22*k23^4*k34^2-45824*k23^5*k34^2-16768*k13^4*k24*k34^2+310912*k13^3*k14*k24*k34^2+610176*k13^2*k14^2*k24*k34^2+289408*k13*k14^3*k24*k34^2-45184*k14^4*k24*k34^2-21456*k13^3*k22*k24*k34^2+136656*k13^2*k14*k22*k24*k34^2+139360*k13*k14^2*k22*k24*k34^2+4544*k14^3*k22*k24*k34^2+70040*k13^2*k22^2*k24*k34^2-372624*k13*k14*k22^2*k24*k34^2+71760*k14^2*k22^2*k24*k34^2-11624*k13*k22^3*k24*k34^2+1632*k14*k22^3*k24*k34^2-8652*k22^4*k24*k34^2-72448*k13^3*k23*k24*k34^2+1160960*k13^2*k14*k23*k24*k34^2+1160960*k13*k14^2*k23*k24*k34^2-72448*k14^3*k23*k24*k34^2+471632*k13^2*k22*k23*k24*k34^2+105408*k13*k14*k22*k23*k24*k34^2+471632*k14^2*k22*k23*k24*k34^2+105120*k13*k22^2*k23*k24*k34^2+105120*k14*k22^2*k23*k24*k34^2+79632*k22^3*k23*k24*k34^2+687488*k13^2*k23^2*k24*k34^2+1160960*k13*k14*k23^2*k24*k34^2+613248*k14^2*k23^2*k24*k34^2+332160*k13*k22*k23^2*k24*k34^2+343504*k14*k22*k23^2*k24*k34^2+411104*k22^2*k23^2*k24*k34^2+289408*k13*k23^3*k24*k34^2+310912*k14*k23^3*k24*k34^2+657888*k22*k23^3*k24*k34^2+374272*k23^4*k24*k34^2-20224*k13^3*k24^2*k34^2+613248*k13^2*k14*k24^2*k34^2+687488*k13*k14^2*k24^2*k34^2+61568*k14^3*k24^2*k34^2+68576*k13^2*k22*k24^2*k34^2-350448*k13*k14*k22*k24^2*k34^2+104256*k14^2*k22*k24^2*k34^2-23648*k13*k22^2*k24^2*k34^2+1480*k14*k22^2*k24^2*k34^2-8656*k22^3*k24^2*k34^2+613248*k13^2*k23*k24^2*k34^2+1160960*k13*k14*k23*k24^2*k34^2+687488*k14^2*k23*k24^2*k34^2+343504*k13*k22*k23*k24^2*k34^2+332160*k14*k22*k23*k24^2*k34^2+411104*k22^2*k23*k24^2*k34^2+610176*k13*k23^2*k24^2*k34^2+610176*k14*k23^2*k24^2*k34^2+1404608*k22*k23^2*k24^2*k34^2+1228160*k23^3*k24^2*k34^2-20224*k13^2*k24^3*k34^2-72448*k13*k14*k24^3*k34^2+61568*k14^2*k24^3*k34^2-31408*k13*k22*k24^3*k34^2-38208*k14*k22*k24^3*k34^2-35272*k22^2*k24^3*k34^2+310912*k13*k23*k24^3*k34^2+289408*k14*k23*k24^3*k34^2+657888*k22*k23*k24^3*k34^2+1228160*k23^2*k24^3*k34^2-16768*k13*k24^4*k34^2-45184*k14*k24^4*k34^2-72128*k22*k24^4*k34^2+374272*k23*k24^4*k34^2-45824*k24^5*k34^2-47584*k13^4*k33*k34^2+769568*k13^3*k14*k33*k34^2+1404608*k13^2*k14^2*k33*k34^2+570272*k13*k14^3*k33*k34^2-76544*k14^4*k33*k34^2+78360*k13^3*k22*k33*k34^2-741280*k13^2*k14*k22*k33*k34^2-674016*k13*k14^2*k22*k33*k34^2+194544*k14^3*k22*k33*k34^2+86144*k13^2*k22^2*k33*k34^2-153744*k13*k14*k22^2*k33*k34^2+152040*k14^2*k22^2*k33*k34^2+21980*k13*k22^3*k33*k34^2+13184*k14*k22^3*k33*k34^2+4820*k22^4*k33*k34^2-21248*k13^3*k23*k33*k34^2+412320*k13^2*k14*k23*k33*k34^2+334864*k13*k14^2*k23*k33*k34^2-38352*k14^3*k23*k33*k34^2+180848*k13^2*k22*k23*k33*k34^2-104688*k13*k14*k22*k23*k33*k34^2+291976*k14^2*k22*k23*k33*k34^2+66968*k13*k22^2*k23*k33*k34^2+19592*k14*k22^2*k23*k33*k34^2+45968*k22^3*k23*k33*k34^2+124032*k13^2*k23^2*k33*k34^2+327504*k13*k14*k23^2*k33*k34^2-23904*k14^2*k23^2*k33*k34^2+42152*k13*k22*k23^2*k33*k34^2+8480*k14*k22*k23^2*k33*k34^2+56544*k22^2*k23^2*k33*k34^2-21248*k13*k23^3*k33*k34^2+592*k14*k23^3*k33*k34^2-13848*k22*k23^3*k33*k34^2-47584*k23^4*k33*k34^2+592*k13^3*k24*k33*k34^2+411856*k13^2*k14*k24*k33*k34^2+332160*k13*k14^2*k24*k33*k34^2-47232*k14^3*k24*k33*k34^2+152256*k13^2*k22*k24*k33*k34^2-119792*k13*k14*k22*k24*k33*k34^2+265664*k14^2*k22*k24*k33*k34^2+48656*k13*k22^2*k24*k33*k34^2+33304*k14*k22^2*k24*k33*k34^2+49056*k22^3*k24*k33*k34^2+327504*k13^2*k23*k24*k33*k34^2+1285568*k13*k14*k23*k24*k33*k34^2+357328*k14^2*k23*k24*k33*k34^2+289152*k13*k22*k23*k24*k33*k34^2+266608*k14*k22*k23*k24*k33*k34^2+398216*k22^2*k23*k24*k33*k34^2+412320*k13*k23^2*k24*k33*k34^2+411856*k14*k23^2*k24*k33*k34^2+964616*k22*k23^2*k24*k33*k34^2+769568*k23^3*k24*k33*k34^2-23904*k13^2*k24^2*k33*k34^2+357328*k13*k14*k24^2*k33*k34^2+104256*k14^2*k24^2*k33*k34^2+9152*k13*k22*k24^2*k33*k34^2+3968*k14*k22*k24^2*k33*k34^2+64640*k22^2*k24^2*k33*k34^2+334864*k13*k23*k24^2*k33*k34^2+332160*k14*k23*k24^2*k33*k34^2+893264*k22*k23*k24^2*k33*k34^2+1404608*k23^2*k24^2*k33*k34^2-38352*k13*k24^3*k33*k34^2-47232*k14*k24^3*k33*k34^2-18936*k22*k24^3*k33*k34^2+570272*k23*k24^3*k33*k34^2-76544*k24^4*k33*k34^2-1176*k13^3*k33^2*k34^2+545552*k13^2*k14*k33^2*k34^2+411104*k13*k14^2*k33^2*k34^2-65336*k14^3*k33^2*k34^2+42416*k13^2*k22*k33^2*k34^2-310440*k13*k14*k22*k33^2*k34^2+237888*k14^2*k22*k33^2*k34^2+53004*k13*k22^2*k33^2*k34^2+27000*k14*k22^2*k33^2*k34^2+33364*k22^3*k33^2*k34^2+14672*k13^2*k23*k33^2*k34^2+129232*k13*k14*k23*k33^2*k34^2+20584*k14^2*k23*k33^2*k34^2+81752*k13*k22*k23*k33^2*k34^2+31968*k14*k22*k23*k33^2*k34^2+97528*k22^2*k23*k33^2*k34^2+14672*k13*k23^2*k33^2*k34^2+23176*k14*k23^2*k33^2*k34^2+73744*k22*k23^2*k33^2*k34^2-1176*k23^3*k33^2*k34^2+23176*k13^2*k24*k33^2*k34^2+120400*k13*k14*k24*k33^2*k34^2+1480*k14^2*k24*k33^2*k34^2+61664*k13*k22*k24*k33^2*k34^2+35744*k14*k22*k24*k33^2*k34^2+108320*k22^2*k24*k33^2*k34^2+129232*k13*k23*k24*k33^2*k34^2+120400*k14*k23*k24*k33^2*k34^2+441424*k22*k23*k24*k33^2*k34^2+545552*k23^2*k24*k33^2*k34^2+20584*k13*k24^2*k33^2*k34^2+1480*k14*k24^2*k33^2*k34^2+64640*k22*k24^2*k33^2*k34^2+411104*k23*k24^2*k33^2*k34^2-65336*k24^3*k33^2*k34^2+5152*k13^2*k33^3*k34^2+123312*k13*k14*k33^3*k34^2-8656*k14^2*k33^3*k34^2+25396*k13*k22*k33^3*k34^2+10232*k14*k22*k33^3*k34^2+31184*k22^2*k33^3*k34^2+3024*k13*k23*k33^3*k34^2+4648*k14*k23*k33^3*k34^2+47124*k22*k23*k33^3*k34^2+5152*k23^2*k33^3*k34^2+4648*k13*k24*k33^3*k34^2+6272*k14*k24*k33^3*k34^2+52836*k22*k24*k33^3*k34^2+123312*k23*k24*k33^3*k34^2-8656*k24^2*k33^3*k34^2+350*k13*k33^4*k34^2+2352*k14*k33^4*k34^2+12376*k22*k33^4*k34^2+350*k23*k33^4*k34^2+2352*k24*k33^4*k34^2-2560*k13^4*k34^3+628224*k13^3*k14*k34^3+1228160*k13^2*k14^2*k34^3+628224*k13*k14^3*k34^3-2560*k14^4*k34^3+82752*k13^3*k22*k34^3-600416*k13^2*k14*k22*k34^3-600416*k13*k14^2*k22*k34^3+82752*k14^3*k22*k34^3+9264*k13^2*k22^2*k34^3-232544*k13*k14*k22^2*k34^3+9264*k14^2*k22^2*k34^3-6608*k13*k22^3*k34^3-6608*k14*k22^3*k34^3-10920*k22^4*k34^3-8448*k13^3*k23*k34^3+289408*k13^2*k14*k23*k34^3+288640*k13*k14^2*k23*k34^3+1280*k14^3*k23*k34^3+4544*k13^2*k22*k23*k34^3-320480*k13*k14*k22*k23*k34^3+43920*k14^2*k22*k23*k34^3-26512*k13*k22^2*k23*k34^3-24304*k14*k22^2*k23*k34^3-33080*k22^3*k23*k34^3+61568*k13^2*k23^2*k34^3+201728*k13*k14*k23^2*k34^3-47232*k13*k22*k23^2*k34^3-39408*k14*k22*k23^2*k34^3-65336*k22^2*k23^2*k34^3-8448*k13*k23^3*k34^3+1280*k14*k23^3*k34^3-54624*k22*k23^3*k34^3-2560*k23^4*k34^3+1280*k13^3*k24*k34^3+288640*k13^2*k14*k24*k34^3+289408*k13*k14^2*k24*k34^3-8448*k14^3*k24*k34^3+43920*k13^2*k22*k24*k34^3-320480*k13*k14*k22*k24*k34^3+4544*k14^2*k22*k24*k34^3-24304*k13*k22^2*k24*k34^3-26512*k14*k22^2*k24*k34^3-33080*k22^3*k24*k34^3+201728*k13^2*k23*k24*k34^3+698880*k13*k14*k23*k24*k34^3+201728*k14^2*k23*k24*k34^3+96128*k13*k22*k23*k24*k34^3+96128*k14*k22*k23*k24*k34^3+101536*k22^2*k23*k24*k34^3+289408*k13*k23^2*k24*k34^3+288640*k14*k23^2*k24*k34^3+570272*k22*k23^2*k24*k34^3+628224*k23^3*k24*k34^3+201728*k13*k14*k24^2*k34^3+61568*k14^2*k24^2*k34^3-39408*k13*k22*k24^2*k34^3-47232*k14*k22*k24^2*k34^3-65336*k22^2*k24^2*k34^3+288640*k13*k23*k24^2*k34^3+289408*k14*k23*k24^2*k34^3+570272*k22*k23*k24^2*k34^3+1228160*k23^2*k24^2*k34^3+1280*k13*k24^3*k34^3-8448*k14*k24^3*k34^3-54624*k22*k24^3*k34^3+628224*k23*k24^3*k34^3-2560*k24^4*k34^3+19712*k13^3*k33*k34^3+769568*k13^2*k14*k33*k34^3+657888*k13*k14^2*k33*k34^3-54624*k14^3*k33*k34^3+78360*k13^2*k22*k33*k34^3-625648*k13*k14*k22*k33*k34^3+216136*k14^2*k22*k33*k34^3+11784*k13*k22^2*k33*k34^3+7904*k14*k22^2*k33*k34^3+8496*k22^3*k33*k34^3-21248*k13^2*k23*k33*k34^3+67296*k13*k14*k23*k33*k34^3-4688*k14^2*k23*k33*k34^3-17344*k13*k22*k23*k33*k34^3-20992*k14*k22*k23*k33*k34^3+2432*k22^2*k23*k33*k34^3-21248*k13*k23^2*k33*k34^3-5072*k14*k23^2*k33*k34^3-13584*k22*k23^2*k33*k34^3+19712*k23^3*k33*k34^3-5072*k13^2*k24*k33*k34^3+42624*k13*k14*k24*k33*k34^3-38208*k14^2*k24*k33*k34^3-13504*k13*k22*k24*k33*k34^3-17392*k14*k22*k24*k33*k34^3+24072*k22^2*k24*k33*k34^3+67296*k13*k23*k24*k33*k34^3+42624*k14*k23*k24*k33*k34^3+401184*k22*k23*k24*k33*k34^3+769568*k23^2*k24*k33*k34^3-4688*k13*k24^2*k33*k34^3-38208*k14*k24^2*k33*k34^3-18936*k22*k24^2*k33*k34^3+657888*k23*k24^2*k33*k34^3-54624*k24^3*k33*k34^3-1176*k13^2*k33^2*k34^3+185536*k13*k14*k33^2*k34^3-35272*k14^2*k33^2*k34^3+45600*k13*k22*k33^2*k34^3+31216*k14*k22*k33^2*k34^3+17192*k22^2*k33^2*k34^3-16128*k13*k23*k33^2*k34^3-17472*k14*k23*k33^2*k34^3+1848*k22*k23*k33^2*k34^3-1176*k23^2*k33^2*k34^3-17472*k13*k24*k33^2*k34^3-19712*k14*k24*k33^2*k34^3+14088*k22*k24*k33^2*k34^3+185536*k23*k24*k33^2*k34^3-35272*k24^2*k33^2*k34^3-4312*k13*k33^3*k34^3-4032*k14*k33^3*k34^3+14056*k22*k33^3*k34^3-4312*k23*k33^3*k34^3-4032*k24*k33^3*k34^3-980*k33^4*k34^3-2560*k13^3*k34^4+374272*k13^2*k14*k34^4+374272*k13*k14^2*k34^4-2560*k14^3*k34^4+64672*k13^2*k22*k34^4-311168*k13*k14*k22*k34^4+64672*k14^2*k22*k34^4-5344*k13*k22^2*k34^4-5344*k14*k22^2*k34^4-10736*k22^3*k34^4-45184*k13^2*k23*k34^4-47360*k13*k14*k23*k34^4-32128*k14^2*k23*k34^4-51120*k13*k22*k23*k34^4-49968*k14*k22*k23*k34^4-53064*k22^2*k23*k34^4-45184*k13*k23^2*k34^4-32128*k14*k23^2*k34^4-76544*k22*k23^2*k34^4-2560*k23^3*k34^4-32128*k13^2*k24*k34^4-47360*k13*k14*k24*k34^4-45184*k14^2*k24*k34^4-49968*k13*k22*k24*k34^4-51120*k14*k22*k24*k34^4-53064*k22^2*k24*k34^4-47360*k13*k23*k24*k34^4-47360*k14*k23*k24*k34^4+68256*k22*k23*k24*k34^4+374272*k23^2*k24*k34^4-32128*k13*k24^2*k34^4-45184*k14*k24^2*k34^4-76544*k22*k24^2*k34^4+374272*k23*k24^2*k34^4-2560*k24^3*k34^4-47584*k13^2*k33*k34^4+82736*k13*k14*k33*k34^4-72128*k14^2*k33*k34^4+67824*k13*k22*k33*k34^4+71216*k14*k22*k33*k34^4-12400*k22^2*k33*k34^4-56896*k13*k23*k33*k34^4-59024*k14*k23*k33*k34^4-79944*k22*k23*k33*k34^4-47584*k23^2*k33*k34^4-59024*k13*k24*k33*k34^4-61152*k14*k24*k33*k34^4-74176*k22*k24*k33*k34^4+82736*k23*k24*k33*k34^4-72128*k24^2*k33*k34^4-35112*k13*k33^2*k34^4-38248*k14*k33^2*k34^4+11824*k22*k33^2*k34^4-35112*k23*k33^2*k34^4-38248*k24*k33^2*k34^4-8624*k33^3*k34^4-45824*k13^2*k34^5-15616*k13*k14*k34^5-45824*k14^2*k34^5+48544*k13*k22*k34^5+48544*k14*k22*k34^5-18256*k22^2*k34^5-43008*k13*k23*k34^5-43008*k14*k23*k34^5-74768*k22*k23*k34^5-45824*k23^2*k34^5-43008*k13*k24*k34^5-43008*k14*k24*k34^5-74768*k22*k24*k34^5-15616*k23*k24*k34^5-45824*k24^2*k34^5-60032*k13*k33*k34^5-62160*k14*k33*k34^5+6312*k22*k33*k34^5-60032*k23*k33*k34^5-62160*k24*k33*k34^5-23520*k33^2*k34^5-32256*k13*k34^6-32256*k14*k34^6+544*k22*k34^6-32256*k23*k34^6-32256*k24*k34^6-26208*k33*k34^6-10752*k34^7-32*k12^6*(1008*k13+1008*k14+819*k22+1008*k23+1008*k24-17*k33+336*k34-17*k44)+544*k13^6*k44-74768*k13^5*k14*k44-76544*k13^4*k14^2*k44-54624*k13^3*k14^3*k44-72128*k13^2*k14^4*k44-62160*k13*k14^5*k44-26208*k14^6*k44+138112*k13^5*k22*k44+122784*k13^4*k14*k22*k44+194544*k13^3*k14^2*k22*k44+216136*k13^2*k14^3*k22*k44+71216*k13*k14^4*k22*k44+6312*k14^5*k22*k44+78528*k13^4*k22^2*k44-20232*k13^3*k14*k22^2*k44+152040*k13^2*k14^2*k22^2*k44+7904*k13*k14^3*k22^2*k44-12400*k14^4*k22^2*k44+34112*k13^3*k22^3*k44+76076*k13^2*k14*k22^3*k44+13184*k13*k14^2*k22^3*k44+8496*k14^3*k22^3*k44+54448*k13^2*k22^4*k44+9160*k13*k14*k22^4*k44+4820*k14^2*k22^4*k44+1288*k13*k22^5*k44+3178*k14*k22^5*k44+630*k22^6*k44+48544*k13^5*k23*k44-49968*k13^4*k14*k23*k44-39408*k13^3*k14^2*k23*k44-31408*k13^2*k14^3*k23*k44-91184*k13*k14^4*k23*k44-20832*k14^5*k23*k44+122784*k13^4*k22*k23*k44-49184*k13^3*k14*k22*k23*k44-36832*k13^2*k14^2*k22*k23*k44+25328*k13*k14^3*k22*k23*k44-32928*k14^4*k22*k23*k44+174688*k13^3*k22^2*k23*k44-3616*k13^2*k14*k22^2*k23*k44+62248*k13*k14^2*k22^2*k23*k44+11104*k14^3*k22^2*k23*k44+101364*k13^2*k22^3*k23*k44+53752*k13*k14*k22^3*k23*k44+23676*k14^2*k22^3*k23*k44+10640*k13*k22^4*k23*k44+7728*k14*k22^4*k23*k44+3605*k22^5*k23*k44+64672*k13^4*k23^2*k44+43920*k13^3*k14*k23^2*k44+68576*k13^2*k14^2*k23^2*k44+18480*k13*k14^3*k23^2*k44-286816*k14^4*k23^2*k44+194544*k13^3*k22*k23^2*k44-36832*k13^2*k14*k22*k23^2*k44+6464*k13*k14^2*k22*k23^2*k44-47928*k14^3*k22*k23^2*k44+237888*k13^2*k22^2*k23^2*k44+82904*k13*k14*k22^2*k23^2*k44+20280*k14^2*k22^2*k23^2*k44+10232*k13*k22^3*k23^2*k44+17428*k14*k22^3*k23^2*k44+12376*k22^4*k23^2*k44+82752*k13^3*k23^3*k44-21456*k13^2*k14*k23^3*k44-14064*k13*k14^2*k23^3*k44+35136*k14^3*k23^3*k44+216136*k13^2*k22*k23^3*k44+25328*k13*k14*k22*k23^3*k44-47928*k14^2*k22*k23^3*k44+31216*k13*k22^2*k23^3*k44-7768*k14*k22^2*k23^3*k44+14056*k22^3*k23^3*k44+64672*k13^2*k23^4*k44-30176*k13*k14*k23^4*k44-79776*k14^2*k23^4*k44+71216*k13*k22*k23^4*k44-32928*k14*k22*k23^4*k44+11824*k22^2*k23^4*k44+48544*k13*k23^5*k44-24800*k14*k23^5*k44+6312*k22*k23^5*k44+544*k23^6*k44-24800*k13^5*k24*k44-43952*k13^4*k14*k24*k44-38352*k13^3*k14^2*k24*k44-4688*k13^2*k14^3*k24*k44-59024*k13*k14^4*k24*k44-60032*k14^5*k24*k44-50240*k13^4*k22*k24*k44-52800*k13^3*k14*k22*k24*k44+291976*k13^2*k14^2*k22*k24*k44-20992*k13*k14^3*k22*k24*k44-79944*k14^4*k22*k24*k44-33760*k13^3*k22^2*k24*k44+281712*k13^2*k14*k22^2*k24*k44+19592*k13*k14^2*k22^2*k24*k44+2432*k14^3*k22^2*k24*k44+151680*k13^2*k22^3*k24*k44+47664*k13*k14*k22^3*k24*k44+45968*k14^2*k22^3*k24*k44+5432*k13*k22^4*k24*k44+18592*k14*k22^4*k24*k44+4130*k22^5*k24*k44-30176*k13^4*k23*k24*k44-47520*k13^3*k14*k23*k24*k44+32480*k13^2*k14^2*k23*k24*k44+244640*k13*k14^3*k23*k24*k44-95616*k14^4*k23*k24*k44-52800*k13^3*k22*k23*k24*k44-110432*k13^2*k14*k22*k23*k24*k44+141792*k13*k14^2*k22*k23*k24*k44-12240*k14^3*k22*k23*k24*k44+224976*k13^2*k22^2*k23*k24*k44+228528*k13*k14*k22^2*k23*k24*k44+86368*k14^2*k22^2*k23*k24*k44+48016*k13*k22^3*k23*k24*k44+38416*k14*k22^3*k23*k24*k44+19572*k22^4*k23*k24*k44-21456*k13^3*k23^2*k24*k44-124960*k13^2*k14*k23^2*k24*k44-105344*k13*k14^2*k23^2*k24*k44+7664*k14^3*k23^2*k24*k44+291976*k13^2*k22*k23^2*k24*k44+141792*k13*k14*k22*k23^2*k24*k44-15632*k14^2*k22*k23^2*k24*k44+31968*k13*k22^2*k23^2*k24*k44+75752*k14*k22^2*k23^2*k24*k44+47124*k22^3*k23^2*k24*k44+43920*k13^2*k23^3*k24*k44-47520*k13*k14*k23^3*k24*k44-143472*k14^2*k23^3*k24*k44-20992*k13*k22*k23^3*k24*k44-12240*k14*k22*k23^3*k24*k44+1848*k22^2*k23^3*k24*k44-49968*k13*k23^4*k24*k44-43952*k14*k23^4*k24*k44-79944*k22*k23^4*k24*k44-74768*k23^5*k24*k44-79776*k13^4*k24^2*k44-143472*k13^3*k14*k24^2*k44-23904*k13^2*k14^2*k24^2*k44-5072*k13*k14^3*k24^2*k44-47584*k14^4*k24^2*k44+8448*k13^3*k22*k24^2*k44+263848*k13^2*k14*k22*k24^2*k44+8480*k13*k14^2*k22*k24^2*k44-13584*k14^3*k22*k24^2*k44+169584*k13^2*k22^2*k24^2*k44+32432*k13*k14*k22^2*k24^2*k44+56544*k14^2*k22^2*k24^2*k44+11536*k13*k22^3*k24^2*k44+41384*k14*k22^3*k24^2*k44+11088*k22^4*k24^2*k44-14064*k13^3*k23*k24^2*k44-105344*k13^2*k14*k23*k24^2*k44+153696*k13*k14^2*k23*k24^2*k44+592*k14^3*k23*k24^2*k44+263848*k13^2*k22*k23*k24^2*k44+419040*k13*k14*k22*k23*k24^2*k44+75768*k14^2*k22*k23*k24^2*k44+29680*k13*k22^2*k23*k24^2*k44+45360*k14*k22^2*k23*k24^2*k44+44576*k22^3*k23*k24^2*k44+68576*k13^2*k23^2*k24^2*k44+32480*k13*k14*k23^2*k24^2*k44-23904*k14^2*k23^2*k24^2*k44+8480*k13*k22*k23^2*k24^2*k44+75768*k14*k22*k23^2*k24^2*k44+73744*k22^2*k23^2*k24^2*k44-39408*k13*k23^3*k24^2*k44-38352*k14*k23^3*k24^2*k44-13584*k22*k23^3*k24^2*k44-76544*k23^4*k24^2*k44+35136*k13^3*k24^3*k44+7664*k13^2*k14*k24^3*k44+592*k13*k14^2*k24^3*k44+19712*k14^3*k24^3*k44-155680*k13^2*k22*k24^3*k44-67488*k13*k14*k22*k24^3*k44-13848*k14^2*k22*k24^3*k44-2016*k13*k22^2*k24^3*k44+6720*k14*k22^2*k24^3*k44+8960*k22^3*k24^3*k44+18480*k13^2*k23*k24^3*k44+244640*k13*k14*k23*k24^3*k44-5072*k14^2*k23*k24^3*k44-67488*k13*k22*k23*k24^3*k44-27776*k14*k22*k23*k24^3*k44+11536*k22^2*k23*k24^3*k44-31408*k13*k23^2*k24^3*k44-4688*k14*k23^2*k24^3*k44-13848*k22*k23^2*k24^3*k44-54624*k23^3*k24^3*k44-286816*k13^2*k24^4*k44-95616*k13*k14*k24^4*k44-47584*k14^2*k24^4*k44-26432*k13*k22*k24^4*k44-69832*k14*k22*k24^4*k44-21952*k22^2*k24^4*k44-91184*k13*k23*k24^4*k44-59024*k14*k23*k24^4*k44-69832*k22*k23*k24^4*k44-72128*k23^2*k24^4*k44-20832*k13*k24^5*k44-60032*k14*k24^5*k44-47264*k22*k24^5*k44-62160*k23*k24^5*k44-26208*k24^6*k44+6312*k13^5*k33*k44-74176*k13^4*k14*k33*k44-18936*k13^3*k14^2*k33*k44-18936*k13^2*k14^3*k33*k44-74176*k13*k14^4*k33*k44+6312*k14^5*k33*k44+169344*k13^4*k22*k33*k44+4536*k13^3*k14*k22*k33*k44+1312*k13^2*k14^2*k22*k33*k44+4536*k13*k14^3*k22*k33*k44+169344*k14^4*k22*k33*k44+24104*k13^3*k22^2*k33*k44-16696*k13^2*k14*k22^2*k33*k44-16696*k13*k14^2*k22^2*k33*k44+24104*k14^3*k22^2*k33*k44+16192*k13^2*k22^3*k33*k44-25576*k13*k14*k22^3*k33*k44+16192*k14^2*k22^3*k33*k44-3876*k13*k22^4*k33*k44-3876*k14*k22^4*k33*k44-336*k22^5*k33*k44+67824*k13^4*k23*k33*k44-13504*k13^3*k14*k23*k33*k44+9152*k13^2*k14^2*k23*k33*k44-10736*k13*k14^3*k23*k33*k44-32928*k14^4*k23*k33*k44+24776*k13^3*k22*k23*k33*k44+41032*k13^2*k14*k22*k23*k33*k44+25552*k13*k14^2*k22*k23*k33*k44-45104*k14^3*k22*k23*k33*k44+131972*k13^2*k22^2*k23*k33*k44+37816*k13*k14*k22^2*k23*k33*k44+122276*k14^2*k22^2*k23*k33*k44-33176*k13*k22^3*k23*k33*k44+19892*k14*k22^3*k23*k33*k44+8414*k22^4*k23*k33*k44+78360*k13^3*k23^2*k33*k44+152256*k13^2*k14*k23^2*k33*k44+58944*k13*k14^2*k23^2*k33*k44-47928*k14^3*k23^2*k33*k44+195904*k13^2*k22*k23^2*k33*k44+132472*k13*k14*k22*k23^2*k33*k44+126560*k14^2*k22*k23^2*k33*k44-29464*k13*k22^2*k23^2*k33*k44+30376*k14*k22^2*k23^2*k33*k44+19920*k22^3*k23^2*k33*k44+78360*k13^2*k23^3*k33*k44+17856*k13*k14*k23^3*k33*k44-47928*k14^2*k23^3*k33*k44+48944*k13*k22*k23^3*k33*k44-3376*k14*k22*k23^3*k33*k44+39008*k22^2*k23^3*k33*k44+67824*k13*k23^4*k33*k44-32928*k14*k23^4*k33*k44+33120*k22*k23^4*k33*k44+6312*k23^5*k33*k44-32928*k13^4*k24*k33*k44-10736*k13^3*k14*k24*k33*k44+9152*k13^2*k14^2*k24*k33*k44-13504*k13*k14^3*k24*k33*k44+67824*k14^4*k24*k33*k44-45104*k13^3*k22*k24*k33*k44+25552*k13^2*k14*k22*k24*k33*k44+41032*k13*k14^2*k22*k24*k33*k44+24776*k14^3*k22*k24*k33*k44+122276*k13^2*k22^2*k24*k33*k44+37816*k13*k14*k22^2*k24*k33*k44+131972*k14^2*k22^2*k24*k33*k44+19892*k13*k22^3*k24*k33*k44-33176*k14*k22^3*k24*k33*k44+8414*k22^4*k24*k33*k44+17856*k13^3*k23*k24*k33*k44+153664*k13^2*k14*k23*k24*k33*k44+153664*k13*k14^2*k23*k24*k33*k44+17856*k14^3*k23*k24*k33*k44+348520*k13^2*k22*k23*k24*k33*k44+328384*k13*k14*k22*k23*k24*k33*k44+348520*k14^2*k22*k23*k24*k33*k44+80904*k13*k22^2*k23*k24*k33*k44+80904*k14*k22^2*k23*k24*k33*k44+89544*k22^3*k23*k24*k33*k44+152256*k13^2*k23^2*k24*k33*k44+153664*k13*k14*k23^2*k24*k33*k44+58944*k14^2*k23^2*k24*k33*k44+98568*k13*k22*k23^2*k24*k33*k44+95920*k14*k22*k23^2*k24*k33*k44+163972*k22^2*k23^2*k24*k33*k44-13504*k13*k23^3*k24*k33*k44-10736*k14*k23^3*k24*k33*k44+71416*k22*k23^3*k24*k33*k44-74176*k23^4*k24*k33*k44-47928*k13^3*k24^2*k33*k44+58944*k13^2*k14*k24^2*k33*k44+152256*k13*k14^2*k24^2*k33*k44+78360*k14^3*k24^2*k33*k44+126560*k13^2*k22*k24^2*k33*k44+132472*k13*k14*k22*k24^2*k33*k44+195904*k14^2*k22*k24^2*k33*k44+30376*k13*k22^2*k24^2*k33*k44-29464*k14*k22^2*k24^2*k33*k44+19920*k22^3*k24^2*k33*k44+58944*k13^2*k23*k24^2*k33*k44+153664*k13*k14*k23*k24^2*k33*k44+152256*k14^2*k23*k24^2*k33*k44+95920*k13*k22*k23*k24^2*k33*k44+98568*k14*k22*k23*k24^2*k33*k44+163972*k22^2*k23*k24^2*k33*k44+9152*k13*k23^2*k24^2*k33*k44+9152*k14*k23^2*k24^2*k33*k44+203328*k22*k23^2*k24^2*k33*k44-18936*k23^3*k24^2*k33*k44-47928*k13^2*k24^3*k33*k44+17856*k13*k14*k24^3*k33*k44+78360*k14^2*k24^3*k33*k44-3376*k13*k22*k24^3*k33*k44+48944*k14*k22*k24^3*k33*k44+39008*k22^2*k24^3*k33*k44-10736*k13*k23*k24^3*k33*k44-13504*k14*k23*k24^3*k33*k44+71416*k22*k23*k24^3*k33*k44-18936*k23^2*k24^3*k33*k44-32928*k13*k24^4*k33*k44+67824*k14*k24^4*k33*k44+33120*k22*k24^4*k33*k44-74176*k23*k24^4*k33*k44+6312*k24^5*k33*k44+11824*k13^4*k33^2*k44+14088*k13^3*k14*k33^2*k44+64640*k13^2*k14^2*k33^2*k44+24072*k13*k14^3*k33^2*k44-12400*k14^4*k33^2*k44-352*k13^3*k22*k33^2*k44-177976*k13^2*k14*k22*k33^2*k44-77824*k13*k14^2*k22*k33^2*k44+24104*k14^3*k22*k33^2*k44-46144*k13^2*k22^2*k33^2*k44-31404*k13*k14*k22^2*k33^2*k44+44560*k14^2*k22^2*k33^2*k44-31812*k13*k22^3*k33^2*k44-1480*k14*k22^3*k33^2*k44-1014*k22^4*k33^2*k44+45600*k13^3*k23*k33^2*k44+61664*k13^2*k14*k23*k33^2*k44+48792*k13*k14^2*k23*k33^2*k44+11104*k14^3*k23*k33^2*k44-38820*k13^2*k22*k23*k33^2*k44+84808*k13*k14*k22*k23*k33^2*k44+122276*k14^2*k22*k23*k33^2*k44-82648*k13*k22^2*k23*k33^2*k44+15072*k14*k22^2*k23*k33^2*k44-8990*k22^3*k23*k33^2*k44+42416*k13^2*k23^2*k33^2*k44+142224*k13*k14*k23^2*k33^2*k44+20280*k14^2*k23^2*k33^2*k44-20200*k13*k22*k23^2*k33^2*k44+30376*k14*k22*k23^2*k33^2*k44+13328*k22^2*k23^2*k33^2*k44+45600*k13*k23^3*k33^2*k44-7768*k14*k23^3*k33^2*k44+39008*k22*k23^3*k33^2*k44+11824*k23^4*k33^2*k44-7768*k13^3*k24*k33^2*k44+47264*k13^2*k14*k24*k33^2*k44+48656*k13*k14^2*k24*k33^2*k44+11784*k14^3*k24*k33^2*k44+17128*k13^2*k22*k24*k33^2*k44+79480*k13*k14*k22*k24*k33^2*k44+134248*k14^2*k22*k24*k33^2*k44+17592*k13*k22^2*k24*k33^2*k44+11132*k14*k22^2*k24*k33^2*k44+20734*k22^3*k24*k33^2*k44+142224*k13^2*k23*k24*k33^2*k44+298400*k13*k14*k23*k24*k33^2*k44+152104*k14^2*k23*k24*k33^2*k44+98280*k13*k22*k23*k24*k33^2*k44+78536*k14*k22*k23*k24*k33^2*k44+110928*k22^2*k23*k24*k33^2*k44+61664*k13*k23^2*k24*k33^2*k44+47264*k14*k23^2*k24*k33^2*k44+167420*k22*k23^2*k24*k33^2*k44+14088*k23^3*k24*k33^2*k44+20280*k13^2*k24^2*k33^2*k44+152104*k13*k14*k24^2*k33^2*k44+86144*k14^2*k24^2*k33^2*k44+43440*k13*k22*k24^2*k33^2*k44+33688*k14*k22*k24^2*k33^2*k44+48036*k22^2*k24^2*k33^2*k44+48792*k13*k23*k24^2*k33^2*k44+48656*k14*k23*k24^2*k33^2*k44+168176*k22*k23*k24^2*k33^2*k44+64640*k23^2*k24^2*k33^2*k44+11104*k13*k24^3*k33^2*k44+11784*k14*k24^3*k33^2*k44+35280*k22*k24^3*k33^2*k44+24072*k23*k24^3*k33^2*k44-12400*k24^4*k33^2*k44+14056*k13^3*k33^3*k44+52836*k13^2*k14*k33^3*k44+49056*k13*k14^2*k33^3*k44+8496*k14^3*k33^3*k44-13672*k13^2*k22*k33^3*k44-65244*k13*k14*k22*k33^3*k44+16192*k14^2*k22*k33^3*k44-34744*k13*k22^2*k33^3*k44-1480*k14*k22^2*k33^3*k44-7932*k22^3*k33^3*k44+25396*k13^2*k23*k33^3*k44+72096*k13*k14*k23*k33^3*k44+23676*k14^2*k23*k33^3*k44-39636*k13*k22*k23*k33^3*k44+19892*k14*k22*k23*k33^3*k44-8990*k22^2*k23*k33^3*k44+25396*k13*k23^2*k33^3*k44+17428*k14*k23^2*k33^3*k44+19920*k22*k23^2*k33^3*k44+14056*k23^3*k33^3*k44+17428*k13^2*k24*k33^3*k44+59288*k13*k14*k24*k33^3*k44+21980*k14^2*k24*k33^3*k44+20968*k13*k22*k24*k33^3*k44+19172*k14*k22*k24*k33^3*k44+18560*k22^2*k24*k33^3*k44+72096*k13*k23*k24*k33^3*k44+59288*k14*k23*k24*k33^3*k44+92340*k22*k23*k24*k33^3*k44+52836*k23^2*k24*k33^3*k44+23676*k13*k24^2*k33^3*k44+21980*k14*k24^2*k33^3*k44+38976*k22*k24^2*k33^3*k44+49056*k23*k24^2*k33^3*k44+8496*k24^3*k33^3*k44+12376*k13^2*k33^4*k44+28392*k13*k14*k33^4*k44+4820*k14^2*k33^4*k44-16996*k13*k22*k33^4*k44-3876*k14*k22*k33^4*k44-1014*k22^2*k33^4*k44+9352*k13*k23*k33^4*k44+7728*k14*k23*k33^4*k44+8414*k22*k23*k33^4*k44+12376*k23^2*k33^4*k44+7728*k13*k24*k33^4*k44+7224*k14*k24*k33^4*k44+18452*k22*k24*k33^4*k44+28392*k23*k24*k33^4*k44+4820*k24^2*k33^4*k44+3605*k13*k33^5*k44+3178*k14*k33^5*k44-336*k22*k33^5*k44+3605*k23*k33^5*k44+3178*k24*k33^5*k44+630*k33^6*k44-74768*k13^5*k34*k44+68256*k13^4*k14*k34*k44+570272*k13^3*k14^2*k34*k44+657888*k13^2*k14^3*k34*k44+82736*k13*k14^4*k34*k44-60032*k14^5*k34*k44+122784*k13^4*k22*k34*k44-73728*k13^3*k14*k22*k34*k44-674016*k13^2*k14^2*k22*k34*k44-625648*k13*k14^3*k22*k34*k44+67824*k14^4*k22*k34*k44-20232*k13^3*k22^2*k34*k44+11440*k13^2*k14*k22^2*k34*k44-153744*k13*k14^2*k22^2*k34*k44+11784*k14^3*k22^2*k34*k44+76076*k13^2*k22^3*k34*k44-81552*k13*k14*k22^3*k34*k44+21980*k14^2*k22^3*k34*k44+9160*k13*k22^4*k34*k44+7224*k14*k22^4*k34*k44+3178*k22^5*k34*k44-51120*k13^4*k23*k34*k44+96128*k13^3*k14*k23*k34*k44+343504*k13^2*k14^2*k23*k34*k44+183648*k13*k14^3*k23*k34*k44-95616*k14^4*k23*k34*k44-64384*k13^3*k22*k23*k34*k44+113760*k13^2*k14*k22*k23*k34*k44+249264*k13*k14^2*k22*k23*k34*k44+17856*k14^3*k22*k23*k34*k44+270128*k13^2*k22^2*k23*k34*k44-5568*k13*k14*k22^2*k23*k34*k44+152104*k14^2*k22^2*k23*k34*k44+40456*k13*k22^3*k23*k34*k44+59288*k14*k22^3*k23*k34*k44+28392*k22^4*k23*k34*k44+4544*k13^3*k23^2*k34*k44+471632*k13^2*k14*k23^2*k34*k44+478336*k13*k14^2*k23^2*k34*k44+7664*k14^3*k23^2*k34*k44+265664*k13^2*k22*k23^2*k34*k44-58656*k13*k14*k22*k23^2*k34*k44+58944*k14^2*k22*k23^2*k34*k44+35744*k13*k22^2*k23^2*k34*k44+47264*k14*k22^2*k23^2*k34*k44+52836*k22^3*k23^2*k34*k44+4544*k13^2*k23^3*k34*k44-141536*k13*k14*k23^3*k34*k44-143472*k14^2*k23^3*k34*k44-17392*k13*k22*k23^3*k34*k44-10736*k14*k22*k23^3*k34*k44+14088*k22^2*k23^3*k34*k44-51120*k13*k23^4*k34*k44-43952*k14*k23^4*k34*k44-74176*k22*k23^4*k34*k44-74768*k23^5*k34*k44-43952*k13^4*k24*k34*k44+104832*k13^3*k14*k24*k34*k44+334864*k13^2*k14^2*k24*k34*k44+67296*k13*k14^3*k24*k34*k44-56896*k14^4*k24*k34*k44-52800*k13^3*k22*k24*k34*k44+91008*k13^2*k14*k22*k24*k34*k44-104688*k13*k14^2*k22*k24*k34*k44-17344*k14^3*k22*k24*k34*k44+281712*k13^2*k22^2*k24*k34*k44-268864*k13*k14*k22^2*k24*k34*k44+66968*k14^2*k22^2*k24*k34*k44+47664*k13*k22^3*k24*k34*k44+36512*k14*k22^3*k24*k34*k44+18592*k22^4*k24*k34*k44-141536*k13^3*k23*k24*k34*k44+684864*k13^2*k14*k23*k24*k34*k44+864608*k13*k14^2*k23*k24*k34*k44-65344*k14^3*k23*k24*k34*k44+807104*k13^2*k22*k23*k24*k34*k44+540640*k13*k14*k22*k23*k24*k34*k44+387536*k14^2*k22*k23*k24*k34*k44+174176*k13*k22^2*k23*k24*k34*k44+215376*k14*k22^2*k23*k24*k34*k44+192016*k22^3*k23*k24*k34*k44+471632*k13^2*k23^2*k24*k34*k44+684864*k13*k14*k23^2*k24*k34*k44+229536*k14^2*k23^2*k24*k34*k44+266608*k13*k22*k23^2*k24*k34*k44+286912*k14*k22*k23^2*k24*k34*k44+441424*k22^2*k23^2*k24*k34*k44+96128*k13*k23^3*k24*k34*k44+104832*k14*k23^3*k24*k34*k44+401184*k22*k23^3*k24*k34*k44+68256*k23^4*k24*k34*k44-143472*k13^3*k24^2*k34*k44+229536*k13^2*k14*k24^2*k34*k44+327504*k13*k14^2*k24^2*k34*k44-21248*k14^3*k24^2*k34*k44+263848*k13^2*k22*k24^2*k34*k44-242656*k13*k14*k22*k24^2*k34*k44+42152*k14^2*k22*k24^2*k34*k44+32432*k13*k22^2*k24^2*k34*k44+41216*k14*k22^2*k24^2*k34*k44+41384*k22^3*k24^2*k34*k44+478336*k13^2*k23*k24^2*k34*k44+864608*k13*k14*k23*k24^2*k34*k44+327504*k14^2*k23*k24^2*k34*k44+310208*k13*k22*k23*k24^2*k34*k44+256880*k14*k22*k23*k24^2*k34*k44+412208*k22^2*k23*k24^2*k34*k44+343504*k13*k23^2*k24^2*k34*k44+334864*k14*k23^2*k24^2*k34*k44+964616*k22*k23^2*k24^2*k34*k44+570272*k23^3*k24^2*k34*k44+7664*k13^2*k24^3*k34*k44-65344*k13*k14*k24^3*k34*k44-21248*k14^2*k24^3*k34*k44-67488*k13*k22*k24^3*k34*k44-27776*k14*k22*k24^3*k34*k44+6720*k22^2*k24^3*k34*k44+183648*k13*k23*k24^3*k34*k44+67296*k14*k23*k24^3*k34*k44+362336*k22*k23*k24^3*k34*k44+657888*k23^2*k24^3*k34*k44-95616*k13*k24^4*k34*k44-56896*k14*k24^4*k34*k44-69832*k22*k24^4*k34*k44+82736*k23*k24^4*k34*k44-60032*k24^5*k34*k44-79944*k13^4*k33*k34*k44+401184*k13^3*k14*k33*k34*k44+893264*k13^2*k14^2*k33*k34*k44+401184*k13*k14^3*k33*k34*k44-79944*k14^4*k33*k34*k44+24776*k13^3*k22*k33*k34*k44-561312*k13^2*k14*k22*k33*k34*k44-561312*k13*k14^2*k22*k33*k34*k44+24776*k14^3*k22*k33*k34*k44+134248*k13^2*k22^2*k33*k34*k44-67152*k13*k14*k22^2*k33*k34*k44+134248*k14^2*k22^2*k33*k34*k44+19172*k13*k22^3*k33*k34*k44+19172*k14*k22^3*k33*k34*k44+18452*k22^4*k33*k34*k44-17344*k13^3*k23*k33*k34*k44+289152*k13^2*k14*k23*k33*k34*k44+286912*k13*k14^2*k23*k33*k34*k44-12240*k14^3*k23*k33*k34*k44+332208*k13^2*k22*k23*k33*k34*k44+188832*k13*k14*k22*k23*k33*k34*k44+348520*k14^2*k22*k23*k33*k34*k44+77592*k13*k22^2*k23*k33*k34*k44+78536*k14*k22^2*k23*k33*k34*k44+92340*k22^3*k23*k33*k34*k44+180848*k13^2*k23^2*k33*k34*k44+387536*k13*k14*k23^2*k33*k34*k44-15632*k14^2*k23^2*k33*k34*k44+100472*k13*k22*k23^2*k33*k34*k44+95920*k14*k22*k23^2*k33*k34*k44+167420*k22^2*k23^2*k33*k34*k44-17344*k13*k23^3*k33*k34*k44-12240*k14*k23^3*k33*k34*k44+71416*k22*k23^3*k33*k34*k44-79944*k23^4*k33*k34*k44-12240*k13^3*k24*k33*k34*k44+286912*k13^2*k14*k24*k33*k34*k44+289152*k13*k14^2*k24*k33*k34*k44-17344*k14^3*k24*k33*k34*k44+348520*k13^2*k22*k24*k33*k34*k44+188832*k13*k14*k22*k24*k33*k34*k44+332208*k14^2*k22*k24*k33*k34*k44+78536*k13*k22^2*k24*k33*k34*k44+77592*k14*k22^2*k24*k33*k34*k44+92340*k22^3*k24*k33*k34*k44+387536*k13^2*k23*k24*k33*k34*k44+1195008*k13*k14*k23*k24*k33*k34*k44+387536*k14^2*k23*k24*k33*k34*k44+383136*k13*k22*k23*k24*k33*k34*k44+383136*k14*k22*k23*k24*k33*k34*k44+546976*k22^2*k23*k24*k33*k34*k44+289152*k13*k23^2*k24*k33*k34*k44+286912*k14*k23^2*k24*k33*k34*k44+961328*k22*k23^2*k24*k33*k34*k44+401184*k23^3*k24*k33*k34*k44-15632*k13^2*k24^2*k33*k34*k44+387536*k13*k14*k24^2*k33*k34*k44+180848*k14^2*k24^2*k33*k34*k44+95920*k13*k22*k24^2*k33*k34*k44+100472*k14*k22*k24^2*k33*k34*k44+167420*k22^2*k24^2*k33*k34*k44+286912*k13*k23*k24^2*k33*k34*k44+289152*k14*k23*k24^2*k33*k34*k44+961328*k22*k23*k24^2*k33*k34*k44+893264*k23^2*k24^2*k33*k34*k44-12240*k13*k24^3*k33*k34*k44-17344*k14*k24^3*k33*k34*k44+71416*k22*k24^3*k33*k34*k44+401184*k23*k24^3*k33*k34*k44-79944*k24^4*k33*k34*k44+1848*k13^3*k33^2*k34*k44+441424*k13^2*k14*k33^2*k34*k44+398216*k13*k14^2*k33^2*k34*k44+2432*k14^3*k33^2*k34*k44-38820*k13^2*k22*k33^2*k34*k44-361592*k13*k14*k22*k33^2*k34*k44+131972*k14^2*k22*k33^2*k34*k44+16736*k13*k22^2*k33^2*k34*k44+11132*k14*k22^2*k33^2*k34*k44+18560*k22^3*k33^2*k34*k44+81752*k13^2*k23*k33^2*k34*k44+238592*k13*k14*k23*k33^2*k34*k44+86368*k14^2*k23*k33^2*k34*k44+99072*k13*k22*k23*k33^2*k34*k44+80904*k14*k22*k23*k33^2*k34*k44+110928*k22^2*k23*k33^2*k34*k44+81752*k13*k23^2*k33^2*k34*k44+75752*k14*k23^2*k33^2*k34*k44+163972*k22*k23^2*k33^2*k34*k44+1848*k23^3*k33^2*k34*k44+75752*k13^2*k24*k33^2*k34*k44+215376*k13*k14*k24*k33^2*k34*k44+66968*k14^2*k24*k33^2*k34*k44+98280*k13*k22*k24*k33^2*k34*k44+77592*k14*k22*k24*k33^2*k34*k44+114328*k22^2*k24*k33^2*k34*k44+238592*k13*k23*k24*k33^2*k34*k44+215376*k14*k23*k24*k33^2*k34*k44+546976*k22*k23*k24*k33^2*k34*k44+441424*k23^2*k24*k33^2*k34*k44+86368*k13*k24^2*k33^2*k34*k44+66968*k14*k24^2*k33^2*k34*k44+168176*k22*k24^2*k33^2*k34*k44+398216*k23*k24^2*k33^2*k34*k44+2432*k24^3*k33^2*k34*k44+47124*k13^2*k33^3*k34*k44+192016*k13*k14*k33^3*k34*k44+45968*k14^2*k33^3*k34*k44-39636*k13*k22*k33^3*k34*k44-33176*k14*k22*k33^3*k34*k44+20734*k22^2*k33^3*k34*k44+40432*k13*k23*k33^3*k34*k44+38416*k14*k23*k33^3*k34*k44+89544*k22*k23*k33^3*k34*k44+47124*k23^2*k33^3*k34*k44+38416*k13*k24*k33^3*k34*k44+36512*k14*k24*k33^3*k34*k44+92340*k22*k24*k33^3*k34*k44+192016*k23*k24*k33^3*k34*k44+45968*k24^2*k33^3*k34*k44+19572*k13*k33^4*k34*k44+18592*k14*k33^4*k34*k44+8414*k22*k33^4*k34*k44+19572*k23*k33^4*k34*k44+18592*k24*k33^4*k34*k44+4130*k33^5*k34*k44-76544*k13^4*k34^2*k44+570272*k13^3*k14*k34^2*k44+1404608*k13^2*k14^2*k34^2*k44+769568*k13*k14^3*k34^2*k44-47584*k14^4*k34^2*k44+194544*k13^3*k22*k34^2*k44-674016*k13^2*k14*k22*k34^2*k44-741280*k13*k14^2*k22*k34^2*k44+78360*k14^3*k22*k34^2*k44+152040*k13^2*k22^2*k34^2*k44-153744*k13*k14*k22^2*k34^2*k44+86144*k14^2*k22^2*k34^2*k44+13184*k13*k22^3*k34^2*k44+21980*k14*k22^3*k34^2*k44+4820*k22^4*k34^2*k44-47232*k13^3*k23*k34^2*k44+332160*k13^2*k14*k23*k34^2*k44+411856*k13*k14^2*k23*k34^2*k44+592*k14^3*k23*k34^2*k44+265664*k13^2*k22*k23*k34^2*k44-119792*k13*k14*k22*k23*k34^2*k44+152256*k14^2*k22*k23*k34^2*k44+33304*k13*k22^2*k23*k34^2*k44+48656*k14*k22^2*k23*k34^2*k44+49056*k22^3*k23*k34^2*k44+104256*k13^2*k23^2*k34^2*k44+357328*k13*k14*k23^2*k34^2*k44-23904*k14^2*k23^2*k34^2*k44+3968*k13*k22*k23^2*k34^2*k44+9152*k14*k22*k23^2*k34^2*k44+64640*k22^2*k23^2*k34^2*k44-47232*k13*k23^3*k34^2*k44-38352*k14*k23^3*k34^2*k44-18936*k22*k23^3*k34^2*k44-76544*k23^4*k34^2*k44-38352*k13^3*k24*k34^2*k44+334864*k13^2*k14*k24*k34^2*k44+412320*k13*k14^2*k24*k34^2*k44-21248*k14^3*k24*k34^2*k44+291976*k13^2*k22*k24*k34^2*k44-104688*k13*k14*k22*k24*k34^2*k44+180848*k14^2*k22*k24*k34^2*k44+19592*k13*k22^2*k24*k34^2*k44+66968*k14*k22^2*k24*k34^2*k44+45968*k22^3*k24*k34^2*k44+357328*k13^2*k23*k24*k34^2*k44+1285568*k13*k14*k23*k24*k34^2*k44+327504*k14^2*k23*k24*k34^2*k44+266608*k13*k22*k23*k24*k34^2*k44+289152*k14*k22*k23*k24*k34^2*k44+398216*k22^2*k23*k24*k34^2*k44+332160*k13*k23^2*k24*k34^2*k44+334864*k14*k23^2*k24*k34^2*k44+893264*k22*k23^2*k24*k34^2*k44+570272*k23^3*k24*k34^2*k44-23904*k13^2*k24^2*k34^2*k44+327504*k13*k14*k24^2*k34^2*k44+124032*k14^2*k24^2*k34^2*k44+8480*k13*k22*k24^2*k34^2*k44+42152*k14*k22*k24^2*k34^2*k44+56544*k22^2*k24^2*k34^2*k44+411856*k13*k23*k24^2*k34^2*k44+412320*k14*k23*k24^2*k34^2*k44+964616*k22*k23*k24^2*k34^2*k44+1404608*k23^2*k24^2*k34^2*k44+592*k13*k24^3*k34^2*k44-21248*k14*k24^3*k34^2*k44-13848*k22*k24^3*k34^2*k44+769568*k23*k24^3*k34^2*k44-47584*k24^4*k34^2*k44-13584*k13^3*k33*k34^2*k44+964616*k13^2*k14*k33*k34^2*k44+964616*k13*k14^2*k33*k34^2*k44-13584*k14^3*k33*k34^2*k44+195904*k13^2*k22*k33*k34^2*k44-875104*k13*k14*k22*k33*k34^2*k44+195904*k14^2*k22*k33*k34^2*k44+33688*k13*k22^2*k33*k34^2*k44+33688*k14*k22^2*k33*k34^2*k44+38976*k22^3*k33*k34^2*k44+42152*k13^2*k23*k33*k34^2*k44+256880*k13*k14*k23*k33*k34^2*k44+75768*k14^2*k23*k33*k34^2*k44+100472*k13*k22*k23*k33*k34^2*k44+98568*k14*k22*k23*k33*k34^2*k44+168176*k22^2*k23*k33*k34^2*k44+42152*k13*k23^2*k33*k34^2*k44+75768*k14*k23^2*k33*k34^2*k44+203328*k22*k23^2*k33*k34^2*k44-13584*k23^3*k33*k34^2*k44+75768*k13^2*k24*k33*k34^2*k44+256880*k13*k14*k24*k33*k34^2*k44+42152*k14^2*k24*k33*k34^2*k44+98568*k13*k22*k24*k33*k34^2*k44+100472*k14*k22*k24*k33*k34^2*k44+168176*k22^2*k24*k33*k34^2*k44+256880*k13*k23*k24*k33*k34^2*k44+256880*k14*k23*k24*k33*k34^2*k44+961328*k22*k23*k24*k33*k34^2*k44+964616*k23^2*k24*k33*k34^2*k44+75768*k13*k24^2*k33*k34^2*k44+42152*k14*k24^2*k33*k34^2*k44+203328*k22*k24^2*k33*k34^2*k44+964616*k23*k24^2*k33*k34^2*k44-13584*k24^3*k33*k34^2*k44+73744*k13^2*k33^2*k34^2*k44+412208*k13*k14*k33^2*k34^2*k44+56544*k14^2*k33^2*k34^2*k44-20200*k13*k22*k33^2*k34^2*k44-29464*k14*k22*k33^2*k34^2*k44+48036*k22^2*k33^2*k34^2*k44+48608*k13*k23*k33^2*k34^2*k44+45360*k14*k23*k33^2*k34^2*k44+163972*k22*k23*k33^2*k34^2*k44+73744*k23^2*k33^2*k34^2*k44+45360*k13*k24*k33^2*k34^2*k44+41216*k14*k24*k33^2*k34^2*k44+167420*k22*k24*k33^2*k34^2*k44+412208*k23*k24*k33^2*k34^2*k44+56544*k24^2*k33^2*k34^2*k44+44576*k13*k33^3*k34^2*k44+41384*k14*k33^3*k34^2*k44+19920*k22*k33^3*k34^2*k44+44576*k23*k33^3*k34^2*k44+41384*k24*k33^3*k34^2*k44+11088*k33^4*k34^2*k44-54624*k13^3*k34^3*k44+657888*k13^2*k14*k34^3*k44+769568*k13*k14^2*k34^3*k44+19712*k14^3*k34^3*k44+216136*k13^2*k22*k34^3*k44-625648*k13*k14*k22*k34^3*k44+78360*k14^2*k22*k34^3*k44+7904*k13*k22^2*k34^3*k44+11784*k14*k22^2*k34^3*k44+8496*k22^3*k34^3*k44-38208*k13^2*k23*k34^3*k44+42624*k13*k14*k23*k34^3*k44-5072*k14^2*k23*k34^3*k44-17392*k13*k22*k23*k34^3*k44-13504*k14*k22*k23*k34^3*k44+24072*k22^2*k23*k34^3*k44-38208*k13*k23^2*k34^3*k44-4688*k14*k23^2*k34^3*k44-18936*k22*k23^2*k34^3*k44-54624*k23^3*k34^3*k44-4688*k13^2*k24*k34^3*k44+67296*k13*k14*k24*k34^3*k44-21248*k14^2*k24*k34^3*k44-20992*k13*k22*k24*k34^3*k44-17344*k14*k22*k24*k34^3*k44+2432*k22^2*k24*k34^3*k44+42624*k13*k23*k24*k34^3*k44+67296*k14*k23*k24*k34^3*k44+401184*k22*k23*k24*k34^3*k44+657888*k23^2*k24*k34^3*k44-5072*k13*k24^2*k34^3*k44-21248*k14*k24^2*k34^3*k44-13584*k22*k24^2*k34^3*k44+769568*k23*k24^2*k34^3*k44+19712*k24^3*k34^3*k44-13848*k13^2*k33*k34^3*k44+362336*k13*k14*k33*k34^3*k44-13848*k14^2*k33*k34^3*k44+48944*k13*k22*k33*k34^3*k44+48944*k14*k22*k33*k34^3*k44+35280*k22^2*k33*k34^3*k44-27776*k13*k23*k33*k34^3*k44-27776*k14*k23*k33*k34^3*k44+71416*k22*k23*k33*k34^3*k44-13848*k23^2*k33*k34^3*k44-27776*k13*k24*k33*k34^3*k44-27776*k14*k24*k33*k34^3*k44+71416*k22*k24*k33*k34^3*k44+362336*k23*k24*k33*k34^3*k44-13848*k24^2*k33*k34^3*k44+11536*k13*k33^2*k34^3*k44+6720*k14*k33^2*k34^3*k44+39008*k22*k33^2*k34^3*k44+11536*k23*k33^2*k34^3*k44+6720*k24*k33^2*k34^3*k44+8960*k33^3*k34^3*k44-72128*k13^2*k34^4*k44+82736*k13*k14*k34^4*k44-47584*k14^2*k34^4*k44+71216*k13*k22*k34^4*k44+67824*k14*k22*k34^4*k44-12400*k22^2*k34^4*k44-61152*k13*k23*k34^4*k44-59024*k14*k23*k34^4*k44-74176*k22*k23*k34^4*k44-72128*k23^2*k34^4*k44-59024*k13*k24*k34^4*k44-56896*k14*k24*k34^4*k44-79944*k22*k24*k34^4*k44+82736*k23*k24*k34^4*k44-47584*k24^2*k34^4*k44-69832*k13*k33*k34^4*k44-69832*k14*k33*k34^4*k44+33120*k22*k33*k34^4*k44-69832*k23*k33*k34^4*k44-69832*k24*k33*k34^4*k44-21952*k33^2*k34^4*k44-62160*k13*k34^5*k44-60032*k14*k34^5*k44+6312*k22*k34^5*k44-62160*k23*k34^5*k44-60032*k24*k34^5*k44-47264*k33*k34^5*k44-26208*k34^6*k44-18256*k13^5*k44^2-53064*k13^4*k14*k44^2-65336*k13^3*k14^2*k44^2-35272*k13^2*k14^3*k44^2-38248*k13*k14^4*k44^2-23520*k14^5*k44^2+78528*k13^4*k22*k44^2+174688*k13^3*k14*k22*k44^2+237888*k13^2*k14^2*k22*k44^2+31216*k13*k14^3*k22*k44^2+11824*k14^4*k22*k44^2-23488*k13^3*k22^2*k44^2+144380*k13^2*k14*k22^2*k44^2+27000*k13*k14^2*k22^2*k44^2+17192*k14^3*k22^2*k44^2+109728*k13^2*k22^3*k44^2+31732*k13*k14*k22^3*k44^2+33364*k14^2*k22^3*k44^2+3976*k13*k22^4*k44^2+11914*k14*k22^4*k44^2+2786*k22^5*k44^2-5344*k13^4*k23*k44^2-24304*k13^3*k14*k23*k44^2-23648*k13^2*k14^2*k23*k44^2-34784*k13*k14^3*k23*k44^2-12992*k14^4*k23*k44^2-20232*k13^3*k22*k23*k44^2-3616*k13^2*k14*k22*k23*k44^2+82904*k13*k14^2*k22*k23*k44^2-7768*k14^3*k22*k23*k44^2+144380*k13^2*k22^2*k23*k44^2+95344*k13*k14*k22^2*k23*k44^2+49820*k14^2*k22^2*k23*k44^2+32616*k13*k22^3*k23*k44^2+25284*k14*k22^3*k23*k44^2+12621*k22^4*k23*k44^2+9264*k13^3*k23^2*k44^2+70040*k13^2*k14*k23^2*k44^2+95240*k13*k14^2*k23^2*k44^2-165120*k14^3*k23^2*k44^2+152040*k13^2*k22*k23^2*k44^2+62248*k13*k14*k22*k23^2*k44^2+20280*k14^2*k22*k23^2*k44^2+27000*k13*k22^2*k23^2*k44^2+49820*k14*k22^2*k23^2*k44^2+31184*k22^3*k23^2*k44^2+9264*k13^2*k23^3*k44^2-40320*k13*k14*k23^3*k44^2-29264*k14^2*k23^3*k44^2+7904*k13*k22*k23^3*k44^2+11104*k14*k22*k23^3*k44^2+17192*k22^2*k23^3*k44^2-5344*k13*k23^4*k44^2-9184*k14*k23^4*k44^2-12400*k22*k23^4*k44^2-18256*k23^5*k44^2-9184*k13^4*k24*k44^2-30992*k13^3*k14*k24*k44^2+20584*k13^2*k14^2*k24*k44^2-17472*k13*k14^3*k24*k44^2-35112*k14^4*k24*k44^2-33760*k13^3*k22*k24*k44^2+224976*k13^2*k14*k22*k24*k44^2+31968*k13*k14^2*k22*k24*k44^2+1848*k14^3*k22*k24*k44^2+337168*k13^2*k22^2*k24*k44^2+77216*k13*k14*k22^2*k24*k44^2+97528*k14^2*k22^2*k24*k44^2+16968*k13*k22^3*k24*k44^2+56420*k14*k22^3*k24*k44^2+15190*k22^4*k24*k44^2-40320*k13^3*k23*k24*k44^2-66864*k13^2*k14*k23*k24*k44^2+207248*k13*k14^2*k23*k24*k44^2-43088*k14^3*k23*k24*k44^2+281712*k13^2*k22*k23*k24*k44^2+228528*k13*k14*k22*k23*k24*k44^2+75752*k14^2*k22*k23*k24*k44^2+77216*k13*k22^2*k23*k24*k44^2+71904*k14*k22^2*k23*k24*k44^2+58016*k22^3*k23*k24*k44^2+70040*k13^2*k23^2*k24*k44^2-66864*k13*k14*k23^2*k24*k44^2-11840*k14^2*k23^2*k24*k44^2+19592*k13*k22*k23^2*k24*k44^2+86368*k14*k22*k23^2*k24*k44^2+97528*k22^2*k23^2*k24*k44^2-24304*k13*k23^3*k24*k44^2-30992*k14*k23^3*k24*k44^2+2432*k22*k23^3*k24*k44^2-53064*k23^4*k24*k44^2-29264*k13^3*k24^2*k44^2-11840*k13^2*k14*k24^2*k44^2+23176*k13*k14^2*k24^2*k44^2-1176*k14^3*k24^2*k44^2+169584*k13^2*k22*k24^2*k44^2+29680*k13*k14*k22*k24^2*k44^2+73744*k14^2*k22*k24^2*k44^2+19040*k13*k22^2*k24^2*k44^2+77672*k14*k22^2*k24^2*k44^2+32088*k22^3*k24^2*k44^2+95240*k13^2*k23*k24^2*k44^2+207248*k13*k14*k23*k24^2*k44^2+23176*k14^2*k23*k24^2*k44^2+32432*k13*k22*k23*k24^2*k44^2+45360*k14*k22*k23*k24^2*k44^2+77672*k22^2*k23*k24^2*k44^2-23648*k13*k23^2*k24^2*k44^2+20584*k14*k23^2*k24^2*k44^2+56544*k22*k23^2*k24^2*k44^2-65336*k23^3*k24^2*k44^2-165120*k13^2*k24^3*k44^2-43088*k13*k14*k24^3*k44^2-1176*k14^2*k24^3*k44^2-2016*k13*k22*k24^3*k44^2+11536*k14*k22*k24^3*k44^2+17024*k22^2*k24^3*k44^2-34784*k13*k23*k24^3*k44^2-17472*k14*k23*k24^3*k44^2+6720*k22*k23*k24^3*k44^2-35272*k23^2*k24^3*k44^2-12992*k13*k24^4*k44^2-35112*k14*k24^4*k44^2-21952*k22*k24^4*k44^2-38248*k23*k24^4*k44^2-23520*k24^5*k44^2-12400*k13^4*k33*k44^2+24072*k13^3*k14*k33*k44^2+64640*k13^2*k14^2*k33*k44^2+14088*k13*k14^3*k33*k44^2+11824*k14^4*k33*k44^2+24104*k13^3*k22*k33*k44^2-77824*k13^2*k14*k22*k33*k44^2-177976*k13*k14^2*k22*k33*k44^2-352*k14^3*k22*k33*k44^2+44560*k13^2*k22^2*k33*k44^2-31404*k13*k14*k22^2*k33*k44^2-46144*k14^2*k22^2*k33*k44^2-1480*k13*k22^3*k33*k44^2-31812*k14*k22^3*k33*k44^2-1014*k22^4*k33*k44^2+11784*k13^3*k23*k33*k44^2+48656*k13^2*k14*k23*k33*k44^2+47264*k13*k14^2*k23*k33*k44^2-7768*k14^3*k23*k33*k44^2+134248*k13^2*k22*k23*k33*k44^2+79480*k13*k14*k22*k23*k33*k44^2+17128*k14^2*k22*k23*k33*k44^2+11132*k13*k22^2*k23*k33*k44^2+17592*k14*k22^2*k23*k33*k44^2+20734*k22^3*k23*k33*k44^2+86144*k13^2*k23^2*k33*k44^2+152104*k13*k14*k23^2*k33*k44^2+20280*k14^2*k23^2*k33*k44^2+33688*k13*k22*k23^2*k33*k44^2+43440*k14*k22*k23^2*k33*k44^2+48036*k22^2*k23^2*k33*k44^2+11784*k13*k23^3*k33*k44^2+11104*k14*k23^3*k33*k44^2+35280*k22*k23^3*k33*k44^2-12400*k23^4*k33*k44^2+11104*k13^3*k24*k33*k44^2+48792*k13^2*k14*k24*k33*k44^2+61664*k13*k14^2*k24*k33*k44^2+45600*k14^3*k24*k33*k44^2+122276*k13^2*k22*k24*k33*k44^2+84808*k13*k14*k22*k24*k33*k44^2-38820*k14^2*k22*k24*k33*k44^2+15072*k13*k22^2*k24*k33*k44^2-82648*k14*k22^2*k24*k33*k44^2-8990*k22^3*k24*k33*k44^2+152104*k13^2*k23*k24*k33*k44^2+298400*k13*k14*k23*k24*k33*k44^2+142224*k14^2*k23*k24*k33*k44^2+78536*k13*k22*k23*k24*k33*k44^2+98280*k14*k22*k23*k24*k33*k44^2+110928*k22^2*k23*k24*k33*k44^2+48656*k13*k23^2*k24*k33*k44^2+48792*k14*k23^2*k24*k33*k44^2+168176*k22*k23^2*k24*k33*k44^2+24072*k23^3*k24*k33*k44^2+20280*k13^2*k24^2*k33*k44^2+142224*k13*k14*k24^2*k33*k44^2+42416*k14^2*k24^2*k33*k44^2+30376*k13*k22*k24^2*k33*k44^2-20200*k14*k22*k24^2*k33*k44^2+13328*k22^2*k24^2*k33*k44^2+47264*k13*k23*k24^2*k33*k44^2+61664*k14*k23*k24^2*k33*k44^2+167420*k22*k23*k24^2*k33*k44^2+64640*k23^2*k24^2*k33*k44^2-7768*k13*k24^3*k33*k44^2+45600*k14*k24^3*k33*k44^2+39008*k22*k24^3*k33*k44^2+14088*k23*k24^3*k33*k44^2+11824*k24^4*k33*k44^2+17192*k13^3*k33^2*k44^2+108320*k13^2*k14*k33^2*k44^2+108320*k13*k14^2*k33^2*k44^2+17192*k14^3*k33^2*k44^2-46144*k13^2*k22*k33^2*k44^2-151648*k13*k14*k22*k33^2*k44^2-46144*k14^2*k22*k33^2*k44^2-17616*k13*k22^2*k33^2*k44^2-17616*k14*k22^2*k33^2*k44^2-7944*k22^3*k33^2*k44^2+53004*k13^2*k23*k33^2*k44^2+119640*k13*k14*k23*k33^2*k44^2+49820*k14^2*k23*k33^2*k44^2+16736*k13*k22*k23*k33^2*k44^2+17592*k14*k22*k23*k33^2*k44^2+3640*k22^2*k23*k33^2*k44^2+53004*k13*k23^2*k33^2*k44^2+49820*k14*k23^2*k33^2*k44^2+48036*k22*k23^2*k33^2*k44^2+17192*k23^3*k33^2*k44^2+49820*k13^2*k24*k33^2*k44^2+119640*k13*k14*k24*k33^2*k44^2+53004*k14^2*k24*k33^2*k44^2+17592*k13*k22*k24*k33^2*k44^2+16736*k14*k22*k24*k33^2*k44^2+3640*k22^2*k24*k33^2*k44^2+119640*k13*k23*k24*k33^2*k44^2+119640*k14*k23*k24*k33^2*k44^2+114328*k22*k23*k24*k33^2*k44^2+108320*k23^2*k24*k33^2*k44^2+49820*k13*k24^2*k33^2*k44^2+53004*k14*k24^2*k33^2*k44^2+48036*k22*k24^2*k33^2*k44^2+108320*k23*k24^2*k33^2*k44^2+17192*k24^3*k33^2*k44^2+31184*k13^2*k33^3*k44^2+83564*k13*k14*k33^3*k44^2+33364*k14^2*k33^3*k44^2-34744*k13*k22*k33^3*k44^2-31812*k14*k22*k33^3*k44^2-7944*k22^2*k33^3*k44^2+25984*k13*k23*k33^3*k44^2+25284*k14*k23*k33^3*k44^2+20734*k22*k23*k33^3*k44^2+31184*k23^2*k33^3*k44^2+25284*k13*k24*k33^3*k44^2+24696*k14*k24*k33^3*k44^2+18560*k22*k24*k33^3*k44^2+83564*k23*k24*k33^3*k44^2+33364*k24^2*k33^3*k44^2+12621*k13*k33^4*k44^2+11914*k14*k33^4*k44^2-1014*k22*k33^4*k44^2+12621*k23*k33^4*k44^2+11914*k24*k33^4*k44^2+2786*k33^5*k44^2-53064*k13^4*k34*k44^2+101536*k13^3*k14*k34*k44^2+411104*k13^2*k14^2*k34*k44^2+185536*k13*k14^3*k34*k44^2-35112*k14^4*k34*k44^2+174688*k13^3*k22*k34*k44^2-36512*k13^2*k14*k22*k34*k44^2-310440*k13*k14^2*k22*k34*k44^2+45600*k14^3*k22*k34*k44^2+144380*k13^2*k22^2*k34*k44^2+6256*k13*k14*k22^2*k34*k44^2+53004*k14^2*k22^2*k34*k44^2+31732*k13*k22^3*k34*k44^2+24696*k14*k22^3*k34*k44^2+11914*k22^4*k34*k44^2-26512*k13^3*k23*k34*k44^2+105120*k13^2*k14*k23*k34*k44^2+165744*k13*k14^2*k23*k34*k44^2-43088*k14^3*k23*k34*k44^2+270128*k13^2*k22*k23*k34*k44^2+201232*k13*k14*k22*k23*k34*k44^2+142224*k14^2*k22*k23*k34*k44^2+64480*k13*k22^2*k23*k34*k44^2+119640*k14*k22^2*k23*k34*k44^2+83564*k22^3*k23*k34*k44^2+71760*k13^2*k23^2*k34*k44^2+182256*k13*k14*k23^2*k34*k44^2-11840*k14^2*k23^2*k34*k44^2+33304*k13*k22*k23^2*k34*k44^2+48792*k14*k22*k23^2*k34*k44^2+108320*k22^2*k23^2*k34*k44^2-26512*k13*k23^3*k34*k44^2-30992*k14*k23^3*k34*k44^2+24072*k22*k23^3*k34*k44^2-53064*k23^4*k34*k44^2-30992*k13^3*k24*k34*k44^2+93984*k13^2*k14*k24*k34*k44^2+129232*k13*k14^2*k24*k34*k44^2-16128*k14^3*k24*k34*k44^2+224976*k13^2*k22*k24*k34*k44^2+71296*k13*k14*k22*k24*k34*k44^2+81752*k14^2*k22*k24*k34*k44^2+77216*k13*k22^2*k24*k34*k44^2+71904*k14*k22^2*k24*k34*k44^2+56420*k22^3*k24*k34*k44^2+182256*k13^2*k23*k24*k34*k44^2+594624*k13*k14*k23*k24*k34*k44^2+171904*k14^2*k23*k24*k34*k44^2+174176*k13*k22*k23*k24*k34*k44^2+238592*k14*k22*k23*k24*k34*k44^2+310720*k22^2*k23*k24*k34*k44^2+105120*k13*k23^2*k24*k34*k44^2+93984*k14*k23^2*k24*k34*k44^2+398216*k22*k23^2*k24*k34*k44^2+101536*k23^3*k24*k34*k44^2-11840*k13^2*k24^2*k34*k44^2+171904*k13*k14*k24^2*k34*k44^2+14672*k14^2*k24^2*k34*k44^2+29680*k13*k22*k24^2*k34*k44^2+48608*k14*k22*k24^2*k34*k44^2+77672*k22^2*k24^2*k34*k44^2+165744*k13*k23*k24^2*k34*k44^2+129232*k14*k23*k24^2*k34*k44^2+412208*k22*k23*k24^2*k34*k44^2+411104*k23^2*k24^2*k34*k44^2-43088*k13*k24^3*k34*k44^2-16128*k14*k24^3*k34*k44^2+11536*k22*k24^3*k34*k44^2+185536*k23*k24^3*k34*k44^2-35112*k24^4*k34*k44^2+2432*k13^3*k33*k34*k44^2+398216*k13^2*k14*k33*k34*k44^2+441424*k13*k14^2*k33*k34*k44^2+1848*k14^3*k33*k34*k44^2+131972*k13^2*k22*k33*k34*k44^2-361592*k13*k14*k22*k33*k34*k44^2-38820*k14^2*k22*k33*k34*k44^2+11132*k13*k22^2*k33*k34*k44^2+16736*k14*k22^2*k33*k34*k44^2+18560*k22^3*k33*k34*k44^2+66968*k13^2*k23*k33*k34*k44^2+215376*k13*k14*k23*k33*k34*k44^2+75752*k14^2*k23*k33*k34*k44^2+77592*k13*k22*k23*k33*k34*k44^2+98280*k14*k22*k23*k33*k34*k44^2+114328*k22^2*k23*k33*k34*k44^2+66968*k13*k23^2*k33*k34*k44^2+86368*k14*k23^2*k33*k34*k44^2+168176*k22*k23^2*k33*k34*k44^2+2432*k23^3*k33*k34*k44^2+86368*k13^2*k24*k33*k34*k44^2+238592*k13*k14*k24*k33*k34*k44^2+81752*k14^2*k24*k33*k34*k44^2+80904*k13*k22*k24*k33*k34*k44^2+99072*k14*k22*k24*k33*k34*k44^2+110928*k22^2*k24*k33*k34*k44^2+215376*k13*k23*k24*k33*k34*k44^2+238592*k14*k23*k24*k33*k34*k44^2+546976*k22*k23*k24*k33*k34*k44^2+398216*k23^2*k24*k33*k34*k44^2+75752*k13*k24^2*k33*k34*k44^2+81752*k14*k24^2*k33*k34*k44^2+163972*k22*k24^2*k33*k34*k44^2+441424*k23*k24^2*k33*k34*k44^2+1848*k24^3*k33*k34*k44^2+97528*k13^2*k33^2*k34*k44^2+310720*k13*k14*k33^2*k34*k44^2+97528*k14^2*k33^2*k34*k44^2-82648*k13*k22*k33^2*k34*k44^2-82648*k14*k22*k33^2*k34*k44^2+3640*k22^2*k33^2*k34*k44^2+71904*k13*k23*k33^2*k34*k44^2+71904*k14*k23*k33^2*k34*k44^2+110928*k22*k23*k33^2*k34*k44^2+97528*k23^2*k33^2*k34*k44^2+71904*k13*k24*k33^2*k34*k44^2+71904*k14*k24*k33^2*k34*k44^2+110928*k22*k24*k33^2*k34*k44^2+310720*k23*k24*k33^2*k34*k44^2+97528*k24^2*k33^2*k34*k44^2+58016*k13*k33^3*k34*k44^2+56420*k14*k33^3*k34*k44^2-8990*k22*k33^3*k34*k44^2+58016*k23*k33^3*k34*k44^2+56420*k24*k33^3*k34*k44^2+15190*k33^4*k34*k44^2-65336*k13^3*k34^2*k44^2+411104*k13^2*k14*k34^2*k44^2+545552*k13*k14^2*k34^2*k44^2-1176*k14^3*k34^2*k44^2+237888*k13^2*k22*k34^2*k44^2-310440*k13*k14*k22*k34^2*k44^2+42416*k14^2*k22*k34^2*k44^2+27000*k13*k22^2*k34^2*k44^2+53004*k14*k22^2*k34^2*k44^2+33364*k22^3*k34^2*k44^2+1480*k13^2*k23*k34^2*k44^2+120400*k13*k14*k23*k34^2*k44^2+23176*k14^2*k23*k34^2*k44^2+35744*k13*k22*k23*k34^2*k44^2+61664*k14*k22*k23*k34^2*k44^2+108320*k22^2*k23*k34^2*k44^2+1480*k13*k23^2*k34^2*k44^2+20584*k14*k23^2*k34^2*k44^2+64640*k22*k23^2*k34^2*k44^2-65336*k23^3*k34^2*k44^2+20584*k13^2*k24*k34^2*k44^2+129232*k13*k14*k24*k34^2*k44^2+14672*k14^2*k24*k34^2*k44^2+31968*k13*k22*k24*k34^2*k44^2+81752*k14*k22*k24*k34^2*k44^2+97528*k22^2*k24*k34^2*k44^2+120400*k13*k23*k24*k34^2*k44^2+129232*k14*k23*k24*k34^2*k44^2+441424*k22*k23*k24*k34^2*k44^2+411104*k23^2*k24*k34^2*k44^2+23176*k13*k24^2*k34^2*k44^2+14672*k14*k24^2*k34^2*k44^2+73744*k22*k24^2*k34^2*k44^2+545552*k23*k24^2*k34^2*k44^2-1176*k24^3*k34^2*k44^2+56544*k13^2*k33*k34^2*k44^2+412208*k13*k14*k33*k34^2*k44^2+73744*k14^2*k33*k34^2*k44^2-29464*k13*k22*k33*k34^2*k44^2-20200*k14*k22*k33*k34^2*k44^2+48036*k22^2*k33*k34^2*k44^2+41216*k13*k23*k33*k34^2*k44^2+45360*k14*k23*k33*k34^2*k44^2+167420*k22*k23*k33*k34^2*k44^2+56544*k23^2*k33*k34^2*k44^2+45360*k13*k24*k33*k34^2*k44^2+48608*k14*k24*k33*k34^2*k44^2+163972*k22*k24*k33*k34^2*k44^2+412208*k23*k24*k33*k34^2*k44^2+73744*k24^2*k33*k34^2*k44^2+77672*k13*k33^2*k34^2*k44^2+77672*k14*k33^2*k34^2*k44^2+13328*k22*k33^2*k34^2*k44^2+77672*k23*k33^2*k34^2*k44^2+77672*k24*k33^2*k34^2*k44^2+32088*k33^3*k34^2*k44^2-35272*k13^2*k34^3*k44^2+185536*k13*k14*k34^3*k44^2-1176*k14^2*k34^3*k44^2+31216*k13*k22*k34^3*k44^2+45600*k14*k22*k34^3*k44^2+17192*k22^2*k34^3*k44^2-19712*k13*k23*k34^3*k44^2-17472*k14*k23*k34^3*k44^2+14088*k22*k23*k34^3*k44^2-35272*k23^2*k34^3*k44^2-17472*k13*k24*k34^3*k44^2-16128*k14*k24*k34^3*k44^2+1848*k22*k24*k34^3*k44^2+185536*k23*k24*k34^3*k44^2-1176*k24^2*k34^3*k44^2+6720*k13*k33*k34^3*k44^2+11536*k14*k33*k34^3*k44^2+39008*k22*k33*k34^3*k44^2+6720*k23*k33*k34^3*k44^2+11536*k24*k33*k34^3*k44^2+17024*k33^2*k34^3*k44^2-38248*k13*k34^4*k44^2-35112*k14*k34^4*k44^2+11824*k22*k34^4*k44^2-38248*k23*k34^4*k44^2-35112*k24*k34^4*k44^2-21952*k33*k34^4*k44^2-23520*k34^5*k44^2-10736*k13^4*k44^3-33080*k13^3*k14*k44^3-8656*k13^2*k14^2*k44^3-4032*k13*k14^3*k44^3-8624*k14^4*k44^3+34112*k13^3*k22*k44^3+101364*k13^2*k14*k22*k44^3+10232*k13*k14^2*k22*k44^3+14056*k14^3*k22*k44^3+109728*k13^2*k22^2*k44^3+32616*k13*k14*k22^2*k44^3+31184*k14^2*k22^2*k44^3+6384*k13*k22^3*k44^3+19026*k14*k22^3*k44^3+5152*k22^4*k44^3-6608*k13^3*k23*k44^3-11624*k13^2*k14*k23*k44^3+2152*k13*k14^2*k23*k44^3-1792*k14^3*k23*k44^3+76076*k13^2*k22*k23*k44^3+53752*k13*k14*k22*k23*k44^3+17428*k14^2*k22*k23*k44^3+31732*k13*k22^2*k23*k44^3+25284*k14*k22^2*k23*k44^3+19026*k22^3*k23*k44^3+31024*k13^2*k23^2*k44^3+40592*k13*k14*k23^2*k44^3-74720*k14^2*k23^2*k44^3+13184*k13*k22*k23^2*k44^3+23676*k14*k22*k23^2*k44^3+33364*k22^2*k23^2*k44^3-6608*k13*k23^3*k44^3-5696*k14*k23^3*k44^3+8496*k22*k23^3*k44^3-10736*k23^4*k44^3-5696*k13^3*k24*k44^3+6744*k13^2*k14*k24*k44^3+4648*k13*k14^2*k24*k44^3-4312*k14^3*k24*k44^3+151680*k13^2*k22*k24*k44^3+48016*k13*k14*k22*k24*k44^3+47124*k14^2*k22*k24*k44^3+16968*k13*k22^2*k24*k44^3+58016*k14*k22^2*k24*k44^3+23352*k22^3*k24*k44^3+40592*k13^2*k23*k24*k44^3+145536*k13*k14*k23*k24*k44^3+840*k14^2*k23*k24*k44^3+47664*k13*k22*k23*k24*k44^3+38416*k14*k22*k23*k24*k44^3+56420*k22^2*k23*k24*k44^3-11624*k13*k23^2*k24*k44^3+6744*k14*k23^2*k24*k44^3+45968*k22*k23^2*k24*k44^3-33080*k23^3*k24*k44^3-74720*k13^2*k24^2*k44^3+840*k13*k14*k24^2*k44^3+5152*k14^2*k24^2*k44^3+11536*k13*k22*k24^2*k44^3+44576*k14*k22*k24^2*k44^3+32088*k22^2*k24^2*k44^3+2152*k13*k23*k24^2*k44^3+4648*k14*k23*k24^2*k44^3+41384*k22*k23*k24^2*k44^3-8656*k23^2*k24^2*k44^3-1792*k13*k24^3*k44^3-4312*k14*k24^3*k44^3+8960*k22*k24^3*k44^3-4032*k23*k24^3*k44^3-8624*k24^4*k44^3+8496*k13^3*k33*k44^3+49056*k13^2*k14*k33*k44^3+52836*k13*k14^2*k33*k44^3+14056*k14^3*k33*k44^3+16192*k13^2*k22*k33*k44^3-65244*k13*k14*k22*k33*k44^3-13672*k14^2*k22*k33*k44^3-1480*k13*k22^2*k33*k44^3-34744*k14*k22^2*k33*k44^3-7932*k22^3*k33*k44^3+21980*k13^2*k23*k33*k44^3+59288*k13*k14*k23*k33*k44^3+17428*k14^2*k23*k33*k44^3+19172*k13*k22*k23*k33*k44^3+20968*k14*k22*k23*k33*k44^3+18560*k22^2*k23*k33*k44^3+21980*k13*k23^2*k33*k44^3+23676*k14*k23^2*k33*k44^3+38976*k22*k23^2*k33*k44^3+8496*k23^3*k33*k44^3+23676*k13^2*k24*k33*k44^3+72096*k13*k14*k24*k33*k44^3+25396*k14^2*k24*k33*k44^3+19892*k13*k22*k24*k33*k44^3-39636*k14*k22*k24*k33*k44^3-8990*k22^2*k24*k33*k44^3+59288*k13*k23*k24*k33*k44^3+72096*k14*k23*k24*k33*k44^3+92340*k22*k23*k24*k33*k44^3+49056*k23^2*k24*k33*k44^3+17428*k13*k24^2*k33*k44^3+25396*k14*k24^2*k33*k44^3+19920*k22*k24^2*k33*k44^3+52836*k23*k24^2*k33*k44^3+14056*k24^3*k33*k44^3+33364*k13^2*k33^2*k44^3+83564*k13*k14*k33^2*k44^3+31184*k14^2*k33^2*k44^3-31812*k13*k22*k33^2*k44^3-34744*k14*k22*k33^2*k44^3-7944*k22^2*k33^2*k44^3+24696*k13*k23*k33^2*k44^3+25284*k14*k23*k33^2*k44^3+18560*k22*k23*k33^2*k44^3+33364*k23^2*k33^2*k44^3+25284*k13*k24*k33^2*k44^3+25984*k14*k24*k33^2*k44^3+20734*k22*k24*k33^2*k44^3+83564*k23*k24*k33^2*k44^3+31184*k24^2*k33^2*k44^3+19026*k13*k33^3*k44^3+19026*k14*k33^3*k44^3-7932*k22*k33^3*k44^3+19026*k23*k33^3*k44^3+19026*k24*k33^3*k44^3+5152*k33^4*k44^3-33080*k13^3*k34*k44^3+79632*k13^2*k14*k34*k44^3+123312*k13*k14^2*k34*k44^3-4312*k14^3*k34*k44^3+101364*k13^2*k22*k34*k44^3-90416*k13*k14*k22*k34*k44^3+25396*k14^2*k22*k34*k44^3+32616*k13*k22^2*k34*k44^3+25984*k14*k22^2*k34*k44^3+19026*k22^3*k34*k44^3+1632*k13^2*k23*k34*k44^3+54368*k13*k14*k23*k34*k44^3+840*k14^2*k23*k34*k44^3+40456*k13*k22*k23*k34*k44^3+72096*k14*k22*k23*k34*k44^3+83564*k22^2*k23*k34*k44^3+1632*k13*k23^2*k34*k44^3+6744*k14*k23^2*k34*k44^3+49056*k22*k23^2*k34*k44^3-33080*k23^3*k34*k44^3+6744*k13^2*k24*k34*k44^3+65184*k13*k14*k24*k34*k44^3+3024*k14^2*k24*k34*k44^3+48016*k13*k22*k24*k34*k44^3+40432*k14*k22*k24*k34*k44^3+58016*k22^2*k24*k34*k44^3+54368*k13*k23*k24*k34*k44^3+65184*k14*k23*k24*k34*k44^3+192016*k22*k23*k24*k34*k44^3+79632*k23^2*k24*k34*k44^3+840*k13*k24^2*k34*k44^3+3024*k14*k24^2*k34*k44^3+44576*k22*k24^2*k34*k44^3+123312*k23*k24^2*k34*k44^3-4312*k24^3*k34*k44^3+45968*k13^2*k33*k34*k44^3+192016*k13*k14*k33*k34*k44^3+47124*k14^2*k33*k34*k44^3-33176*k13*k22*k33*k34*k44^3-39636*k14*k22*k33*k34*k44^3+20734*k22^2*k33*k34*k44^3+36512*k13*k23*k33*k34*k44^3+38416*k14*k23*k33*k34*k44^3+92340*k22*k23*k33*k34*k44^3+45968*k23^2*k33*k34*k44^3+38416*k13*k24*k33*k34*k44^3+40432*k14*k24*k33*k34*k44^3+89544*k22*k24*k33*k34*k44^3+192016*k23*k24*k33*k34*k44^3+47124*k24^2*k33*k34*k44^3+56420*k13*k33^2*k34*k44^3+58016*k14*k33^2*k34*k44^3-8990*k22*k33^2*k34*k44^3+56420*k23*k33^2*k34*k44^3+58016*k24*k33^2*k34*k44^3+23352*k33^3*k34*k44^3-8656*k13^2*k34^2*k44^3+123312*k13*k14*k34^2*k44^3+5152*k14^2*k34^2*k44^3+10232*k13*k22*k34^2*k44^3+25396*k14*k22*k34^2*k44^3+31184*k22^2*k34^2*k44^3+6272*k13*k23*k34^2*k44^3+4648*k14*k23*k34^2*k44^3+52836*k22*k23*k34^2*k44^3-8656*k23^2*k34^2*k44^3+4648*k13*k24*k34^2*k44^3+3024*k14*k24*k34^2*k44^3+47124*k22*k24*k34^2*k44^3+123312*k23*k24*k34^2*k44^3+5152*k24^2*k34^2*k44^3+41384*k13*k33*k34^2*k44^3+44576*k14*k33*k34^2*k44^3+19920*k22*k33*k34^2*k44^3+41384*k23*k33*k34^2*k44^3+44576*k24*k33*k34^2*k44^3+32088*k33^2*k34^2*k44^3-4032*k13*k34^3*k44^3-4312*k14*k34^3*k44^3+14056*k22*k34^3*k44^3-4032*k23*k34^3*k44^3-4312*k24*k34^3*k44^3+8960*k33*k34^3*k44^3-8624*k34^4*k44^3-10920*k13^3*k44^4-8652*k13^2*k14*k44^4+2352*k13*k14^2*k44^4-980*k14^3*k44^4+54448*k13^2*k22*k44^4+10640*k13*k14*k22*k44^4+12376*k14^2*k22*k44^4+3976*k13*k22^2*k44^4+12621*k14*k22^2*k44^4+5152*k22^3*k44^4-5288*k13^2*k23*k44^4+112*k14^2*k23*k44^4+9160*k13*k22*k23*k44^4+7728*k14*k22*k23*k44^4+11914*k22^2*k23*k44^4-5288*k13*k23^2*k44^4-14392*k14*k23^2*k44^4+4820*k22*k23^2*k44^4-10920*k23^3*k44^4-14392*k13^2*k24*k44^4-56*k13*k14*k24*k44^4+350*k14^2*k24*k44^4+5432*k13*k22*k24*k44^4+19572*k14*k22*k24*k44^4+15190*k22^2*k24*k44^4-56*k14*k23*k24*k44^4+18592*k22*k23*k24*k44^4-8652*k23^2*k24*k44^4+112*k13*k24^2*k44^4+350*k14*k24^2*k44^4+11088*k22*k24^2*k44^4+2352*k23*k24^2*k44^4-980*k24^3*k44^4+4820*k13^2*k33*k44^4+28392*k13*k14*k33*k44^4+12376*k14^2*k33*k44^4-3876*k13*k22*k33*k44^4-16996*k14*k22*k33*k44^4-1014*k22^2*k33*k44^4+7224*k13*k23*k33*k44^4+7728*k14*k23*k33*k44^4+18452*k22*k23*k33*k44^4+4820*k23^2*k33*k44^4+7728*k13*k24*k33*k44^4+9352*k14*k24*k33*k44^4+8414*k22*k24*k33*k44^4+28392*k23*k24*k33*k44^4+12376*k24^2*k33*k44^4+11914*k13*k33^2*k44^4+12621*k14*k33^2*k44^4-1014*k22*k33^2*k44^4+11914*k23*k33^2*k44^4+12621*k24*k33^2*k44^4+5152*k33^3*k44^4-8652*k13^2*k34*k44^4+23744*k13*k14*k34*k44^4+350*k14^2*k34*k44^4+10640*k13*k22*k34*k44^4+9352*k14*k22*k34*k44^4+12621*k22^2*k34*k44^4+1904*k13*k23*k34*k44^4-56*k14*k23*k34*k44^4+28392*k22*k23*k34*k44^4-8652*k23^2*k34*k44^4-56*k13*k24*k34*k44^4+19572*k22*k24*k34*k44^4+23744*k23*k24*k34*k44^4+350*k24^2*k34*k44^4+18592*k13*k33*k34*k44^4+19572*k14*k33*k34*k44^4+8414*k22*k33*k34*k44^4+18592*k23*k33*k34*k44^4+19572*k24*k33*k34*k44^4+15190*k33^2*k34*k44^4+2352*k13*k34^2*k44^4+350*k14*k34^2*k44^4+12376*k22*k34^2*k44^4+2352*k23*k34^2*k44^4+350*k24*k34^2*k44^4+11088*k33*k34^2*k44^4-980*k34^3*k44^4-2912*k13^2*k44^5+350*k13*k14*k44^5+1288*k13*k22*k44^5+3605*k14*k22*k44^5+2786*k22^2*k44^5-224*k13*k23*k44^5+3178*k22*k23*k44^5-2912*k23^2*k44^5+4130*k22*k24*k44^5+350*k23*k24*k44^5+3178*k13*k33*k44^5+3605*k14*k33*k44^5-336*k22*k33*k44^5+3178*k23*k33*k44^5+3605*k24*k33*k44^5+2786*k33^2*k44^5+350*k13*k34*k44^5+3605*k22*k34*k44^5+350*k23*k34*k44^5+4130*k33*k34*k44^5+630*k22*k44^6+630*k33*k44^6+630*k11^6*(k22+k33+k44)+7*k11^5*(515*k14*k22+398*k22^2+454*k22*k23-416*k23^2+50*k14*k24+454*k22*k24-32*k23*k24-416*k24^2+515*k14*k33-48*k22*k33+454*k23*k33+184*k24*k33+398*k33^2+50*k14*k34+184*k22*k34-32*k23*k34-32*k24*k34+454*k33*k34-416*k34^2+590*k14*k44-48*k22*k44+184*k23*k44+454*k24*k44-48*k33*k44+454*k34*k44+398*k44^2+k12*(590*k22+50*k23+50*k24+515*k33+515*k44)+k13*(515*k22+50*k23+590*k33+50*k34+515*k44))-8*k12^5*(5728*k13^2+5728*k14^2+2940*k22^2+7504*k22*k23+5728*k23^2+7504*k22*k24+5376*k23*k24+5728*k24^2-789*k22*k33+9346*k23*k33-6068*k24*k33+2282*k33^2+2604*k22*k34+7936*k23*k34+7936*k24*k34+3100*k33*k34+22560*k34^2+2*k13*(2688*k14+3885*k22+976*k23+2688*k24+4673*k33+3968*k34-3034*k44)-789*k22*k44-6068*k23*k44+9346*k24*k44-17264*k33*k44+3100*k34*k44+2282*k44^2+2*k14*(3885*k22+2688*k23+976*k24-3034*k33+3968*k34+4673*k44))+k11^4*(-980*k12^3-980*k13^3-980*k14^3+12376*k14^2*k22+12621*k14*k22^2+5152*k22^3+112*k14^2*k23+7728*k14*k22*k23+11914*k22^2*k23-14392*k14*k23^2+4820*k22*k23^2-10920*k23^3+2352*k14^2*k24+28392*k14*k22*k24+11914*k22^2*k24+7224*k22*k23*k24-5288*k23^2*k24-8652*k14*k24^2+4820*k22*k24^2-5288*k23*k24^2-10920*k24^3+12376*k14^2*k33-16996*k14*k22*k33-1014*k22^2*k33+7728*k14*k23*k33+18452*k22*k23*k33+4820*k23^2*k33+10640*k14*k24*k33-3876*k22*k24*k33+9160*k23*k24*k33+54448*k24^2*k33+12621*k14*k33^2-1014*k22*k33^2+11914*k23*k33^2+3976*k24*k33^2+5152*k33^3+2352*k14^2*k34+10640*k14*k22*k34+3976*k22^2*k34+9160*k22*k23*k34-5288*k23^2*k34+1904*k14*k24*k34+9160*k22*k24*k34-95136*k23*k24*k34-5288*k24^2*k34+28392*k14*k33*k34-3876*k22*k33*k34+7224*k23*k33*k34+9160*k24*k33*k34+11914*k33^2*k34-8652*k14*k34^2+54448*k22*k34^2-5288*k23*k34^2-5288*k24*k34^2+4820*k33*k34^2-10920*k34^3+11088*k14^2*k44+8414*k14*k22*k44-1014*k22^2*k44+5432*k14*k23*k44-3876*k22*k23*k44+54448*k23^2*k44+18592*k14*k24*k44+18452*k22*k24*k44+9160*k23*k24*k44+4820*k24^2*k44+8414*k14*k33*k44-48684*k22*k33*k44-3876*k23*k33*k44-3876*k24*k33*k44-1014*k33^2*k44+18592*k14*k34*k44-3876*k22*k34*k44+9160*k23*k34*k44+7224*k24*k34*k44+18452*k33*k34*k44+4820*k34^2*k44+15190*k14*k44^2-1014*k22*k44^2+3976*k23*k44^2+11914*k24*k44^2-1014*k33*k44^2+11914*k34*k44^2+5152*k44^3+14*k12^2*(25*k13+25*k14+792*k22+168*k23+168*k24+884*k33+8*k34+884*k44)+14*k13^2*(25*k14+884*k22+168*k23+8*k24+792*k33+168*k34+884*k44)+7*k12*(50*k13^2+50*k14^2+2170*k22^2+2656*k22*k23-1236*k23^2+2656*k22*k24+272*k23*k24-1236*k24^2+1202*k22*k33+4056*k23*k33+1520*k24*k33+1803*k33^2+776*k22*k34+1104*k33*k34-2056*k34^2+1202*k22*k44+1520*k23*k44+4056*k24*k44-2428*k33*k44+1104*k34*k44+1803*k44^2+4*k13*(699*k22+848*k23-2*k24+699*k33-2*k34+334*k44)+4*k14*(699*k22-2*k23+848*k24+334*k33-2*k34+699*k44))+7*k13*(50*k14^2+1803*k22^2-1236*k23^2-2056*k24^2+2656*k23*k33+776*k24*k33+2170*k33^2+272*k23*k34+2656*k33*k34-1236*k34^2+2*k22*(2028*k23+552*k24+601*k33+760*k34-1214*k44)+1520*k23*k44+1104*k24*k44+1202*k33*k44+4056*k34*k44+1803*k44^2+4*k14*(334*k22-2*k23-2*k24+699*k33+848*k34+699*k44)))-8*k12^4*(320*k13^3+320*k14^3+1078*k22^3+4389*k22^2*k23+5948*k22*k23^2+320*k23^3+4389*k22^2*k24+7112*k22*k23*k24+5648*k23^2*k24+5948*k22*k24^2+5648*k23*k24^2+320*k24^3-1478*k22^2*k33+9993*k22*k23*k33+9568*k23^2*k33-8478*k22*k24*k33+6390*k23*k24*k33-8084*k24^2*k33+1550*k22*k33^2+6633*k23*k33^2+668*k24*k33^2+1342*k33^3+1624*k22^2*k34+11952*k22*k23*k34+2096*k23^2*k34+11952*k22*k24*k34+19040*k23*k24*k34+2096*k24^2*k34+4116*k22*k33*k34+5494*k23*k33*k34+3772*k24*k33*k34+1148*k33^2*k34+35852*k22*k34^2+6992*k23*k34^2+6992*k24*k34^2+9972*k33*k34^2-2784*k34^3+4*k13^2*(1412*k14+2254*k22-11696*k23+1004*k24+2392*k33+524*k34-2021*k44)-1478*k22^2*k44-8478*k22*k23*k44-8084*k23^2*k44+9993*k22*k24*k44+6390*k23*k24*k44+9568*k24^2*k44-21168*k22*k33*k44-15348*k23*k33*k44-15348*k24*k33*k44-9816*k33^2*k44+4116*k22*k34*k44+3772*k23*k34*k44+5494*k24*k34*k44+6280*k33*k34*k44+9972*k34^2*k44+1550*k22*k44^2+668*k23*k44^2+6633*k24*k44^2-9816*k33*k44^2+1148*k34*k44^2+1342*k44^3+4*k14^2*(2254*k22+1004*k23-11696*k24-2021*k33+524*k34+2392*k44)+k13*(5648*k14^2+7644*k14*k22+4781*k22^2-46784*k23^2+5920*k23*k24+4016*k24^2-8532*k23*k33+6246*k24*k33+6633*k33^2-8576*k23*k34-9504*k24*k34+5494*k33*k34+6992*k34^2+k22*(-10342*k23+7378*k24+9272*k33+11398*k34-8902*k44)+38896*k23*k44+6246*k24*k44-15348*k33*k44+3772*k34*k44+668*k44^2+10*k14*(592*k23+592*k24+639*k33+1904*k34+639*k44))+k14*(4781*k22^2+4016*k23^2-46784*k24^2+38896*k24*k33+668*k33^2-8576*k24*k34+3772*k33*k34+6992*k34^2-8532*k24*k44-15348*k33*k44+5494*k34*k44+6633*k44^2+2*k22*(3689*k23-5171*k24-4451*k33+5699*k34+4636*k44)+k23*(5920*k24+6246*k33-9504*k34+6246*k44)))-4*k12^3*(640*k13^4+640*k14^4+245*k22^4+1078*k22^3*k23+294*k22^2*k23^2-4928*k22*k23^3+640*k23^4+1078*k22^3*k24+4032*k22^2*k23*k24+5312*k22*k23^2*k24+2112*k23^3*k24+294*k22^2*k24^2+5312*k22*k23*k24^2-15392*k23^2*k24^2-4928*k22*k24^3+2112*k23*k24^3+640*k24^4-3514*k22^3*k33-462*k22^2*k23*k33+3396*k22*k23^2*k33+13656*k23^3*k33-11400*k22^2*k24*k33+4336*k22*k23*k24*k33+11808*k23^2*k24*k33-19590*k22*k24^2*k33-1136*k23*k24^2*k33-20688*k24^3*k33-4298*k22^2*k33^2-608*k22*k23*k33^2+16334*k23^2*k33^2-2946*k22*k24*k33^2+6628*k23*k24*k33^2-2316*k24^2*k33^2-2124*k22*k33^3+8270*k23*k33^3+1652*k24*k33^3+2730*k33^4+448*k22^3*k34+10772*k22^2*k23*k34-148*k22*k23^2*k34-320*k23^3*k34+10772*k22^2*k24*k34+16336*k22*k23*k24*k34+18112*k23^2*k24*k34-148*k22*k24^2*k34+18112*k23*k24^2*k34-320*k24^3*k34+1942*k22^2*k33*k34+3060*k22*k23*k33*k34+9588*k23^2*k33*k34-4464*k22*k24*k33*k34+35384*k23*k24*k33*k34+5364*k24^2*k33*k34-2776*k22*k33^2*k34+7748*k23*k33^2*k34+10080*k24*k33^2*k34+1424*k33^3*k34+41280*k22^2*k34^2-1916*k22*k23*k34^2+5056*k23^2*k34^2-1916*k22*k24*k34^2-10848*k23*k24*k34^2+5056*k24^2*k34^2+11982*k22*k33*k34^2+35868*k23*k33*k34^2+3516*k24*k33*k34^2+7316*k33^2*k34^2-8784*k22*k34^3+2752*k23*k34^3+2752*k24*k34^3-8784*k33*k34^3-5568*k34^4+8*k13^3*(264*k14+1707*k22-19632*k23-40*k24+1707*k33-40*k34-2586*k44)-3514*k22^3*k44-11400*k22^2*k23*k44-19590*k22*k23^2*k44-20688*k23^3*k44-462*k22^2*k24*k44+4336*k22*k23*k24*k44-1136*k23^2*k24*k44+3396*k22*k24^2*k44+11808*k23*k24^2*k44+13656*k24^3*k44+88*k22^2*k33*k44-6194*k22*k23*k33*k44-48636*k23^2*k33*k44-6194*k22*k24*k33*k44+16096*k23*k24*k33*k44-48636*k24^2*k33*k44-6026*k22*k33^2*k44-43672*k23*k33^2*k44+5058*k24*k33^2*k44-8528*k33^3*k44+1942*k22^2*k34*k44-4464*k22*k23*k34*k44+5364*k23^2*k34*k44+3060*k22*k24*k34*k44+35384*k23*k24*k34*k44+9588*k24^2*k34*k44+11276*k22*k33*k34*k44+13200*k23*k33*k34*k44+13200*k24*k33*k34*k44+8440*k33^2*k34*k44+11982*k22*k34^2*k44+3516*k23*k34^2*k44+35868*k24*k34^2*k44-2112*k33*k34^2*k44-8784*k34^3*k44-4298*k22^2*k44^2-2946*k22*k23*k44^2-2316*k23^2*k44^2-608*k22*k24*k44^2+6628*k23*k24*k44^2+16334*k24^2*k44^2-6026*k22*k33*k44^2+5058*k23*k33*k44^2-43672*k24*k33*k44^2+5872*k33^2*k44^2-2776*k22*k34*k44^2+10080*k23*k34*k44^2+7748*k24*k34*k44^2+8440*k33*k34*k44^2+7316*k34^2*k44^2-2124*k22*k44^3+1652*k23*k44^3+8270*k24*k44^3-8528*k33*k44^3+1424*k34*k44^3+2730*k44^4+8*k14^3*(1707*k22-40*k23-19632*k24-2586*k33-40*k34+1707*k44)+2*k14^2*(4409*k22^2-153520*k24^2+75052*k24*k33-1158*k33^2-38864*k24*k34+2682*k33*k34+2528*k34^2-2*k23*(18040*k24+2745*k33+6416*k34-2463*k44)-71284*k24*k44-24318*k33*k44+4794*k34*k44+8167*k44^2+k22*(586*k23-82236*k24-27017*k33+3926*k34+2367*k44))-2*k13^2*(7696*k14^2-4409*k22^2+153520*k23^2+36080*k23*k24+71284*k23*k33-4926*k24*k33-8167*k33^2+38864*k23*k34+12832*k24*k34-4794*k33*k34-2528*k34^2-8*k14*(597*k22-4522*k23-3152*k24+738*k33+1132*k34-71*k44)-75052*k23*k44+5490*k24*k44+24318*k33*k44-2682*k34*k44+1158*k44^2+k22*(82236*k23-586*k24-2367*k33-3926*k34+27017*k44))+2*k14*(504*k22^3-160*k23^3-78528*k24^3+75052*k24^2*k33+29068*k24*k33^2+826*k33^3-38864*k24^2*k34-14968*k24*k33*k34+5040*k33^2*k34-20784*k24*k34^2+1758*k33*k34^2+1376*k34^3+k22^2*(2184*k23-23192*k24-3902*k33+4348*k34-1761*k44)-71284*k24^2*k44+9216*k24*k33*k44+2529*k33^2*k44-13104*k24*k34*k44+6600*k33*k34*k44+17934*k34^2*k44-12692*k24*k44^2-21836*k33*k44^2+3874*k34*k44^2+4135*k44^3-2*k23^2*(12608*k24-2463*k33+6416*k34+2745*k44)+k22*(634*k23^2-96196*k24^2-988*k33^2-3166*k33*k34-2310*k34^2+k24*(78206*k33-22956*k34-50148*k44)-4*k23*(2103*k24-656*k33+7645*k34-422*k44)-567*k33*k44+1342*k34*k44-3009*k44^2)+k23*(-36176*k24^2+40060*k24*k33+3038*k33^2+5940*k33*k34+8448*k34^2+6148*k33*k44+5940*k34*k44+3038*k44^2-16*k24*(3378*k34+751*k44)))+2*k13*(1056*k14^3+504*k22^3-78528*k23^3-36176*k23^2*k24-25216*k23*k24^2-160*k24^3-71284*k23^2*k33-12016*k23*k24*k33-5490*k24^2*k33-12692*k23*k33^2+3038*k24*k33^2+4135*k33^3-38864*k23^2*k34-54048*k23*k24*k34-12832*k24^2*k34-13104*k23*k33*k34+5940*k24*k33*k34+3874*k33^2*k34-20784*k23*k34^2+8448*k24*k34^2+17934*k33*k34^2+1376*k34^3+k22^2*(-23192*k23+2184*k24-1761*k33+4348*k34-3902*k44)+75052*k23^2*k44+40060*k23*k24*k44+4926*k24^2*k44+9216*k23*k33*k44+6148*k24*k33*k44-21836*k33^2*k44-14968*k23*k34*k44+5940*k24*k34*k44+6600*k33*k34*k44+1758*k34^2*k44+29068*k23*k44^2+3038*k24*k44^2+2529*k33*k44^2+5040*k34*k44^2+826*k44^3+8*k14^2*(597*k22-3152*k23-4522*k24-71*k33+1132*k34+738*k44)-k22*(96196*k23^2-634*k24^2+3009*k33^2-1342*k33*k34+2310*k34^2+k23*(8412*k24+50148*k33+22956*k34-78206*k44)+567*k33*k44+3166*k34*k44+988*k44^2-4*k24*(422*k33-7645*k34+656*k44))+2*k14*(1232*k22^2-18040*k23^2-18040*k24^2+20030*k24*k33+1657*k33^2-27024*k24*k34+8846*k33*k34-2712*k34^2-2*k23*(21840*k24+3004*k33+13512*k34-10015*k44)-6008*k24*k44+4024*k33*k44+8846*k34*k44+1657*k44^2+k22*(-2664*k23-2664*k24+1087*k33+20160*k34+1087*k44))))+2*k11^3*(-4312*k12^4-4312*k13^4-4312*k14^4+7028*k14^3*k22+15592*k14^2*k22^2+9513*k14*k22^3+2576*k22^4-896*k14^3*k23+8714*k14^2*k22*k23+12642*k14*k22^2*k23+9513*k22^3*k23-37360*k14^2*k23^2+11838*k14*k22*k23^2+16682*k22^2*k23^2-2848*k14*k23^3+4248*k22*k23^3-5368*k23^4-2016*k14^3*k24+26418*k14^2*k22*k24+41782*k14*k22^2*k24+9513*k22^3*k24+1076*k14^2*k23*k24+29644*k14*k22*k23*k24+12348*k22^2*k23*k24+20296*k14*k23^2*k24+10990*k22*k23^2*k24-3304*k23^3*k24-4328*k14^2*k24^2+24528*k14*k22*k24^2+16682*k22^2*k24^2-5812*k14*k23*k24^2+10990*k22*k23*k24^2+15512*k23^2*k24^2-16540*k14*k24^3+4248*k22*k24^3-3304*k23*k24^3-5368*k24^4+7028*k14^3*k33-6836*k14^2*k22*k33-17372*k14*k22^2*k33-3966*k22^3*k33+8714*k14^2*k23*k33+10484*k14*k22*k23*k33+9280*k22^2*k23*k33+11838*k14*k23^2*k33+19488*k22*k23^2*k33+4248*k23^3*k33+5116*k14^2*k24*k33-32622*k14*k22*k24*k33-15906*k22^2*k24*k33+26876*k14*k23*k24*k33+9586*k22*k23*k24*k33+6592*k23^2*k24*k33+50682*k14*k24^2*k33+8096*k22*k24^2*k33+38038*k23*k24^2*k33+17056*k24^3*k33+15592*k14^2*k33^2-17372*k14*k22*k33^2-3972*k22^2*k33^2+12642*k14*k23*k33^2+9280*k22*k23*k33^2+16682*k23^2*k33^2+16308*k14*k24*k33^2-740*k22*k24*k33^2+15866*k23*k24*k33^2+54864*k24^2*k33^2+9513*k14*k33^3-3966*k22*k33^3+9513*k23*k33^3+3192*k24*k33^3+2576*k33^4-2016*k14^3*k34+5116*k14^2*k22*k34+16308*k14*k22^2*k34+3192*k22^3*k34+1076*k14^2*k23*k34+26876*k14*k22*k23*k34+15866*k22^2*k23*k34+20296*k14*k23^2*k34+6592*k22*k23^2*k34-3304*k23^3*k34+3136*k14^2*k24*k34+20228*k14*k22*k24*k34+15866*k22^2*k24*k34-68816*k14*k23*k24*k34-40776*k22*k23*k24*k34-52936*k23^2*k24*k34+816*k14*k24^2*k34+6592*k22*k24^2*k34-52936*k23*k24^2*k34-3304*k24^3*k34+26418*k14^2*k33*k34-32622*k14*k22*k33*k34-740*k22^2*k33*k34+29644*k14*k23*k33*k34+9586*k22*k23*k33*k34+10990*k23^2*k33*k34+20228*k14*k24*k33*k34-12788*k22*k24*k33*k34-40776*k23*k24*k33*k34+38038*k24^2*k33*k34+41782*k14*k33^2*k34-15906*k22*k33^2*k34+12348*k23*k33^2*k34+15866*k24*k33^2*k34+9513*k33^3*k34-4328*k14^2*k34^2+50682*k14*k22*k34^2+54864*k22^2*k34^2-5812*k14*k23*k34^2+38038*k22*k23*k34^2+15512*k23^2*k34^2+816*k14*k24*k34^2+38038*k22*k24*k34^2-52936*k23*k24*k34^2+15512*k24^2*k34^2+24528*k14*k33*k34^2+8096*k22*k33*k34^2+10990*k23*k33*k34^2+6592*k24*k33*k34^2+16682*k33^2*k34^2-16540*k14*k34^3+17056*k22*k34^3-3304*k23*k34^3-3304*k24*k34^3+4248*k33*k34^3-5368*k34^4-28*k12^3*(77*k13+77*k14-160*k22+72*k23+72*k24-251*k33+32*k34-251*k44)-28*k13^3*(77*k14-251*k22+72*k23+32*k24-160*k33+72*k34-251*k44)+4480*k14^3*k44+9960*k14^2*k22*k44+10367*k14*k22^2*k44-3966*k22^3*k44+5768*k14^2*k23*k44+9946*k14*k22*k23*k44-15906*k22^2*k23*k44+75840*k14*k23^2*k44+8096*k22*k23^2*k44+17056*k23^3*k44+20692*k14^2*k24*k44+46170*k14*k22*k24*k44+9280*k22^2*k24*k44+23832*k14*k23*k24*k44+9586*k22*k23*k24*k44+38038*k23^2*k24*k44+22984*k14*k24^2*k44+19488*k22*k24^2*k44+6592*k23*k24^2*k44+4248*k24^3*k44+9960*k14^2*k33*k44-59044*k14*k22*k33*k44-23896*k22^2*k33*k44+9946*k14*k23*k33*k44-18144*k22*k23*k33*k44+8096*k23^2*k33*k44-16588*k14*k24*k33*k44-18144*k22*k24*k33*k44-12788*k23*k24*k33*k44+8096*k24^2*k33*k44+10367*k14*k33^2*k44-23896*k22*k33^2*k44-15906*k23*k33^2*k44-740*k24*k33^2*k44-3966*k33^3*k44+20692*k14^2*k34*k44-16588*k14*k22*k34*k44-740*k22^2*k34*k44+23832*k14*k23*k34*k44-12788*k22*k23*k34*k44+38038*k23^2*k34*k44+18256*k14*k24*k34*k44+9586*k22*k24*k34*k44-40776*k23*k24*k34*k44+10990*k24^2*k34*k44+46170*k14*k33*k34*k44-18144*k22*k33*k34*k44+9586*k23*k33*k34*k44+9586*k24*k33*k34*k44+9280*k33^2*k34*k44+22984*k14*k34^2*k44+8096*k22*k34^2*k44+6592*k23*k34^2*k44+10990*k24*k34^2*k44+19488*k33*k34^2*k44+4248*k34^3*k44+16044*k14^2*k44^2-4495*k14*k22*k44^2-3972*k22^2*k44^2+8484*k14*k23*k44^2-740*k22*k23*k44^2+54864*k23^2*k44^2+28210*k14*k24*k44^2+9280*k22*k24*k44^2+15866*k23*k24*k44^2+16682*k24^2*k44^2-4495*k14*k33*k44^2-23896*k22*k33*k44^2-740*k23*k33*k44^2-15906*k24*k33*k44^2-3972*k33^2*k44^2+28210*k14*k34*k44^2-15906*k22*k34*k44^2+15866*k23*k34*k44^2+12348*k24*k34*k44^2+9280*k33*k34*k44^2+16682*k34^2*k44^2+11676*k14*k44^3-3966*k22*k44^3+3192*k23*k44^3+9513*k24*k44^3-3966*k33*k44^3+9513*k34*k44^3+2576*k44^4+2*k12^2*(1288*k13^2+1288*k14^2+8022*k22^2+10346*k22*k23-2164*k23^2+10346*k22*k24+1568*k23*k24-2164*k24^2+4980*k22*k33+13209*k23*k33+2558*k24*k33+7796*k33^2+2884*k22*k34+538*k23*k34+538*k24*k34+4357*k33*k34-18680*k34^2+4980*k22*k44+2558*k23*k44+13209*k24*k44-3418*k33*k44+4357*k34*k44+7796*k44^2+7*k13*(108*k14+1592*k22+4404*k23+166*k24+1683*k33+30*k34+907*k44)+7*k14*(1592*k22+166*k23+4404*k24+907*k33+30*k34+1683*k44))+2*k13^2*(1288*k14^2+7796*k22^2-2164*k23^2+538*k23*k24-18680*k24^2+10346*k23*k33+2884*k24*k33+8022*k33^2+1568*k23*k34+538*k24*k34+10346*k33*k34-2164*k34^2+k22*(13209*k23+4357*k24+4980*k33+2558*k34-3418*k44)+2558*k23*k44+4357*k24*k44+4980*k33*k44+13209*k34*k44+7796*k44^2+7*k14*(907*k22+166*k23+30*k24+1592*k33+4404*k34+1683*k44))+k12*(-2156*k13^3-2156*k14^3+11676*k22^3+28210*k22^2*k23+22984*k22*k23^2-16540*k23^3+28210*k22^2*k24+18256*k22*k23*k24+816*k23^2*k24+22984*k22*k24^2+816*k23*k24^2-16540*k24^3-4495*k22^2*k33+46170*k22*k23*k33+24528*k23^2*k33-16588*k22*k24*k33+20228*k23*k24*k33+50682*k24^2*k33+10367*k22*k33^2+41782*k23*k33^2+16308*k24*k33^2+9513*k33^3+8484*k22^2*k34+23832*k22*k23*k34-5812*k23^2*k34+23832*k22*k24*k34-68816*k23*k24*k34-5812*k24^2*k34+9946*k22*k33*k34+29644*k23*k33*k34+26876*k24*k33*k34+12642*k33^2*k34+75840*k22*k34^2+20296*k23*k34^2+20296*k24*k34^2+11838*k33*k34^2-2848*k34^3-4495*k22^2*k44-16588*k22*k23*k44+50682*k23^2*k44+46170*k22*k24*k44+20228*k23*k24*k44+24528*k24^2*k44-59044*k22*k33*k44-32622*k23*k33*k44-32622*k24*k33*k44-17372*k33^2*k44+9946*k22*k34*k44+26876*k23*k34*k44+29644*k24*k34*k44+10484*k33*k34*k44+11838*k34^2*k44+10367*k22*k44^2+16308*k23*k44^2+41782*k24*k44^2-17372*k33*k44^2+12642*k34*k44^2+9513*k44^3+14*k13^2*(108*k14+1683*k22+4404*k23+30*k24+1592*k33+166*k34+907*k44)+14*k14^2*(1683*k22+30*k23+4404*k24+907*k33+166*k34+1592*k44)+2*k13*(756*k14^2+14504*k22^2+19908*k23^2+13592*k23*k24+1686*k24^2+48004*k23*k33+12004*k24*k33+14504*k33^2+13592*k23*k34+36384*k24*k34+9604*k33*k34+1686*k34^2+k22*(48004*k23+9604*k24+22386*k33+12004*k34-9909*k44)-22604*k23*k44+18024*k24*k44-9909*k33*k44+18024*k34*k44+6496*k44^2+28*k14*(361*k22+582*k23+582*k24+361*k33+582*k34+361*k44))+2*k14*(14504*k22^2+1686*k23^2+19908*k24^2-22604*k24*k33+6496*k33^2+13592*k24*k34+18024*k33*k34+1686*k34^2+48004*k24*k44-9909*k33*k44+9604*k34*k44+14504*k44^2+4*k23*(3398*k24+4506*k33+9096*k34+3001*k44)+k22*(9604*k23+48004*k24-9909*k33+12004*k34+22386*k44)))+k13*(-2156*k14^3+9513*k22^3-16540*k23^3-5812*k23^2*k24+20296*k23*k24^2-2848*k24^3+22984*k23^2*k33+23832*k23*k24*k33+75840*k24^2*k33+28210*k23*k33^2+8484*k24*k33^2+11676*k33^3+816*k23^2*k34-68816*k23*k24*k34+20296*k24^2*k34+18256*k23*k33*k34+23832*k24*k33*k34+28210*k33^2*k34+816*k23*k34^2-5812*k24*k34^2+22984*k33*k34^2-16540*k34^3+k22^2*(41782*k23+12642*k24+10367*k33+16308*k34-17372*k44)+50682*k23^2*k44+26876*k23*k24*k44+11838*k24^2*k44-16588*k23*k33*k44+9946*k24*k33*k44-4495*k33^2*k44+20228*k23*k34*k44+29644*k24*k34*k44+46170*k33*k34*k44+24528*k34^2*k44+16308*k23*k44^2+12642*k24*k44^2+10367*k33*k44^2+41782*k34*k44^2+9513*k44^3+14*k14^2*(907*k22+30*k23+166*k24+1683*k33+4404*k34+1592*k44)+k22*(24528*k23^2+11838*k24^2+9946*k24*k33-4495*k33^2+26876*k24*k34-16588*k33*k34+50682*k34^2+k23*(29644*k24+46170*k33+20228*k34-32622*k44)+10484*k24*k44-59044*k33*k44-32622*k34*k44-17372*k44^2)+2*k14*(6496*k22^2+k22*(18024*k23+18024*k24-9909*k33-22604*k34-9909*k44)+2*(843*k23^2+843*k24^2+6002*k24*k33+7252*k33^2+6796*k24*k34+24002*k33*k34+9954*k34^2+4802*k24*k44+11193*k33*k44+24002*k34*k44+7252*k44^2+2*k23*(9096*k24+2401*k33+3398*k34+3001*k44)))))+k11^2*(-23520*k12^5-23520*k13^5-23520*k14^5+11824*k14^4*k22+17192*k14^3*k22^2+33364*k14^2*k22^3+11914*k14*k22^4+2786*k22^5-12992*k14^4*k23-7768*k14^3*k22*k23+49820*k14^2*k22^2*k23+25284*k14*k22^3*k23+12621*k22^4*k23-165120*k14^3*k23^2+20280*k14^2*k22*k23^2+49820*k14*k22^2*k23^2+31184*k22^3*k23^2-29264*k14^2*k23^3+11104*k14*k22*k23^3+17192*k22^2*k23^3-9184*k14*k23^4-12400*k22*k23^4-18256*k23^5-38248*k14^4*k24+14088*k14^3*k22*k24+108320*k14^2*k22^2*k24+83564*k14*k22^3*k24+12621*k22^4*k24-34784*k14^3*k23*k24+47264*k14^2*k22*k23*k24+119640*k14*k22^2*k23*k24+25984*k22^3*k23*k24+95240*k14^2*k23^2*k24+152104*k14*k22*k23^2*k24+53004*k22^2*k23^2*k24-40320*k14*k23^3*k24+11784*k22*k23^3*k24-5344*k23^4*k24-35272*k14^3*k24^2+64640*k14^2*k22*k24^2+108320*k14*k22^2*k24^2+31184*k22^3*k24^2-23648*k14^2*k23*k24^2+48656*k14*k22*k23*k24^2+53004*k22^2*k23*k24^2+70040*k14*k23^2*k24^2+86144*k22*k23^2*k24^2+9264*k23^3*k24^2-65336*k14^2*k24^3+24072*k14*k22*k24^3+17192*k22^2*k24^3-24304*k14*k23*k24^3+11784*k22*k23*k24^3+9264*k23^2*k24^3-53064*k14*k24^4-12400*k22*k24^4-5344*k23*k24^4-18256*k24^5+11824*k14^4*k33-352*k14^3*k22*k33-46144*k14^2*k22^2*k33-31812*k14*k22^3*k33-1014*k22^4*k33-7768*k14^3*k23*k33+17128*k14^2*k22*k23*k33+17592*k14*k22^2*k23*k33+20734*k22^3*k23*k33+20280*k14^2*k23^2*k33+43440*k14*k22*k23^2*k33+48036*k22^2*k23^2*k33+11104*k14*k23^3*k33+35280*k22*k23^3*k33-12400*k23^4*k33+31216*k14^3*k24*k33-177976*k14^2*k22*k24*k33-151648*k14*k22^2*k24*k33-34744*k22^3*k24*k33+82904*k14^2*k23*k24*k33+79480*k14*k22*k23*k24*k33+16736*k22^2*k23*k24*k33+62248*k14*k23^2*k24*k33+33688*k22*k23^2*k24*k33+7904*k23^3*k24*k33+237888*k14^2*k24^2*k33-77824*k14*k22*k24^2*k33-46144*k22^2*k24^2*k33-3616*k14*k23*k24^2*k33+134248*k22*k23*k24^2*k33+152040*k23^2*k24^2*k33+174688*k14*k24^3*k33+24104*k22*k24^3*k33-20232*k23*k24^3*k33+78528*k24^4*k33+17192*k14^3*k33^2-46144*k14^2*k22*k33^2-17616*k14*k22^2*k33^2-7944*k22^3*k33^2+49820*k14^2*k23*k33^2+17592*k14*k22*k23*k33^2+3640*k22^2*k23*k33^2+49820*k14*k23^2*k33^2+48036*k22*k23^2*k33^2+17192*k23^3*k33^2+27000*k14^2*k24*k33^2-31404*k14*k22*k24*k33^2-17616*k22^2*k24*k33^2+95344*k14*k23*k24*k33^2+11132*k22*k23*k24*k33^2+27000*k23^2*k24*k33^2+144380*k14*k24^2*k33^2+44560*k22*k24^2*k33^2+144380*k23*k24^2*k33^2-23488*k24^3*k33^2+33364*k14^2*k33^3-31812*k14*k22*k33^3-7944*k22^2*k33^3+25284*k14*k23*k33^3+20734*k22*k23*k33^3+31184*k23^2*k33^3+31732*k14*k24*k33^3-1480*k22*k24*k33^3+32616*k23*k24*k33^3+109728*k24^2*k33^3+11914*k14*k33^4-1014*k22*k33^4+12621*k23*k33^4+3976*k24*k33^4+2786*k33^5-38248*k14^4*k34+31216*k14^3*k22*k34+27000*k14^2*k22^2*k34+31732*k14*k22^3*k34+3976*k22^4*k34-34784*k14^3*k23*k34+82904*k14^2*k22*k23*k34+95344*k14*k22^2*k23*k34+32616*k22^3*k23*k34+95240*k14^2*k23^2*k34+62248*k14*k22*k23^2*k34+27000*k22^2*k23^2*k34-40320*k14*k23^3*k34+7904*k22*k23^3*k34-5344*k23^4*k34-19712*k14^3*k24*k34+35744*k14^2*k22*k24*k34+64480*k14*k22^2*k24*k34+32616*k22^3*k24*k34-285216*k14^2*k23*k24*k34-5568*k14*k22*k23*k24*k34+6256*k22^2*k23*k24*k34+24960*k14*k23^2*k24*k34-153744*k22*k23^2*k24*k34-232544*k23^3*k24*k34+1480*k14^2*k24^2*k34+33304*k14*k22*k24^2*k34+27000*k22^2*k24^2*k34-372624*k14*k23*k24^2*k34-153744*k22*k23*k24^2*k34-44256*k23^2*k24^2*k34-26512*k14*k24^3*k34+7904*k22*k24^3*k34-232544*k23*k24^3*k34-5344*k24^4*k34+14088*k14^3*k33*k34-177976*k14^2*k22*k33*k34-31404*k14*k22^2*k33*k34-1480*k22^3*k33*k34+47264*k14^2*k23*k33*k34+79480*k14*k22*k23*k33*k34+11132*k22^2*k23*k33*k34+152104*k14*k23^2*k33*k34+33688*k22*k23^2*k33*k34+11784*k23^3*k33*k34+35744*k14^2*k24*k33*k34+35728*k14*k22*k24*k33*k34-31404*k22^2*k24*k33*k34-5568*k14*k23*k24*k33*k34-67152*k22*k23*k24*k33*k34-153744*k23^2*k24*k33*k34+270128*k14*k24^2*k33*k34-16696*k22*k24^2*k33*k34+11440*k23*k24^2*k33*k34-20232*k24^3*k33*k34+108320*k14^2*k33^2*k34-151648*k14*k22*k33^2*k34-17616*k22^2*k33^2*k34+119640*k14*k23*k33^2*k34+16736*k22*k23*k33^2*k34+53004*k23^2*k33^2*k34+64480*k14*k24*k33^2*k34-31404*k22*k24*k33^2*k34+6256*k23*k24*k33^2*k34+144380*k24^2*k33^2*k34+83564*k14*k33^3*k34-34744*k22*k33^3*k34+25984*k23*k33^3*k34+32616*k24*k33^3*k34+12621*k33^4*k34-35272*k14^3*k34^2+237888*k14^2*k22*k34^2+144380*k14*k22^2*k34^2+109728*k22^3*k34^2-23648*k14^2*k23*k34^2-3616*k14*k22*k23*k34^2+144380*k22^2*k23*k34^2+70040*k14*k23^2*k34^2+152040*k22*k23^2*k34^2+9264*k23^3*k34^2+1480*k14^2*k24*k34^2+270128*k14*k22*k24*k34^2+144380*k22^2*k24*k34^2-372624*k14*k23*k24*k34^2+11440*k22*k23*k24*k34^2-44256*k23^2*k24*k34^2+71760*k14*k24^2*k34^2+152040*k22*k24^2*k34^2-44256*k23*k24^2*k34^2+9264*k24^3*k34^2+64640*k14^2*k33*k34^2-77824*k14*k22*k33*k34^2+44560*k22^2*k33*k34^2+48656*k14*k23*k33*k34^2+134248*k22*k23*k33*k34^2+86144*k23^2*k33*k34^2+33304*k14*k24*k33*k34^2-16696*k22*k24*k33*k34^2-153744*k23*k24*k33*k34^2+152040*k24^2*k33*k34^2+108320*k14*k33^2*k34^2-46144*k22*k33^2*k34^2+53004*k23*k33^2*k34^2+27000*k24*k33^2*k34^2+31184*k33^3*k34^2-65336*k14^2*k34^3+174688*k14*k22*k34^3-23488*k22^2*k34^3-24304*k14*k23*k34^3-20232*k22*k23*k34^3+9264*k23^2*k34^3-26512*k14*k24*k34^3-20232*k22*k24*k34^3-232544*k23*k24*k34^3+9264*k24^2*k34^3+24072*k14*k33*k34^3+24104*k22*k33*k34^3+11784*k23*k33*k34^3+7904*k24*k33*k34^3+17192*k33^2*k34^3-53064*k14*k34^4+78528*k22*k34^4-5344*k23*k34^4-5344*k24*k34^4-12400*k33*k34^4-18256*k34^5-8*k12^4*(4389*k13+4389*k14+2744*k22+4781*k23+4781*k24-1478*k33+1624*k34-1478*k44)-8*k13^4*(4389*k14-1478*k22+4781*k23+1624*k24+2744*k33+4781*k34-1478*k44)-21952*k14^4*k44+39008*k14^3*k22*k44+48036*k14^2*k22^2*k44+18560*k14*k22^3*k44-1014*k22^4*k44-2016*k14^3*k23*k44+30376*k14^2*k22*k23*k44+17592*k14*k22^2*k23*k44-34744*k22^3*k23*k44+169584*k14^2*k23^2*k44+122276*k14*k22*k23^2*k44-46144*k22^2*k23^2*k44-33760*k14*k23^3*k44+24104*k22*k23^3*k44+78528*k23^4*k44+6720*k14^3*k24*k44+167420*k14^2*k22*k24*k44+114328*k14*k22^2*k24*k44+20734*k22^3*k24*k44+32432*k14^2*k23*k24*k44+78536*k14*k22*k23*k24*k44+16736*k22^2*k23*k24*k44+281712*k14*k23^2*k24*k44+134248*k22*k23^2*k24*k44-20232*k23^3*k24*k44+56544*k14^2*k24^2*k44+168176*k14*k22*k24^2*k44+48036*k22^2*k24^2*k44+19592*k14*k23*k24^2*k44+33688*k22*k23*k24^2*k44+152040*k23^2*k24^2*k44+2432*k14*k24^3*k44+35280*k22*k24^3*k44+7904*k23*k24^3*k44-12400*k24^4*k44+39008*k14^3*k33*k44-290224*k14^2*k22*k33*k44-138916*k14*k22^2*k33*k44-47792*k22^3*k33*k44+30376*k14^2*k23*k33*k44+32272*k14*k22*k23*k33*k44-138916*k22^2*k23*k33*k44+122276*k14*k23^2*k33*k44-148832*k22*k23^2*k33*k44+24104*k23^3*k33*k44-29464*k14^2*k24*k33*k44-322852*k14*k22*k24*k33*k44-138916*k22^2*k24*k33*k44+37816*k14*k23*k24*k33*k44+25120*k22*k23*k24*k33*k44-16696*k23^2*k24*k33*k44+131972*k14*k24^2*k33*k44-148832*k22*k24^2*k33*k44-16696*k23*k24^2*k33*k44+24104*k24^3*k33*k44+48036*k14^2*k33^2*k44-138916*k14*k22*k33^2*k44-69792*k22^2*k33^2*k44+17592*k14*k23*k33^2*k44-138916*k22*k23*k33^2*k44-46144*k23^2*k33^2*k44+11132*k14*k24*k33^2*k44-16928*k22*k24*k33^2*k44-31404*k23*k24*k33^2*k44+44560*k24^2*k33^2*k44+18560*k14*k33^3*k44-47792*k22*k33^3*k44-34744*k23*k33^3*k44-1480*k24*k33^3*k44-1014*k33^4*k44+6720*k14^3*k34*k44-29464*k14^2*k22*k34*k44+11132*k14*k22^2*k34*k44-1480*k22^3*k34*k44+32432*k14^2*k23*k34*k44+37816*k14*k22*k23*k34*k44-31404*k22^2*k23*k34*k44+281712*k14*k23^2*k34*k44-16696*k22*k23^2*k34*k44-20232*k23^3*k34*k44+41216*k14^2*k24*k34*k44+77592*k14*k22*k24*k34*k44+11132*k22^2*k24*k34*k44-268864*k14*k23*k24*k34*k44-67152*k22*k23*k24*k34*k44+11440*k23^2*k24*k34*k44+66968*k14*k24^2*k34*k44+33688*k22*k24^2*k34*k44-153744*k23*k24^2*k34*k44+11784*k24^3*k34*k44+167420*k14^2*k33*k34*k44-322852*k14*k22*k33*k34*k44-16928*k22^2*k33*k34*k44+78536*k14*k23*k33*k34*k44+25120*k22*k23*k33*k34*k44+134248*k23^2*k33*k34*k44+77592*k14*k24*k33*k34*k44+25120*k22*k24*k33*k34*k44-67152*k23*k24*k33*k34*k44+134248*k24^2*k33*k34*k44+114328*k14*k33^2*k34*k44-138916*k22*k33^2*k34*k44+16736*k23*k33^2*k34*k44+11132*k24*k33^2*k34*k44+20734*k33^3*k34*k44+56544*k14^2*k34^2*k44+131972*k14*k22*k34^2*k44+44560*k22^2*k34^2*k44+19592*k14*k23*k34^2*k44-16696*k22*k23*k34^2*k44+152040*k23^2*k34^2*k44+66968*k14*k24*k34^2*k44+134248*k22*k24*k34^2*k44-153744*k23*k24*k34^2*k44+86144*k24^2*k34^2*k44+168176*k14*k33*k34^2*k44-148832*k22*k33*k34^2*k44+33688*k23*k33*k34^2*k44+33688*k24*k33*k34^2*k44+48036*k33^2*k34^2*k44+2432*k14*k34^3*k44+24104*k22*k34^3*k44+7904*k23*k34^3*k44+11784*k24*k34^3*k44+35280*k33*k34^3*k44-12400*k34^4*k44+17024*k14^3*k44^2+13328*k14^2*k22*k44^2+3640*k14*k22^2*k44^2-7944*k22^3*k44^2+19040*k14^2*k23*k44^2+15072*k14*k22*k23*k44^2-17616*k22^2*k23*k44^2+337168*k14*k23^2*k44^2+44560*k22*k23^2*k44^2-23488*k23^3*k44^2+77672*k14^2*k24*k44^2+110928*k14*k22*k24*k44^2+3640*k22^2*k24*k44^2+77216*k14*k23*k24*k44^2+11132*k22*k23*k24*k44^2+144380*k23^2*k24*k44^2+97528*k14*k24^2*k44^2+48036*k22*k24^2*k44^2+27000*k23*k24^2*k44^2+17192*k24^3*k44^2+13328*k14^2*k33*k44^2-266160*k14*k22*k33*k44^2-69792*k22^2*k33*k44^2+15072*k14*k23*k33*k44^2-16928*k22*k23*k33*k44^2+44560*k23^2*k33*k44^2-82648*k14*k24*k33*k44^2-138916*k22*k24*k33*k44^2-31404*k23*k24*k33*k44^2-46144*k24^2*k33*k44^2+3640*k14*k33^2*k44^2-69792*k22*k33^2*k44^2-17616*k23*k33^2*k44^2-17616*k24*k33^2*k44^2-7944*k33^3*k44^2+77672*k14^2*k34*k44^2-82648*k14*k22*k34*k44^2-17616*k22^2*k34*k44^2+77216*k14*k23*k34*k44^2-31404*k22*k23*k34*k44^2+144380*k23^2*k34*k44^2+71904*k14*k24*k34*k44^2+16736*k22*k24*k34*k44^2+6256*k23*k24*k34*k44^2+53004*k24^2*k34*k44^2+110928*k14*k33*k34*k44^2-138916*k22*k33*k34*k44^2+11132*k23*k33*k34*k44^2+16736*k24*k33*k34*k44^2+3640*k33^2*k34*k44^2+97528*k14*k34^2*k44^2-46144*k22*k34^2*k44^2+27000*k23*k34^2*k44^2+53004*k24*k34^2*k44^2+48036*k33*k34^2*k44^2+17192*k34^3*k44^2+32088*k14^2*k44^3-8990*k14*k22*k44^3-7944*k22^2*k44^3+16968*k14*k23*k44^3-1480*k22*k23*k44^3+109728*k23^2*k44^3+58016*k14*k24*k44^3+20734*k22*k24*k44^3+32616*k23*k24*k44^3+31184*k24^2*k44^3-8990*k14*k33*k44^3-47792*k22*k33*k44^3-1480*k23*k33*k44^3-34744*k24*k33*k44^3-7944*k33^2*k44^3+58016*k14*k34*k44^3-34744*k22*k34*k44^3+32616*k23*k34*k44^3+25984*k24*k34*k44^3+20734*k33*k34*k44^3+31184*k34^2*k44^3+15190*k14*k44^4-1014*k22*k44^4+3976*k23*k44^4+12621*k24*k44^4-1014*k33*k44^4+12621*k34*k44^4+2786*k44^5-8*k12^3*(147*k13^2+147*k14^2-2128*k22^2-840*k22*k23+4409*k23^2-840*k22*k24+2464*k23*k24+4409*k24^2-4876*k22*k33-1761*k23*k33-3902*k24*k33-2149*k33^2+252*k22*k34+4348*k23*k34+4348*k24*k34+971*k33*k34+20640*k34^2+k13*(2016*k14-1442*k22-23192*k23+2184*k24-231*k33+5386*k34-5700*k44)-4876*k22*k44-3902*k23*k44-1761*k24*k44+44*k33*k44+971*k34*k44-2149*k44^2-k14*(1442*k22-2184*k23+23192*k24+5700*k33-5386*k34+231*k44))-8*k13^3*(147*k14^2-2149*k22^2+4409*k23^2+4348*k23*k24+20640*k24^2-840*k23*k33+252*k24*k33-2128*k33^2+2464*k23*k34+4348*k24*k34-840*k33*k34+4409*k34^2-3902*k23*k44+971*k24*k44-4876*k33*k44-1761*k34*k44-2149*k44^2+k22*(-1761*k23+971*k24-4876*k33-3902*k34+44*k44)-k14*(5700*k22-2184*k23-5386*k24+1442*k33+23192*k34+231*k44))-4*k13^2*(294*k14^3-8341*k22^3+16334*k23^3+5912*k23^2*k24-23810*k23*k24^2+7316*k24^3-14136*k23^2*k33-8108*k23*k24*k33-42396*k24^2*k33-19418*k23*k33^2-4760*k24*k33^2-8022*k33^3-370*k23^2*k34+71304*k23*k24*k34-23810*k24^2*k34-10304*k23*k33*k34-8108*k24*k33*k34-19418*k33^2*k34-370*k23*k34^2+5912*k24*k34^2-14136*k33*k34^2+16334*k34^3-k22^2*(27080*k23+12455*k24+12009*k33+6750*k34-11536*k44)-59472*k23^2*k44-20726*k23*k24*k44-5070*k24^2*k44+7366*k23*k33*k44-7594*k24*k33*k44-3332*k33^2*k44-8936*k23*k34*k44-11816*k24*k34*k44-41855*k33*k34*k44-16160*k34^2*k44-6750*k23*k44^2-12455*k24*k44^2-12009*k33*k44^2-27080*k34*k44^2-8341*k44^3-2*k14^2*(5302*k22+2897*k23+2897*k24+9218*k33+68194*k34+9218*k44)-k14*(13251*k22^2+5146*k23^2-2960*k24^2+7420*k24*k33+19418*k33^2+41436*k24*k34+103052*k33*k34+102776*k34^2+k22*(15416*k23+35556*k24-5050*k33-77610*k34-9705*k44)+18938*k24*k44+40993*k33*k44+110356*k34*k44+24382*k44^2+4*k23*(12953*k24+2835*k33+7525*k34+1998*k44))-k22*(16160*k23^2+5070*k24^2+3332*k33^2-7366*k33*k34+59472*k34^2+k23*(11816*k24+41855*k33+8936*k34-44494*k44)-72556*k33*k44-44494*k34*k44-11536*k44^2+k24*(7594*k33+20726*k34+4282*k44)))+4*k12^2*(-294*k13^3-294*k14^3+8022*k22^3+19418*k22^2*k23+14136*k22*k23^2-16334*k23^3+19418*k22^2*k24+10304*k22*k23*k24+370*k23^2*k24+14136*k22*k24^2+370*k23*k24^2-16334*k24^3+3332*k22^2*k33+41855*k22*k23*k33+16160*k23^2*k33-7366*k22*k24*k33+8936*k23*k24*k33+59472*k24^2*k33+12009*k22*k33^2+27080*k23*k33^2+6750*k24*k33^2+8341*k33^3+4760*k22^2*k34+8108*k22*k23*k34-5912*k23^2*k34+8108*k22*k24*k34-71304*k23*k24*k34-5912*k24^2*k34+7594*k22*k33*k34+11816*k23*k33*k34+20726*k24*k33*k34+12455*k33^2*k34+42396*k22*k34^2+23810*k23*k34^2+23810*k24*k34^2+5070*k33*k34^2-7316*k34^3+3332*k22^2*k44-7366*k22*k23*k44+59472*k23^2*k44+41855*k22*k24*k44+8936*k23*k24*k44+16160*k24^2*k44-72556*k22*k33*k44-44494*k23*k33*k44-44494*k24*k33*k44-11536*k33^2*k44+7594*k22*k34*k44+20726*k23*k34*k44+11816*k24*k34*k44+4282*k33*k34*k44+5070*k34^2*k44+12009*k22*k44^2+6750*k23*k44^2+27080*k24*k44^2-11536*k33*k44^2+12455*k34*k44^2+8341*k44^3+2*k13^2*(1834*k14+9218*k22+68194*k23+2897*k24+9218*k33+2897*k34+5302*k44)+2*k14^2*(9218*k22+2897*k23+68194*k24+5302*k33+2897*k34+9218*k44)+k13*(3668*k14^2+19418*k22^2+102776*k23^2+30100*k23*k24+5146*k24^2+110356*k23*k33+7992*k24*k33+24382*k33^2+41436*k23*k34+51812*k24*k34+18938*k33*k34-2960*k34^2+k22*(103052*k23+11340*k24+40993*k33+7420*k34-5050*k44)-77610*k23*k44+15416*k24*k44-9705*k33*k44+35556*k34*k44+13251*k44^2+2*k14*(6076*k22+16154*k23+16154*k24+10219*k33+21488*k34+10219*k44))+k14*(19418*k22^2+5146*k23^2+102776*k24^2-77610*k24*k33+13251*k33^2+41436*k24*k34+35556*k33*k34-2960*k34^2+110356*k24*k44-9705*k33*k44+18938*k34*k44+24382*k44^2+4*k23*(7525*k24+3854*k33+12953*k34+1998*k44)+k22*(11340*k23+103052*k24-5050*k33+7420*k34+40993*k44)))+2*k12*(-17556*k13^4-17556*k14^4+7595*k22^4+29008*k22^3*k23+48764*k22^2*k23^2+1216*k22*k23^3-26532*k23^4+29008*k22^3*k24+35952*k22^2*k23*k24+33484*k22*k23^2*k24-13256*k23^3*k24+48764*k22^2*k24^2+33484*k22*k23*k24^2+35880*k23^2*k24^2+1216*k22*k24^3-13256*k23*k24^3-26532*k24^4-4495*k22^3*k33+55464*k22^2*k23*k33+84088*k22*k23^2*k33+12036*k23^3*k33-41324*k22^2*k24*k33+38796*k22*k23*k24*k33+16652*k23^2*k24*k33+65986*k22*k24^2*k33+135064*k23*k24^2*k33+87344*k24^3*k33+1820*k22^2*k33^2+57164*k22*k23*k33^2+54160*k23^2*k33^2+5566*k22*k24*k33^2+32240*k23*k24*k33^2+72190*k24^2*k33^2+9280*k22*k33^3+41782*k23*k33^3+15866*k24*k33^3+5957*k33^4+8484*k22^3*k34+38608*k22^2*k23*k34+9796*k22*k23^2*k34-12152*k23^3*k34+38608*k22^2*k24*k34-134432*k22*k23*k24*k34-186312*k23^2*k24*k34+9796*k22*k24^2*k34-186312*k23*k24^2*k34-12152*k24^3*k34+7536*k22^2*k33*k34+39268*k22*k23*k33*k34+24328*k23^2*k33*k34+18908*k22*k24*k33*k34-2784*k23*k24*k33*k34-1808*k24^2*k33*k34+8796*k22*k33^2*k34+59820*k23*k33^2*k34+47672*k24*k33^2*k34+12642*k33^3*k34+168584*k22^2*k34^2+140856*k22*k23*k34^2+35020*k23^2*k34^2+140856*k22*k24*k34^2+12480*k23*k24*k34^2+35020*k24^2*k34^2+61138*k22*k33*k34^2+76052*k23*k33*k34^2+31124*k24*k33*k34^2+24910*k33^2*k34^2-16880*k22*k34^3-20160*k23*k34^3-20160*k24*k34^3+5552*k33*k34^3-4592*k34^4-4495*k22^3*k44-41324*k22^2*k23*k44+65986*k22*k23^2*k44+87344*k23^3*k44+55464*k22^2*k24*k44+38796*k22*k23*k24*k44+135064*k23^2*k24*k44+84088*k22*k24^2*k44+16652*k23*k24^2*k44+12036*k24^3*k44-133080*k22^2*k33*k44-161426*k22*k23*k33*k44-38912*k23^2*k33*k44-161426*k22*k24*k33*k44+17864*k23*k24*k33*k44-38912*k24^2*k33*k44-69458*k22*k33^2*k44-75824*k23*k33^2*k44-15702*k24*k33^2*k44-15906*k33^3*k44+7536*k22^2*k34*k44+18908*k22*k23*k34*k44-1808*k23^2*k34*k44+39268*k22*k24*k34*k44-2784*k23*k24*k34*k44+24328*k24^2*k34*k44+16136*k22*k33*k34*k44+39740*k23*k33*k34*k44+39740*k24*k33*k34*k44+8796*k33^2*k34*k44+61138*k22*k34^2*k44+31124*k23*k34^2*k44+76052*k24*k34^2*k44+21720*k33*k34^2*k44+5552*k34^3*k44+1820*k22^2*k44^2+5566*k22*k23*k44^2+72190*k23^2*k44^2+57164*k22*k24*k44^2+32240*k23*k24*k44^2+54160*k24^2*k44^2-69458*k22*k33*k44^2-15702*k23*k33*k44^2-75824*k24*k33*k44^2-8808*k33^2*k44^2+8796*k22*k34*k44^2+47672*k23*k34*k44^2+59820*k24*k34*k44^2+8796*k33*k34*k44^2+24910*k34^2*k44^2+9280*k22*k44^3+15866*k23*k44^3+41782*k24*k44^3-15906*k33*k44^3+12642*k34*k44^3+5957*k44^4+4*k14^3*(231*k22-5386*k23+23192*k24+5700*k33-2184*k34+1442*k44)+k13^3*(-8064*k14+924*k22+92768*k23-21544*k24+5768*k33-8736*k34+22800*k44)+2*k13^2*(3668*k14^2+24382*k22^2+102776*k23^2+41436*k23*k24-2960*k24^2+103052*k23*k33+7420*k24*k33+19418*k33^2+30100*k23*k34+51812*k24*k34+11340*k33*k34+5146*k34^2+k22*(110356*k23+18938*k24+40993*k33+7992*k34-9705*k44)-77610*k23*k44+35556*k24*k44-5050*k33*k44+15416*k34*k44+13251*k44^2+2*k14*(10219*k22+16154*k23+21488*k24+6076*k33+16154*k34+10219*k44))+2*k14^2*(24382*k22^2-2960*k23^2+102776*k24^2-77610*k24*k33+13251*k33^2+30100*k24*k34+15416*k33*k34+5146*k34^2+103052*k24*k44-5050*k33*k44+11340*k34*k44+19418*k44^2+4*k23*(10359*k24+8889*k33+12953*k34+1855*k44)+k22*(18938*k23+110356*k24-9705*k33+7992*k34+40993*k44))+2*k14*(14105*k22^3-7748*k23^3+25384*k24^3-9128*k24^2*k33+1564*k24*k33^2+6174*k33^3+26280*k24^2*k34+50308*k24*k33*k34+29910*k33^2*k34+45564*k24*k34^2+12198*k33*k34^2-7748*k34^3+99554*k24^2*k44-90398*k24*k33*k44+4184*k33^2*k44+53844*k24*k34*k44+24570*k33*k34*k44+21592*k34^2*k44+77680*k24*k44^2-20662*k33*k44^2+17976*k34*k44^2+14105*k44^3+6*k23^2*(7594*k24+2033*k33-2786*k34+9374*k44)+2*k22^2*(8988*k23+38840*k24-10331*k33+9652*k34+13866*k44)+2*k23*(13140*k24^2+25154*k24*k33+14955*k33^2+11416*k24*k34+37300*k33*k34-8358*k34^2+21772*k24*k44+10601*k33*k44+28566*k34*k44+9652*k44^2)+2*k22*(10796*k23^2+49777*k24^2-45199*k24*k33+2092*k33^2+21772*k24*k34+10601*k33*k34+28122*k34^2+68372*k24*k44-35583*k33*k44+10113*k34*k44+13866*k44^2+3*k23*(8974*k24+4095*k33+9522*k34+3371*k44)))+2*k13*(-4032*k14^3+14105*k22^3+25384*k23^3+26280*k23^2*k24+45564*k23*k24^2-7748*k24^3+99554*k23^2*k33+43544*k23*k24*k33+56244*k24^2*k33+77680*k23*k33^2+19304*k24*k33^2+14105*k33^3+26280*k23^2*k34+22832*k23*k24*k34-16716*k24^2*k34+53844*k23*k33*k34+57132*k24*k33*k34+17976*k33^2*k34+45564*k23*k34^2-16716*k24*k34^2+21592*k33*k34^2-7748*k34^3+2*k22^2*(38840*k23+8988*k24+13866*k33+9652*k34-10331*k44)-9128*k23^2*k44+50308*k23*k24*k44+12198*k24^2*k44-90398*k23*k33*k44+21202*k24*k33*k44-20662*k33^2*k44+50308*k23*k34*k44+74600*k24*k34*k44+24570*k33*k34*k44+12198*k34^2*k44+1564*k23*k44^2+29910*k24*k44^2+4184*k33*k44^2+29910*k34*k44^2+6174*k44^3+2*k14^2*(10219*k22+21488*k23+16154*k24+10219*k33+16154*k34+6076*k44)+8*k14*(2247*k22^2+2937*k23^2+2937*k24^2+2228*k24*k33+2247*k33^2+18582*k24*k34+7456*k33*k34+2937*k34^2+7456*k24*k44+3096*k33*k44+7456*k34*k44+2247*k44^2+4*k22*(1864*k23+1864*k24+774*k33+557*k34+774*k44)+2*k23*(9291*k24+3728*k33+9291*k34+1114*k44))+2*k22*(49777*k23^2+10796*k24^2+13866*k33^2+10113*k33*k34+28122*k34^2+k23*(26922*k24+68372*k33+21772*k34-45199*k44)-35583*k33*k44+10601*k34*k44+2092*k44^2+3*k24*(3371*k33+9522*k34+4095*k44))))+2*k13*(-17556*k14^4+5957*k22^4-26532*k23^4-12152*k23^3*k24+35020*k23^2*k24^2-20160*k23*k24^3-4592*k24^4+1216*k23^3*k33+9796*k23^2*k24*k33+140856*k23*k24^2*k33-16880*k24^3*k33+48764*k23^2*k33^2+38608*k23*k24*k33^2+168584*k24^2*k33^2+29008*k23*k33^3+8484*k24*k33^3+7595*k33^4-13256*k23^3*k34-186312*k23^2*k24*k34+12480*k23*k24^2*k34-20160*k24^3*k34+33484*k23^2*k33*k34-134432*k23*k24*k33*k34+140856*k24^2*k33*k34+35952*k23*k33^2*k34+38608*k24*k33^2*k34+29008*k33^3*k34+35880*k23^2*k34^2-186312*k23*k24*k34^2+35020*k24^2*k34^2+33484*k23*k33*k34^2+9796*k24*k33*k34^2+48764*k33^2*k34^2-13256*k23*k34^3-12152*k24*k34^3+1216*k33*k34^3-26532*k34^4+2*k22^3*(20891*k23+6321*k24+4640*k33+7933*k34-7953*k44)+87344*k23^3*k44-1808*k23^2*k24*k44+31124*k23*k24^2*k44+5552*k24^3*k44+65986*k23^2*k33*k44+18908*k23*k24*k33*k44+61138*k24^2*k33*k44-41324*k23*k33^2*k44+7536*k24*k33^2*k44-4495*k33^3*k44+135064*k23^2*k34*k44-2784*k23*k24*k34*k44+76052*k24^2*k34*k44+38796*k23*k33*k34*k44+39268*k24*k33*k34*k44+55464*k33^2*k34*k44+16652*k23*k34^2*k44+24328*k24*k34^2*k44+84088*k33*k34^2*k44+12036*k34^3*k44+72190*k23^2*k44^2+47672*k23*k24*k44^2+24910*k24^2*k44^2+5566*k23*k33*k44^2+8796*k24*k33*k44^2+1820*k33^2*k44^2+32240*k23*k34*k44^2+59820*k24*k34*k44^2+57164*k33*k34*k44^2+54160*k34^2*k44^2+15866*k23*k44^3+12642*k24*k44^3+9280*k33*k44^3+41782*k34*k44^3+5957*k44^4+4*k14^3*(5700*k22-5386*k23-2184*k24+231*k33+23192*k34+1442*k44)+2*k14^2*(13251*k22^2-2960*k23^2+5146*k24^2+7992*k24*k33+24382*k33^2+30100*k24*k34+110356*k33*k34+102776*k34^2+k22*(35556*k23+15416*k24-9705*k33-77610*k34-5050*k44)+11340*k24*k44+40993*k33*k44+103052*k34*k44+19418*k44^2+2*k23*(25906*k24+9469*k33+20718*k34+3710*k44))+2*k22^2*(27080*k23^2+12455*k24^2+910*k33^2+2783*k33*k34+36095*k34^2+2*k23*(14955*k24+14291*k33+8060*k34-18956*k44)-34729*k33*k44-7851*k34*k44-4404*k44^2+k24*(4398*k33+23836*k34+4398*k44))+k22*(12036*k23^3+5552*k24^3-4495*k33^3-41324*k33^2*k34+65986*k33*k34^2+87344*k34^3+4*k23^2*(6082*k24+21022*k33+4163*k34-9728*k44)-133080*k33^2*k44-161426*k33*k34*k44-38912*k34^2*k44-69458*k33*k44^2-75824*k34*k44^2-15906*k44^3+k24^2*(61138*k33+31124*k34+21720*k44)+4*k24*(1884*k33^2+4727*k33*k34-452*k34^2+4034*k33*k44+9935*k34*k44+2199*k44^2)+2*k23*(38026*k24^2+27732*k33^2+19398*k33*k34+67532*k34^2-80713*k33*k44+8932*k34*k44-7851*k44^2+2*k24*(9817*k33-696*k34+9935*k44)))+2*k14*(6174*k22^3-7748*k23^3-7748*k24^3+56244*k24^2*k33+19304*k24*k33^2+14105*k33^3+45564*k24^2*k34+43544*k24*k33*k34+77680*k33^2*k34+26280*k24*k34^2+99554*k33*k34^2+25384*k34^3+21592*k24^2*k44+20226*k24*k33*k44+27732*k33^2*k44+53844*k24*k34*k44+136744*k33*k34*k44+99554*k34^2*k44+17976*k24*k44^2+27732*k33*k44^2+77680*k34*k44^2+14105*k44^3+2*k22^2*(14955*k23+14955*k24+2092*k33+782*k34+2092*k44)+k23^2*(-16716*k24+21592*k33+45564*k34+56244*k44)+2*k23*(-8358*k24^2+28566*k24*k33+8988*k33^2+11416*k24*k34+26922*k33*k34+13140*k34^2+28566*k24*k44+10113*k33*k44+21772*k34*k44+9652*k44^2)+2*k22*(6099*k23^2+6099*k24^2+10601*k24*k33-10331*k33^2+25154*k24*k34-45199*k33*k34-4564*k34^2+12285*k24*k44-35583*k33*k44-45199*k34*k44-10331*k44^2+k23*(37300*k24+12285*k33+25154*k34+10601*k44)))))+2*k12^2*(-22912*k13^5-22912*k14^5+175*k22^4*k23+2576*k22^3*k23^2-588*k22^2*k23^3-23792*k22*k23^4-22912*k23^5+175*k22^4*k24+1512*k22^3*k23*k24+7336*k22^2*k23^2*k24-10624*k22*k23^3*k24-22592*k23^4*k24+2576*k22^3*k24^2+7336*k22^2*k23*k24^2+62016*k22*k23^2*k24^2+30784*k23^3*k24^2-588*k22^2*k24^3-10624*k22*k23*k24^3+30784*k23^2*k24^3-23792*k22*k24^4-22592*k23*k24^4-22912*k24^5+6188*k22^4*k33+23562*k22^3*k23*k33+36872*k22^2*k23^2*k33-6924*k22*k23^3*k33-36064*k23^4*k33+12698*k22^3*k24*k33+40876*k22^2*k23*k24*k33+21076*k22*k23^2*k24*k33-19104*k23^3*k24*k33+21208*k22^2*k24^2*k33+90424*k22*k23*k24^2*k33+52128*k23^2*k24^2*k33+39180*k22*k24^3*k33+2272*k23*k24^3*k33+32336*k24^4*k33+15592*k22^3*k33^2+48764*k22^2*k23*k33^2+28272*k22*k23^2*k33^2-17636*k23^3*k33^2+26502*k22^2*k24*k33^2+33484*k22*k23*k24*k33^2+740*k23^2*k24*k33^2+43072*k22*k24^2*k33^2+35880*k23*k24^2*k33^2+4632*k24^3*k33^2+16682*k22^2*k33^3+22984*k22*k23*k33^3-4328*k23^2*k33^3+10990*k22*k24*k33^3+816*k23*k24*k33^3+15512*k24^2*k33^3+2410*k22*k33^4-4326*k23*k33^4-2644*k24*k33^4-1456*k33^5+56*k22^4*k34+420*k22^3*k23*k34+11588*k22^2*k23^2*k34-2536*k22*k23^3*k34-16064*k23^4*k34+420*k22^3*k24*k34+85952*k22^2*k23*k24*k34+163752*k22*k23^2*k24*k34+100864*k23^3*k24*k34+11588*k22^2*k24^2*k34+163752*k22*k23*k24^2*k34+343744*k23^2*k24^2*k34-2536*k22*k24^3*k34+100864*k23*k24^3*k34-16064*k24^4*k34+8714*k22^3*k33*k34+37876*k22^2*k23*k33*k34+37884*k22*k23^2*k33*k34-2344*k23^3*k33*k34+71112*k22^2*k24*k33*k34+193768*k22*k23*k24*k33*k34+178664*k23^2*k24*k33*k34+76128*k22*k24^2*k33*k34+235816*k23*k24^2*k33*k34+21960*k24^3*k33*k34+24910*k22^2*k33^2*k34+43184*k22*k23*k33^2*k34+10292*k23^2*k33^2*k34+76052*k22*k24*k33^2*k34+91128*k23*k24*k33^2*k34+35020*k24^2*k33^2*k34+11838*k22*k33^3*k34+3372*k23*k33^3*k34+20296*k24*k33^3*k34-7196*k33^4*k34-37360*k22^3*k34^2-5920*k22^2*k23*k34^2-11952*k22*k23^2*k34^2-5920*k22^2*k24*k34^2+114768*k22*k23*k24*k34^2+306624*k23^2*k24*k34^2-11952*k22*k24^2*k34^2+306624*k23*k24^2*k34^2+10140*k22^2*k33*k34^2-7816*k22*k23*k33*k34^2-11952*k23^2*k33*k34^2+29472*k22*k24*k33*k34^2+239168*k23*k24*k33*k34^2+34288*k24^2*k33*k34^2+10140*k22*k33^2*k34^2-5920*k23*k33^2*k34^2+47620*k24*k33^2*k34^2-37360*k33^3*k34^2-14632*k22^2*k34^3-71736*k22*k23*k34^3-10112*k23^2*k34^3-71736*k22*k24*k34^3+83136*k23*k24*k34^3-10112*k24^2*k34^3-23964*k22*k33*k34^3+3832*k23*k33*k34^3+9240*k24*k33*k34^3-82560*k33^2*k34^3-39888*k22*k34^4-27968*k23*k34^4-27968*k24*k34^4-143408*k33*k34^4-90240*k34^5-16*k13^4*(1412*k14+2392*k22-11696*k23+524*k24+2254*k33+1004*k34-2021*k44)+6188*k22^4*k44+12698*k22^3*k23*k44+21208*k22^2*k23^2*k44+39180*k22*k23^3*k44+32336*k23^4*k44+23562*k22^3*k24*k44+40876*k22^2*k23*k24*k44+90424*k22*k23^2*k24*k44+2272*k23^3*k24*k44+36872*k22^2*k24^2*k44+21076*k22*k23*k24^2*k44+52128*k23^2*k24^2*k44-6924*k22*k24^3*k44-19104*k23*k24^3*k44-36064*k24^4*k44-6836*k22^3*k33*k44-19410*k22^2*k23*k33*k44+97952*k22*k23^2*k33*k44+108068*k23^3*k33*k44-19410*k22^2*k24*k33*k44+166104*k22*k23*k24*k33*k44+132832*k23^2*k24*k33*k44+97952*k22*k24^2*k33*k44+132832*k23*k24^2*k33*k44+108068*k24^3*k33*k44-23072*k22^2*k33^2*k44+65986*k22*k23*k33^2*k44+118944*k23^2*k33^2*k44+67124*k22*k24*k33^2*k44+135064*k23*k24*k33^2*k44+76020*k24^2*k33^2*k44+8096*k22*k33^3*k44+50682*k23*k33^3*k44+38038*k24*k33^3*k44+27224*k33^4*k44+8714*k22^3*k34*k44+71112*k22^2*k23*k34*k44+76128*k22*k23^2*k34*k44+21960*k23^3*k34*k44+37876*k22^2*k24*k34*k44+193768*k22*k23*k24*k34*k44+235816*k23^2*k24*k34*k44+37884*k22*k24^2*k34*k44+178664*k23*k24^2*k34*k44-2344*k24^3*k34*k44+8564*k22^2*k33*k34*k44+174260*k22*k23*k33*k34*k44+145988*k23^2*k33*k34*k44+174260*k22*k24*k33*k34*k44+403552*k23*k24*k33*k34*k44+145988*k24^2*k33*k34*k44+61138*k22*k33^2*k34*k44+112488*k23*k33^2*k34*k44+140856*k24*k33^2*k34*k44+75840*k33^3*k34*k44+10140*k22^2*k34^2*k44+29472*k22*k23*k34^2*k44+34288*k23^2*k34^2*k44-7816*k22*k24*k34^2*k44+239168*k23*k24*k34^2*k44-11952*k24^2*k34^2*k44+63280*k22*k33*k34^2*k44+131924*k23*k33*k34^2*k44+131924*k24*k33*k34^2*k44+84792*k33^2*k34^2*k44-23964*k22*k34^3*k44+9240*k23*k34^3*k44+3832*k24*k34^3*k44-77840*k33*k34^3*k44-143408*k34^4*k44+15592*k22^3*k44^2+26502*k22^2*k23*k44^2+43072*k22*k23^2*k44^2+4632*k23^3*k44^2+48764*k22^2*k24*k44^2+33484*k22*k23*k24*k44^2+35880*k23^2*k24*k44^2+28272*k22*k24^2*k44^2+740*k23*k24^2*k44^2-17636*k24^3*k44^2-23072*k22^2*k33*k44^2+67124*k22*k23*k33*k44^2+76020*k23^2*k33*k44^2+65986*k22*k24*k33*k44^2+135064*k23*k24*k33*k44^2+118944*k24^2*k33*k44^2+22280*k22*k33^2*k44^2+72190*k23*k33^2*k44^2+72190*k24*k33^2*k44^2+54864*k33^3*k44^2+24910*k22^2*k34*k44^2+76052*k22*k23*k34*k44^2+35020*k23^2*k34*k44^2+43184*k22*k24*k34*k44^2+91128*k23*k24*k34*k44^2+10292*k24^2*k34*k44^2+61138*k22*k33*k34*k44^2+140856*k23*k33*k34*k44^2+112488*k24*k33*k34*k44^2+168584*k33^2*k34*k44^2+10140*k22*k34^2*k44^2+47620*k23*k34^2*k44^2-5920*k24*k34^2*k44^2+84792*k33*k34^2*k44^2-82560*k34^3*k44^2+16682*k22^2*k44^3+10990*k22*k23*k44^3+15512*k23^2*k44^3+22984*k22*k24*k44^3+816*k23*k24*k44^3-4328*k24^2*k44^3+8096*k22*k33*k44^3+38038*k23*k33*k44^3+50682*k24*k33*k44^3+54864*k33^2*k44^3+11838*k22*k34*k44^3+20296*k23*k34*k44^3+3372*k24*k34*k44^3+75840*k33*k34*k44^3-37360*k34^2*k44^3+2410*k22*k44^4-2644*k23*k44^4-4326*k24*k44^4+27224*k33*k44^4-7196*k34*k44^4-1456*k44^5-16*k14^4*(2392*k22+524*k23-11696*k24-2021*k33+1004*k34+2254*k44)-4*k14^3*(8167*k22^2+2528*k23^2-153520*k24^2+75052*k24*k33-1158*k33^2-36080*k24*k34-5490*k33*k34-82236*k24*k44-27017*k33*k44+586*k34*k44+4409*k44^2+k22*(4794*k23-71284*k24-24318*k33+4926*k34+2367*k44)+k23*(-38864*k24+2682*k33-12832*k34+3926*k44))+4*k13^3*(7696*k14^2-8167*k22^2+153520*k23^2+38864*k23*k24-2528*k24^2+82236*k23*k33-3926*k24*k33-4409*k33^2+36080*k23*k34+12832*k24*k34-586*k33*k34-8*k14*(738*k22-4522*k23+1132*k24+597*k33-3152*k34-71*k44)-75052*k23*k44-2682*k24*k44+27017*k33*k44+5490*k34*k44+1158*k44^2+k22*(71284*k23-4794*k24-2367*k33-4926*k34+24318*k44))-4*k14^2*(1082*k22^3+2528*k23^3-153520*k24^3+191328*k24^2*k33+5532*k24*k33^2-3878*k33^3-76272*k24^2*k34-17082*k24*k33*k34-8755*k33^2*k34-76656*k24*k34^2-8572*k33*k34^2+2528*k34^3-175576*k24^2*k44+84252*k24*k33*k44-19005*k33^2*k44-41858*k24*k34*k44-36497*k33*k34*k44+2988*k34^2*k44-51388*k24*k44^2-29736*k33*k44^2-2573*k34*k44^2+1082*k44^3-4*k23^2*(19164*k24+2143*k33-664*k34+2143*k44)-k22^2*(2573*k23+51388*k24+29736*k33-2956*k34+8080*k44)+k22*(2988*k23^2-175576*k24^2+84252*k24*k33-19005*k33^2-42938*k24*k34+4604*k33*k34-8572*k34^2-111658*k24*k44-164*k33*k44-1144*k34*k44-8080*k44^2-k23*(41858*k24+36497*k33+4060*k34+1144*k44))-k23*(76272*k24^2+8755*k33^2-15620*k33*k34-2656*k34^2-4604*k33*k44+4060*k34*k44-2956*k44^2+2*k24*(8541*k33+76704*k34+21469*k44)))+4*k13^2*(7696*k14^3-1082*k22^3+153520*k23^3+76272*k23^2*k24+76656*k23*k24^2-2528*k24^3+175576*k23^2*k33+42938*k23*k24*k33+8572*k24^2*k33+51388*k23*k33^2-2956*k24*k33^2-1082*k33^3+76272*k23^2*k34+153408*k23*k24*k34-2656*k24^2*k34+41858*k23*k33*k34+4060*k24*k33*k34+2573*k33^2*k34+76656*k23*k34^2-2656*k24*k34^2-2988*k33*k34^2-2528*k34^3-191328*k23^2*k44+17082*k23*k24*k44+8572*k24^2*k44-84252*k23*k33*k44-4604*k24*k33*k44+29736*k33^2*k44+17082*k23*k34*k44-15620*k24*k34*k44+36497*k33*k34*k44+8572*k34^2*k44-5532*k23*k44^2+8755*k24*k44^2+19005*k33*k44^2+8755*k34*k44^2+3878*k44^3+8*k14^2*(1629*k22+10742*k23+10742*k24+1629*k33+10742*k34+1629*k44)+k22^2*(51388*k23+2573*k24+8080*k33-2956*k34+29736*k44)+k14*(185*k22^2+76272*k23^2+76656*k24^2-43806*k24*k33+185*k33^2+49984*k24*k34+44666*k33*k34+76656*k34^2+58954*k24*k44+33208*k33*k44+58954*k34*k44+8970*k44^2+20*k23*(7256*k24+2076*k33+7256*k34+871*k44)+k22*(41520*k23+44666*k24+496*k33-43806*k34+33208*k44))+k22*(175576*k23^2-2988*k24^2+8080*k33^2+1144*k33*k34+8572*k34^2+2*k23*(20929*k24+55829*k33+21469*k34-42126*k44)+164*k33*k44-4604*k34*k44+19005*k44^2+k24*(1144*k33+4060*k34+36497*k44)))+2*k14*(588*k22^4-4192*k23^4+93568*k24^4-150104*k24^3*k33-11064*k24^2*k33^2-26468*k24*k33^3-1322*k33^4+72160*k24^3*k34+34164*k24^2*k33*k34+6240*k24*k33^2*k34+10148*k33^3*k34+153312*k24^2*k34^2+20424*k24*k33*k34^2+23810*k33^2*k34^2+10848*k24*k34^3+4620*k33*k34^3-13984*k34^4+164472*k24^3*k44-168504*k24^2*k33*k44+2860*k24*k33^2*k44+19019*k33^3*k44+83716*k24^2*k34*k44+22752*k24*k33*k34*k44+70428*k33^2*k34*k44+57384*k24*k34^2*k44+65962*k33*k34^2*k44+1916*k34^3*k44+102776*k24^2*k44^2-9128*k24*k33*k44^2+36095*k33^2*k44^2+23496*k24*k34*k44^2+56244*k33*k34*k44^2-2960*k34^2*k44^2+19908*k24*k44^3+25341*k33*k44^3+1686*k34*k44^3-2163*k44^4-4*k23^3*(4528*k24+1963*k33-6416*k34+1341*k44)+k22^3*(1162*k23+30828*k24+2558*k33+538*k34+13209*k44)+2*k22^2*(2897*k23^2+68194*k24^2+3375*k33^2+10363*k33*k34+11905*k34^2-22247*k33*k44+5908*k34*k44+13540*k44^2+2*k23*(8077*k24+1998*k33+12953*k34+3854*k44)+k24*(-38805*k33+20718*k34+55178*k44))+2*k23^2*(85936*k24^2-2956*k33^2+4060*k33*k34-2656*k34^2-4604*k33*k44-15620*k34*k44+8755*k44^2+k24*(-43806*k33+49984*k34+58954*k44))+2*k23*(36176*k24^3-1453*k33^3-8448*k34^3-13168*k34^2*k44-8358*k34*k44^2-1453*k44^3-2*k33^2*(4179*k34+226*k44)+20*k24^2*(871*k33+7256*k34+2076*k44)-4*k33*(3292*k34^2+3451*k34*k44+113*k44^2)+k24*(-46578*k33^2+48544*k34^2+85608*k34*k44+13140*k44^2+4*k33*(8819*k34+3555*k44)))+2*k22*(74*k23^3+96196*k24^3+1648*k33^3+7781*k33^2*k34+808*k33*k34^2-1758*k34^3-2087*k33^2*k44+3194*k33*k34*k44+7368*k34^2*k44-9728*k33*k44^2+6099*k34*k44^2+6132*k44^3+2*k23^2*(20469*k24+530*k33+9606*k34+9516*k44)+k24^2*(-92660*k33+51482*k34+120577*k44)+k24*(-19218*k33^2+31158*k33*k34+59792*k34^2-70164*k33*k44+35864*k34*k44+49777*k44^2)+k23*(51540*k24^2+2449*k33^2+17724*k33*k34-13168*k34^2+5129*k33*k44+19208*k34*k44+6082*k44^2+k24*(-13086*k33+108076*k34+36144*k44))))+2*k13*(-11296*k14^4+588*k22^4+93568*k23^4+72352*k23^3*k24+171872*k23^2*k24^2-18112*k23*k24^3-4192*k24^4+164472*k23^3*k33+83040*k23^2*k24*k33+117908*k23*k24^2*k33-5364*k24^3*k33+102776*k23^2*k33^2+26280*k23*k24*k33^2+17510*k24^2*k33^2+19908*k23*k33^3-2906*k24*k33^3-2163*k33^4+72160*k23^3*k34+290240*k23^2*k24*k34+99968*k23*k24^2*k34+25664*k24^3*k34+83716*k23^2*k33*k34+171216*k23*k24*k33*k34-31240*k24^2*k33*k34+23496*k23*k33^2*k34-16716*k24*k33^2*k34+1686*k33^3*k34+153312*k23^2*k34^2+97088*k23*k24*k34^2-5312*k24^2*k34^2+57384*k23*k33*k34^2-26336*k24*k33*k34^2-2960*k33^2*k34^2+10848*k23*k34^3-16896*k24*k34^3+1916*k33*k34^3-13984*k34^4-150104*k23^3*k44+34840*k23^2*k24*k44-87612*k23*k24^2*k44-7852*k24^3*k44-168504*k23^2*k33*k44+28440*k23*k24*k33*k44-9208*k24^2*k33*k44-9128*k23*k33^2*k44-904*k24*k33^2*k44+25341*k33^3*k44+34164*k23^2*k34*k44+70552*k23*k24*k34*k44+8120*k24^2*k34*k44+22752*k23*k33*k34*k44-27608*k24*k33*k34*k44+56244*k33^2*k34*k44+20424*k23*k34^2*k44-26336*k24*k34^2*k44+65962*k33*k34^2*k44+4620*k34^3*k44-11064*k23^2*k44^2-93156*k23*k24*k44^2-5912*k24^2*k44^2+2860*k23*k33*k44^2-904*k24*k33*k44^2+36095*k33^2*k44^2+6240*k23*k34*k44^2-16716*k24*k34*k44^2+70428*k33*k34*k44^2+23810*k34^2*k44^2-26468*k23*k44^3-2906*k24*k44^3+19019*k33*k44^3+10148*k34*k44^3-1322*k44^4-16*k14^3*(738*k22+1132*k23-4522*k24-71*k33-3152*k34+597*k44)+k22^3*(30828*k23+1162*k24+13209*k33+538*k34+2558*k44)+2*k14^2*(185*k22^2+76656*k23^2+76272*k24^2+17420*k24*k33+8970*k33^2+145120*k24*k34+58954*k33*k34+76656*k34^2+2*k23*(72560*k24+29477*k33+24992*k34-21903*k44)+41520*k24*k44+33208*k33*k44+44666*k34*k44+185*k44^2+k22*(44666*k23+41520*k24+33208*k33-43806*k34+496*k44))+2*k22^2*(68194*k23^2+2897*k24^2+13540*k33^2+5908*k33*k34+11905*k34^2+k23*(16154*k24+55178*k33+20718*k34-38805*k44)-22247*k33*k44+10363*k34*k44+3375*k44^2+k24*(7708*k33+25906*k34+3996*k44))+2*k22*(96196*k23^3+74*k24^3+6132*k33^3+6099*k33^2*k34+7368*k33*k34^2-1758*k34^3+k23^2*(51540*k24+120577*k33+51482*k34-92660*k44)-9728*k33^2*k44+3194*k33*k34*k44+808*k34^2*k44-2087*k33*k44^2+7781*k34*k44^2+1648*k44^3+4*k24^2*(4758*k33+4803*k34+265*k44)+k23*(40938*k24^2+49777*k33^2+35864*k33*k34+59792*k34^2+2*k24*(18072*k33+54038*k34-6543*k44)-70164*k33*k44+31158*k34*k44-19218*k44^2)+k24*(6082*k33^2+19208*k33*k34-13168*k34^2+5129*k33*k44+17724*k34*k44+2449*k44^2))+2*k14*(784*k22^3+2*k22^2*(7525*k23+7525*k24+2234*k33-17826*k34+2234*k44)+k22*(51482*k23^2+51482*k24^2+4163*k33^2-7332*k33*k34+10212*k34^2+2*k23*(80348*k24+16663*k33+33760*k34-7487*k44)+596*k33*k44-7332*k34*k44+4163*k44^2+k24*(-14974*k33+67520*k34+33326*k44))+2*(19432*k23^3+19432*k24^3+102*k33^3+11391*k33^2*k34+29896*k33*k34^2+10392*k34^3+16883*k33^2*k44+50444*k33*k34*k44+29896*k34^2*k44+16883*k33*k44^2+11391*k34*k44^2+102*k44^3+k23^2*(72560*k24+21469*k33+76704*k34+8541*k44)+k24^2*(8541*k33+76704*k34+21469*k44)+k24*(-23289*k33^2+17638*k33*k34+24272*k34^2+7110*k33*k44+42804*k34*k44+6570*k44^2)+k23*(72560*k24^2+6570*k33^2+42804*k33*k34+24272*k34^2+7110*k33*k44+17638*k34*k44-23289*k44^2+k24*(6588*k33+50464*k34+6588*k44))))))+k12*(-32256*k13^6-32256*k14^6+350*k22^4*k23^2-4312*k22^3*k23^3-35112*k22^2*k23^4-60032*k22*k23^5-32256*k23^6+3024*k22^3*k23^2*k24-16128*k22^2*k23^3*k24-56896*k22*k23^4*k24-43008*k23^5*k24+350*k22^4*k24^2+3024*k22^3*k23*k24^2+14672*k22^2*k23^2*k24^2-21248*k22*k23^3*k24^2-45184*k23^4*k24^2-4312*k22^3*k24^3-16128*k22^2*k23*k24^3-21248*k22*k23^2*k24^3-8448*k23^3*k24^3-35112*k22^2*k24^4-56896*k22*k23*k24^4-45184*k23^2*k24^4-60032*k22*k24^5-43008*k23*k24^5-32256*k24^6+3605*k22^5*k33+19572*k22^4*k23*k33+44576*k22^3*k23^2*k33+11536*k22^2*k23^3*k33-69832*k22*k23^4*k33-62160*k23^5*k33+9352*k22^4*k24*k33+40432*k22^3*k23*k24*k33+48608*k22^2*k23^2*k24*k33-27776*k22*k23^3*k24*k33-61152*k23^4*k24*k33+25396*k22^3*k24^2*k33+81752*k22^2*k23*k24^2*k33+42152*k22*k23^2*k24^2*k33-38208*k23^3*k24^2*k33+45600*k22^2*k24^3*k33-17344*k22*k23*k24^3*k33-47232*k23^2*k24^3*k33+67824*k22*k24^4*k33-51120*k23*k24^4*k33+48544*k24^5*k33+12621*k22^4*k33^2+58016*k22^3*k23*k33^2+77672*k22^2*k23^2*k33^2+6720*k22*k23^3*k33^2-38248*k23^4*k33^2+25984*k22^3*k24*k33^2+71904*k22^2*k23*k24*k33^2+41216*k22*k23^2*k24*k33^2-19712*k23^3*k24*k33^2+53004*k22^2*k24^2*k33^2+66968*k22*k23*k24^2*k33^2+1480*k23^2*k24^2*k33^2+11784*k22*k24^3*k33^2-26512*k23*k24^3*k33^2-5344*k24^4*k33^2+19026*k22^3*k33^3+56420*k22^2*k23*k33^3+41384*k22*k23^2*k33^3-4032*k23^3*k33^3+24696*k22^2*k24*k33^3+36512*k22*k23*k24*k33^3+6272*k23^2*k24*k33^3+21980*k22*k24^2*k33^3+1632*k23*k24^2*k33^3-6608*k24^3*k33^3+11914*k22^2*k33^4+18592*k22*k23*k33^4+2352*k23^2*k33^4+7224*k22*k24*k33^4+1904*k23*k24*k33^4-5288*k24^2*k33^4+3178*k22*k33^5+350*k23*k33^5-224*k24*k33^5-56*k22^4*k23*k34+4648*k22^3*k23^2*k34-17472*k22^2*k23^3*k34-59024*k22*k23^4*k34-43008*k23^5*k34-56*k22^4*k24*k34+65184*k22^3*k23*k24*k34+129232*k22^2*k23^2*k24*k34+67296*k22*k23^3*k24*k34-47360*k23^4*k24*k34+4648*k22^3*k24^2*k34+129232*k22^2*k23*k24^2*k34+412320*k22*k23^2*k24^2*k34+289408*k23^3*k24^2*k34-17472*k22^2*k24^3*k34+67296*k22*k23*k24^3*k34+289408*k23^2*k24^3*k34-59024*k22*k24^4*k34-47360*k23*k24^4*k34-43008*k24^5*k34+7728*k22^4*k33*k34+38416*k22^3*k23*k33*k34+45360*k22^2*k23^2*k33*k34-27776*k22*k23^3*k33*k34-59024*k23^4*k33*k34+72096*k22^3*k24*k33*k34+238592*k22^2*k23*k24*k33*k34+256880*k22*k23^2*k24*k33*k34+42624*k23^3*k24*k33*k34+61664*k22^2*k24^2*k33*k34+289152*k22*k23*k24^2*k33*k34+332160*k23^2*k24^2*k33*k34-13504*k22*k24^3*k33*k34+96128*k23*k24^3*k33*k34-49968*k24^4*k33*k34+25284*k22^3*k33^2*k34+71904*k22^2*k23*k33^2*k34+45360*k22*k23^2*k33^2*k34-17472*k23^3*k33^2*k34+119640*k22^2*k24*k33^2*k34+215376*k22*k23*k24*k33^2*k34+120400*k23^2*k24*k33^2*k34+48656*k22*k24^2*k33^2*k34+105120*k23*k24^2*k33^2*k34-24304*k24^3*k33^2*k34+25284*k22^2*k33^3*k34+38416*k22*k23*k33^3*k34+4648*k23^2*k33^3*k34+59288*k22*k24*k33^3*k34+54368*k23*k24*k33^3*k34-11624*k24^2*k33^3*k34+7728*k22*k33^4*k34-56*k23*k33^4*k34-14392*k22^4*k34^2+6744*k22^3*k23*k34^2+20584*k22^2*k23^2*k34^2-4688*k22*k23^3*k34^2-32128*k23^4*k34^2+6744*k22^3*k24*k34^2+93984*k22^2*k23*k24*k34^2+334864*k22*k23^2*k24*k34^2+288640*k23^3*k24*k34^2+20584*k22^2*k24^2*k34^2+334864*k22*k23*k24^2*k34^2+610176*k23^2*k24^2*k34^2-4688*k22*k24^3*k34^2+288640*k23*k24^3*k34^2-32128*k24^4*k34^2+23676*k22^3*k33*k34^2+86368*k22^2*k23*k33*k34^2+75768*k22*k23^2*k33*k34^2-5072*k23^3*k33*k34^2+48792*k22^2*k24*k33*k34^2+286912*k22*k23*k24*k33*k34^2+411856*k23^2*k24*k33*k34^2+9152*k22*k24^2*k33*k34^2+343504*k23*k24^2*k33*k34^2-39408*k24^3*k33*k34^2+49820*k22^2*k33^2*k34^2+75752*k22*k23*k33^2*k34^2+23176*k23^2*k33^2*k34^2+47264*k22*k24*k33^2*k34^2+165744*k23*k24*k33^2*k34^2-23648*k24^2*k33^2*k34^2+17428*k22*k33^3*k34^2+840*k23*k33^3*k34^2+2152*k24*k33^3*k34^2+112*k33^4*k34^2-5696*k22^3*k34^3-30992*k22^2*k23*k34^3-38352*k22*k23^2*k34^3+1280*k23^3*k34^3-30992*k22^2*k24*k34^3+104832*k22*k23*k24*k34^3+310912*k23^2*k24*k34^3-38352*k22*k24^2*k34^3+310912*k23*k24^2*k34^3+1280*k24^3*k34^3+11104*k22^2*k33*k34^3-12240*k22*k23*k33*k34^3+592*k23^2*k33*k34^3-10736*k22*k24*k33*k34^3+183648*k23*k24*k33*k34^3-31408*k24^2*k33*k34^3-7768*k22*k33^2*k34^3-43088*k23*k33^2*k34^3-34784*k24*k33^2*k34^3-1792*k33^3*k34^3-9184*k22^2*k34^4-43952*k22*k23*k34^4-16768*k23^2*k34^4-43952*k22*k24*k34^4+68608*k23*k24*k34^4-16768*k24^2*k34^4-32928*k22*k33*k34^4-95616*k23*k33*k34^4-91184*k24*k33*k34^4-12992*k33^2*k34^4-24800*k22*k34^5-63488*k23*k34^5-63488*k24*k34^5-20832*k33*k34^5-10752*k34^6-16*k13^5*(2688*k14+4673*k22+976*k23+3968*k24+3885*k33+2688*k34-3034*k44)+3605*k22^5*k44+9352*k22^4*k23*k44+25396*k22^3*k23^2*k44+45600*k22^2*k23^3*k44+67824*k22*k23^4*k44+48544*k23^5*k44+19572*k22^4*k24*k44+40432*k22^3*k23*k24*k44+81752*k22^2*k23^2*k24*k44-17344*k22*k23^3*k24*k44-51120*k23^4*k24*k44+44576*k22^3*k24^2*k44+48608*k22^2*k23*k24^2*k44+42152*k22*k23^2*k24^2*k44-47232*k23^3*k24^2*k44+11536*k22^2*k24^3*k44-27776*k22*k23*k24^3*k44-38208*k23^2*k24^3*k44-69832*k22*k24^4*k44-61152*k23*k24^4*k44-62160*k24^5*k44-16996*k22^4*k33*k44-39636*k22^3*k23*k33*k44-20200*k22^2*k23^2*k33*k44+48944*k22*k23^3*k33*k44+71216*k23^4*k33*k44-39636*k22^3*k24*k33*k44+99072*k22^2*k23*k24*k33*k44+100472*k22*k23^2*k24*k33*k44-17392*k23^3*k24*k33*k44-20200*k22^2*k24^2*k33*k44+100472*k22*k23*k24^2*k33*k44+3968*k23^2*k24^2*k33*k44+48944*k22*k24^3*k33*k44-17392*k23*k24^3*k33*k44+71216*k24^4*k33*k44-34744*k22^3*k33^2*k44-82648*k22^2*k23*k33^2*k44-29464*k22*k23^2*k33^2*k44+31216*k23^3*k33^2*k44+16736*k22^2*k24*k33^2*k44+77592*k22*k23*k24*k33^2*k44+35744*k23^2*k24*k33^2*k44+33688*k22*k24^2*k33^2*k44+33304*k23*k24^2*k33^2*k44+7904*k24^3*k33^2*k44-31812*k22^2*k33^3*k44-33176*k22*k23*k33^3*k44+10232*k23^2*k33^3*k44+19172*k22*k24*k33^3*k44+40456*k23*k24*k33^3*k44+13184*k24^2*k33^3*k44-3876*k22*k33^4*k44+10640*k23*k33^4*k44+9160*k24*k33^4*k44+1288*k33^5*k44+7728*k22^4*k34*k44+72096*k22^3*k23*k34*k44+61664*k22^2*k23^2*k34*k44-13504*k22*k23^3*k34*k44-49968*k23^4*k34*k44+38416*k22^3*k24*k34*k44+238592*k22^2*k23*k24*k34*k44+289152*k22*k23^2*k24*k34*k44+96128*k23^3*k24*k34*k44+45360*k22^2*k24^2*k34*k44+256880*k22*k23*k24^2*k34*k44+332160*k23^2*k24^2*k34*k44-27776*k22*k24^3*k34*k44+42624*k23*k24^3*k34*k44-59024*k24^4*k34*k44+20968*k22^3*k33*k34*k44+98280*k22^2*k23*k33*k34*k44+98568*k22*k23^2*k33*k34*k44-20992*k23^3*k33*k34*k44+98280*k22^2*k24*k33*k34*k44+383136*k22*k23*k24*k33*k34*k44+266608*k23^2*k24*k33*k34*k44+98568*k22*k24^2*k33*k34*k44+266608*k23*k24^2*k33*k34*k44-20992*k24^3*k33*k34*k44+17592*k22^2*k33^2*k34*k44+80904*k22*k23*k33^2*k34*k44+31968*k23^2*k33^2*k34*k44+78536*k22*k24*k33^2*k34*k44+174176*k23*k24*k33^2*k34*k44+19592*k24^2*k33^2*k34*k44+19892*k22*k33^3*k34*k44+48016*k23*k33^3*k34*k44+47664*k24*k33^3*k34*k44+5432*k33^4*k34*k44+23676*k22^3*k34^2*k44+48792*k22^2*k23*k34^2*k44+9152*k22*k23^2*k34^2*k44-39408*k23^3*k34^2*k44+86368*k22^2*k24*k34^2*k44+286912*k22*k23*k24*k34^2*k44+343504*k23^2*k24*k34^2*k44+75768*k22*k24^2*k34^2*k44+411856*k23*k24^2*k34^2*k44-5072*k24^3*k34^2*k44+43440*k22^2*k33*k34^2*k44+95920*k22*k23*k33*k34^2*k44+8480*k23^2*k33*k34^2*k44+95920*k22*k24*k33*k34^2*k44+310208*k23*k24*k33*k34^2*k44+8480*k24^2*k33*k34^2*k44+30376*k22*k33^2*k34^2*k44+29680*k23*k33^2*k34^2*k44+32432*k24*k33^2*k34^2*k44+11536*k33^3*k34^2*k44+11104*k22^2*k34^3*k44-10736*k22*k23*k34^3*k44-31408*k23^2*k34^3*k44-12240*k22*k24*k34^3*k44+183648*k23*k24*k34^3*k44+592*k24^2*k34^3*k44-3376*k22*k33*k34^3*k44-67488*k23*k33*k34^3*k44-67488*k24*k33*k34^3*k44-2016*k33^2*k34^3*k44-32928*k22*k34^4*k44-91184*k23*k34^4*k44-95616*k24*k34^4*k44-26432*k33*k34^4*k44-20832*k34^5*k44+12621*k22^4*k44^2+25984*k22^3*k23*k44^2+53004*k22^2*k23^2*k44^2+11784*k22*k23^3*k44^2-5344*k23^4*k44^2+58016*k22^3*k24*k44^2+71904*k22^2*k23*k24*k44^2+66968*k22*k23^2*k24*k44^2-26512*k23^3*k24*k44^2+77672*k22^2*k24^2*k44^2+41216*k22*k23*k24^2*k44^2+1480*k23^2*k24^2*k44^2+6720*k22*k24^3*k44^2-19712*k23*k24^3*k44^2-38248*k24^4*k44^2-34744*k22^3*k33*k44^2+16736*k22^2*k23*k33*k44^2+33688*k22*k23^2*k33*k44^2+7904*k23^3*k33*k44^2-82648*k22^2*k24*k33*k44^2+77592*k22*k23*k24*k33*k44^2+33304*k23^2*k24*k33*k44^2-29464*k22*k24^2*k33*k44^2+35744*k23*k24^2*k33*k44^2+31216*k24^3*k33*k44^2-17616*k22^2*k33^2*k44^2+11132*k22*k23*k33^2*k44^2+27000*k23^2*k33^2*k44^2+11132*k22*k24*k33^2*k44^2+64480*k23*k24*k33^2*k44^2+27000*k24^2*k33^2*k44^2-1480*k22*k33^3*k44^2+32616*k23*k33^3*k44^2+31732*k24*k33^3*k44^2+3976*k33^4*k44^2+25284*k22^3*k34*k44^2+119640*k22^2*k23*k34*k44^2+48656*k22*k23^2*k34*k44^2-24304*k23^3*k34*k44^2+71904*k22^2*k24*k34*k44^2+215376*k22*k23*k24*k34*k44^2+105120*k23^2*k24*k34*k44^2+45360*k22*k24^2*k34*k44^2+120400*k23*k24^2*k34*k44^2-17472*k24^3*k34*k44^2+17592*k22^2*k33*k34*k44^2+78536*k22*k23*k33*k34*k44^2+19592*k23^2*k33*k34*k44^2+80904*k22*k24*k33*k34*k44^2+174176*k23*k24*k33*k34*k44^2+31968*k24^2*k33*k34*k44^2+15072*k22*k33^2*k34*k44^2+77216*k23*k33^2*k34*k44^2+77216*k24*k33^2*k34*k44^2+16968*k33^3*k34*k44^2+49820*k22^2*k34^2*k44^2+47264*k22*k23*k34^2*k44^2-23648*k23^2*k34^2*k44^2+75752*k22*k24*k34^2*k44^2+165744*k23*k24*k34^2*k44^2+23176*k24^2*k34^2*k44^2+30376*k22*k33*k34^2*k44^2+32432*k23*k33*k34^2*k44^2+29680*k24*k33*k34^2*k44^2+19040*k33^2*k34^2*k44^2-7768*k22*k34^3*k44^2-34784*k23*k34^3*k44^2-43088*k24*k34^3*k44^2-2016*k33*k34^3*k44^2-12992*k34^4*k44^2+19026*k22^3*k44^3+24696*k22^2*k23*k44^3+21980*k22*k23^2*k44^3-6608*k23^3*k44^3+56420*k22^2*k24*k44^3+36512*k22*k23*k24*k44^3+1632*k23^2*k24*k44^3+41384*k22*k24^2*k44^3+6272*k23*k24^2*k44^3-4032*k24^3*k44^3-31812*k22^2*k33*k44^3+19172*k22*k23*k33*k44^3+13184*k23^2*k33*k44^3-33176*k22*k24*k33*k44^3+40456*k23*k24*k33*k44^3+10232*k24^2*k33*k44^3-1480*k22*k33^2*k44^3+31732*k23*k33^2*k44^3+32616*k24*k33^2*k44^3+6384*k33^3*k44^3+25284*k22^2*k34*k44^3+59288*k22*k23*k34*k44^3-11624*k23^2*k34*k44^3+38416*k22*k24*k34*k44^3+54368*k23*k24*k34*k44^3+4648*k24^2*k34*k44^3+19892*k22*k33*k34*k44^3+47664*k23*k33*k34*k44^3+48016*k24*k33*k34*k44^3+16968*k33^2*k34*k44^3+17428*k22*k34^2*k44^3+2152*k23*k34^2*k44^3+840*k24*k34^2*k44^3+11536*k33*k34^2*k44^3-1792*k34^3*k44^3+11914*k22^2*k44^4+7224*k22*k23*k44^4-5288*k23^2*k44^4+18592*k22*k24*k44^4+1904*k23*k24*k44^4+2352*k24^2*k44^4-3876*k22*k33*k44^4+9160*k23*k33*k44^4+10640*k24*k33*k44^4+3976*k33^2*k44^4+7728*k22*k34*k44^4-56*k24*k34*k44^4+5432*k33*k34*k44^4+112*k34^2*k44^4+3178*k22*k44^5-224*k23*k44^5+350*k24*k44^5+1288*k33*k44^5-16*k14^5*(4673*k22+3968*k23+976*k24-3034*k33+2688*k34+3885*k44)-8*k13^4*(5648*k14^2+6633*k22^2-46784*k23^2-8576*k23*k24+6992*k24^2-10342*k23*k33+11398*k24*k33+4781*k33^2+5920*k23*k34-9504*k24*k34+7378*k33*k34+4016*k34^2+k22*(-8532*k23+5494*k24+9272*k33+6246*k34-15348*k44)+38896*k23*k44+3772*k24*k44-8902*k33*k44+6246*k34*k44+668*k44^2+2*k14*(3195*k22+2960*k23+9520*k24+3822*k33+2960*k34+3195*k44))-8*k14^4*(6633*k22^2+6992*k23^2-46784*k24^2+38896*k24*k33+668*k33^2+5920*k24*k34+6246*k33*k34+4016*k34^2-10342*k24*k44-8902*k33*k44+7378*k34*k44+4781*k44^2+2*k22*(2747*k23-4266*k24-7674*k33+3123*k34+4636*k44)+k23*(-8576*k24+3772*k33-9504*k34+11398*k44))-8*k13^3*(1056*k14^3+4135*k22^3+k22^2*(-12692*k23+3874*k24-3009*k33+3038*k34-21836*k44)-8*k14^2*(71*k22+3152*k23-1132*k24-597*k33+4522*k34-738*k44)+k22*(-71284*k23^2+17934*k24^2-1761*k33^2+1688*k33*k34-5490*k34^2-4*k23*(3276*k24+12537*k33+3004*k34-2304*k44)-567*k33*k44+6148*k34*k44+2529*k44^2+22*k24*(61*k33+270*k34+300*k44))+2*k14*(1657*k22^2-18040*k23^2-2712*k24^2+20160*k24*k33+1232*k33^2-27024*k24*k34-2664*k33*k34-18040*k34^2-2*k23*(13512*k24+1332*k33+21840*k34-10015*k44)+8846*k24*k44+1087*k33*k44-6008*k34*k44+1657*k44^2+k22*(-6008*k23+8846*k24+1087*k33+20030*k34+4024*k44))+2*(-39264*k23^3+688*k24^3+252*k33^3+1092*k33^2*k34+317*k33*k34^2-80*k34^3-2*k23^2*(9716*k24+24049*k33+9044*k34-18763*k44)-1951*k33^2*k44+1312*k33*k34*k44+2463*k34^2*k44-494*k33*k44^2+1519*k34*k44^2+413*k44^3+k24^2*(-1155*k33+4224*k34+879*k44)+k24*(2174*k33^2-15290*k33*k34-6416*k34^2-1583*k33*k44+2970*k34*k44+2520*k44^2)-k23*(10392*k24^2+11596*k33^2+4206*k33*k34+12608*k34^2-39103*k33*k44-20030*k34*k44-14534*k44^2+2*k24*(5739*k33+13512*k34+3742*k44))))-8*k14^3*(4135*k22^3+k22^2*(3874*k23-12692*k24-21836*k33+3038*k34-3009*k44)+k22*(17934*k23^2-13104*k23*k24-71284*k24^2+2529*k33^2+6148*k33*k34-5490*k34^2+4*k24*(2304*k33-3004*k34-12537*k44)-567*k33*k44+1688*k34*k44-1761*k44^2+22*k23*(300*k33+270*k34+61*k44))+2*(688*k23^3-39264*k24^3+413*k33^3+1519*k33^2*k34+2463*k33*k34^2-80*k34^3+2*k24^2*(18763*k33-9044*k34-24049*k44)-494*k33^2*k44+1312*k33*k34*k44+317*k34^2*k44-1951*k33*k44^2+1092*k34*k44^2+252*k44^3-3*k23^2*(3464*k24-293*k33-1408*k34+385*k44)+k24*(14534*k33^2+20030*k33*k34-12608*k34^2+39103*k33*k44-4206*k34*k44-11596*k44^2)-k23*(19432*k24^2-2520*k33^2-2970*k33*k34+6416*k34^2+1583*k33*k44+15290*k34*k44-2174*k44^2+2*k24*(3742*k33+13512*k34+5739*k44))))+2*k14*(175*k22^5-31744*k23^5-7808*k24^5-155584*k24^4*k33-116272*k24^3*k33^2-52936*k24^2*k33^3-47568*k24*k33^4-112*k33^5-23680*k24^4*k34-160240*k24^3*k33*k34-186312*k24^2*k33^2*k34-68816*k24*k33^3*k34+100864*k24^3*k34^2-175224*k24^2*k33*k34^2-142608*k24*k33^2*k34^2+1076*k33^3*k34^2-36224*k24^2*k34^3-161280*k24*k33*k34^3-17392*k33^2*k34^3-76160*k24*k34^4-45592*k33*k34^4-31744*k34^5-28*k22^4*(k23-424*k24-190*k33-507*k44)+41368*k24^4*k44-312824*k24^3*k33*k44-76872*k24^2*k33^2*k44-40776*k24*k33^3*k44+4580*k33^4*k44+33648*k24^3*k34*k44-52344*k24^2*k33*k34*k44-134432*k24*k33^2*k34*k44+23832*k33^3*k34*k44+163752*k24^2*k34^2*k44-121328*k24*k33*k34^2*k44+16216*k33^2*k34^2*k44-32672*k24*k34^3*k44-33744*k33*k34^3*k44-47808*k34^4*k44+92768*k24^3*k44^2-155220*k24^2*k33*k44^2+3128*k24*k33^2*k44^2+15866*k33^3*k44^2+64616*k24^2*k34*k44^2+35648*k24*k33*k34*k44^2+38608*k33^2*k34*k44^2+85952*k24*k34^2*k44^2+14840*k33*k34^2*k44^2-21544*k34^3*k44^2+61656*k24^2*k44^3-45208*k24*k33*k44^3+16308*k33^2*k44^3+32592*k24*k34*k44^3+24008*k33*k34*k44^3+420*k34^2*k44^3+11872*k24*k44^4+5320*k33*k44^4-28*k34*k44^4+175*k44^5-8*k23^4*(9520*k24+5699*k33-4752*k34+1886*k44)-8*k23^3*(4528*k24^2+2174*k33^2-15290*k33*k34-6416*k34^2-1583*k33*k44+2970*k34*k44+2520*k44^2+k24*(20160*k33-27024*k34+8846*k44))+2*k22^3*(210*k23^2+30828*k24^2+8154*k33^2+13438*k33*k34+10148*k34^2-16311*k33*k44+14822*k34*k44+20891*k44^2+4*k23*(4074*k24+3001*k33+9096*k34+4506*k44)+k24*(-22604*k33+13592*k34+48004*k44))+4*k23^2*(25216*k24^3+269*k33^3+12832*k34^3+4060*k34^2*k44-8358*k34*k44^2+5074*k44^3+k33^2*(25906*k34+10363*k44)+k24^2*(-43806*k33+145120*k34+44666*k44)+k33*(19212*k34^2+17724*k34*k44+7781*k44^2)+k24*(-35652*k33^2+67520*k33*k34+153408*k34^2-7332*k33*k44+85608*k34*k44+22782*k44^2))+2*k22^2*(-10772*k23^3+46384*k24^3+7933*k33^3+23836*k33^2*k34+15562*k33*k34^2-10080*k34^3-7851*k33^2*k44+19870*k33*k34*k44+38026*k34^2*k44-37912*k33*k44^2+29910*k34*k44^2+20891*k44^3+4*k23^2*(10744*k24+1855*k33+12953*k34+8889*k44)+k24^2*(-77610*k33+30100*k34+103052*k44)+2*k24*(782*k33^2+25154*k33*k34+22782*k34^2-45199*k33*k44+26922*k34*k44+38840*k44^2)+2*k23*(16154*k24^2+9652*k33^2+28566*k33*k34-8358*k34^2+10601*k33*k44+37300*k34*k44+14955*k44^2+8*k24*(1114*k33+9291*k34+3728*k44)))+4*k23*(-5920*k24^4+k24^3*(-40060*k33+87360*k34+5328*k44)+k33^3*(18192*k34+6719*k44)-2*k24^2*(23289*k33^2-6588*k33*k34-72560*k34^2+7487*k33*k44-80348*k34*k44-7525*k44^2)+2*k33^2*(12953*k34^2+14283*k34*k44+5959*k44^2)+k33*(30580*k34^3+52380*k34^2*k44+28566*k34*k44^2+6719*k44^3)+2*k34*(4752*k34^3+15290*k34^2*k44+12953*k34*k44^2+9096*k44^3)+2*k24*(-8602*k33^3+27024*k34^3+4*k33^2*(1427*k34-87*k44)+54038*k34^2*k44+37164*k34*k44^2+3398*k44^3+k33*(33760*k34^2+33790*k34*k44+12577*k44^2)))+2*k22*(-23904*k23^4+20684*k24^4+2290*k33^4+13438*k33^3*k34+20726*k33^2*k34^2+6332*k33*k34^3-7544*k34^4-8*k23^3*(2042*k24+2109*k33-7645*k34-558*k44)-6394*k33^3*k44+9454*k33^2*k34*k44+33118*k33*k34^2*k44+4464*k34^3*k44-7851*k33^2*k44^2+21202*k33*k34*k44^2+35556*k34^2*k44^2-16311*k33*k44^3+18024*k34*k44^3+7098*k44^4+k24^3*(-156412*k33+10656*k34+90584*k44)-4*k24^2*(9609*k33^2+7487*k33*k34-22333*k34^2+54694*k33*k44-16055*k34*k44-25763*k44^2)+2*k23^2*(40938*k24^2+4054*k33^2+52380*k33*k34+4060*k34^2+16559*k33*k44+19208*k34*k44+19013*k44^2+k24*(-30332*k33+108076*k34+48442*k44))+2*k23*(8412*k24^3+5958*k33^3-5940*k34^3+19208*k34^2*k44+37300*k34*k44^2+7411*k44^3+k33^2*(28566*k34+4727*k44)+k24^2*(-13086*k33+160696*k34+32110*k44)+k33*(17724*k34^2+41048*k34*k44+9935*k44^2)+k24*(-33608*k33^2+67580*k33*k34+85608*k34^2+23604*k33*k44+149376*k34*k44+26922*k44^2))-2*k24*(10194*k33^3+17692*k34^3-48442*k34^2*k44-29824*k34*k44^2-24002*k44^3+k33^2*(696*k34+8394*k44)+k33*(7332*k34^2-23604*k34*k44+45199*k44^2))))-4*k14^2*(2163*k22^4-k22^3*(1686*k23+19908*k24+25341*k33-2906*k34+12264*k44)+k22^2*(2960*k23^2-102776*k24^2-36095*k33^2+904*k33*k34-17510*k34^2+k24*(9128*k33-26280*k34-99554*k44)+19456*k33*k44-12164*k34*k44-27080*k44^2-6*k23*(3916*k24+9374*k33-2786*k34+2033*k44))-k22*(1916*k23^3+164472*k24^3+19019*k33^3-904*k33^2*k34-9208*k33*k34^2-5364*k34^3-4174*k33^2*k44+10258*k33*k34*k44+38064*k34^2*k44-44494*k33*k44^2+15416*k34*k44^2+13209*k44^3+2*k23^2*(28692*k24+32981*k33-13168*k34+7368*k44)+k24^2*(-168504*k33+83040*k34+241154*k44)+4*k24*(715*k33^2+7110*k33*k34+29477*k34^2-35082*k33*k44+18072*k34*k44+27589*k44^2)+4*k23*(20929*k24^2+17607*k33^2-6902*k33*k34-7810*k34^2+1597*k33*k44+9604*k34*k44+2954*k44^2+4*k24*(1422*k33+10701*k34+4483*k44)))+2*(6992*k23^4-46784*k24^4+661*k33^4+1453*k33^3*k34+2956*k33^2*k34^2+3926*k33*k34^3+2096*k34^4+4*k24^3*(18763*k33-9044*k34-24049*k44)-6*k23^3*(904*k24+385*k33-1408*k34-293*k44)-1648*k33^3*k44-2449*k33^2*k34*k44-1060*k33*k34^2*k44-74*k34^3*k44-3375*k33^2*k44^2-3996*k33*k34*k44^2-2897*k34^2*k44^2-1279*k33*k44^3-581*k34*k44^3-294*k44^4+2*k24^2*(2766*k33^2-8710*k33*k34-42968*k34^2+46330*k33*k44-25770*k34*k44-34097*k44^2)-k23^2*(76656*k24^2+11905*k33^2-13168*k33*k34-2656*k34^2+808*k33*k44-13168*k34*k44+11905*k44^2+148*k24*(69*k33+328*k34+404*k44))-k23*(36080*k24^3+5074*k33^3+12832*k34^3+19212*k34^2*k44+25906*k34*k44^2+269*k44^3+k33^2*(-8358*k34+7781*k44)+2*k24^2*(8541*k33+72560*k34+25741*k44)+2*k24*(1560*k33^2+17638*k33*k34+24992*k34^2+15579*k33*k44+54038*k34*k44+10359*k44^2)+k33*(4060*k34^2+17724*k34*k44+10363*k44^2))+k24*(13234*k33^3+6*k33^2*(7763*k34+3203*k44)+3*k33*(14602*k34^2+4362*k34*k44+12935*k44^2)+2*(4528*k34^3-20469*k34^2*k44-8077*k34*k44^2-7707*k44^3))))-4*k13^2*(11296*k14^4+2163*k22^4-16*k14^3*(71*k22-1132*k23+3152*k24-738*k33+4522*k34-597*k44)-k22^3*(19908*k23+1686*k24+12264*k33-2906*k34+25341*k44)-k22^2*(102776*k23^2-2960*k24^2+27080*k33^2+12164*k33*k34+17510*k34^2+k23*(23496*k24+99554*k33+26280*k34-9128*k44)-19456*k33*k44-904*k34*k44+36095*k44^2+6*k24*(2033*k33-2786*k34+9374*k44))-2*k14^2*(8970*k22^2+76656*k23^2+76656*k24^2-43806*k24*k33+185*k33^2+145120*k24*k34+41520*k33*k34+76272*k34^2+2*k23*(24992*k24+22333*k33+72560*k34-21903*k44)+44666*k24*k44+496*k33*k44+41520*k34*k44+185*k44^2+2*k22*(29477*k23+29477*k24+16604*k33+8710*k34+16604*k44))-k22*(164472*k23^3+1916*k24^3+13209*k33^3+15416*k33^2*k34+38064*k33*k34^2-5364*k34^3+2*k23^2*(41858*k24+120577*k33+41520*k34-84252*k44)-44494*k33^2*k44+10258*k33*k34*k44-9208*k34^2*k44-4174*k33*k44^2-904*k34*k44^2+19019*k44^3+2*k24^2*(7368*k33-13168*k34+32981*k44)+4*k24*(2954*k33^2+9604*k33*k34-7810*k34^2+1597*k33*k44-6902*k34*k44+17607*k44^2)+4*k23*(14346*k24^2+27589*k33^2+18072*k33*k34+29477*k34^2-35082*k33*k44+7110*k34*k44+715*k44^2+4*k24*(4483*k33+10701*k34+1422*k44)))-2*k14*(204*k22^3+38864*k23^3+20784*k24^3+10212*k24^2*k33-35652*k24*k33^2+784*k33^3+48544*k24^2*k34+67520*k24*k33*k34+15050*k33^2*k34+153408*k24*k34^2+51482*k33*k34^2+38864*k34^3+59792*k24^2*k44-7332*k24*k33*k44+4468*k33^2*k44+85608*k24*k34*k44+33326*k33*k34*k44+42938*k34^2*k44+22782*k24*k44^2+4163*k33*k44^2+13140*k34*k44^2+204*k44^3+2*k23^2*(76704*k24+25741*k33+72560*k34+8541*k44)+k22^2*(13140*k23+22782*k24+4163*k33-46578*k34+33766*k44)+2*k23*(24272*k24^2+33760*k24*k33+7525*k33^2+50464*k24*k34+80348*k33*k34+72560*k34^2+17638*k24*k44-7487*k33*k44+6588*k34*k44-23289*k44^2)+2*k22*(21469*k23^2+29896*k24^2-3666*k24*k33+2234*k33^2+17638*k24*k34-7487*k33*k34+8541*k34^2+50444*k24*k44+298*k33*k44+7110*k34*k44+16883*k44^2+k23*(42804*k24+16663*k33+6588*k34+7110*k44)))-2*(46784*k23^4-6992*k24^4+294*k33^4+581*k33^3*k34+2897*k33^2*k34^2+74*k33*k34^3-2096*k34^4+4*k23^3*(9020*k24+24049*k33+9044*k34-18763*k44)-6*k24^3*(293*k33+1408*k34-385*k44)+1279*k33^3*k44+3996*k33^2*k34*k44+1060*k33*k34^2*k44-3926*k34^3*k44+3375*k33^2*k44^2+2449*k33*k34*k44^2-2956*k34^2*k44^2+1648*k33*k44^3-1453*k34*k44^3-661*k44^4+k24^2*(11905*k33^2-13168*k33*k34-2656*k34^2+808*k33*k44-13168*k34*k44+11905*k44^2)+2*k23^2*(38328*k24^2+34097*k33^2+25770*k33*k34+42968*k34^2-46330*k33*k44+8710*k34*k44-2766*k44^2+k24*(25741*k33+72560*k34+8541*k44))+k24*(269*k33^3+12832*k34^3+4060*k34^2*k44-8358*k34*k44^2+5074*k44^3+k33^2*(25906*k34+10363*k44)+k33*(19212*k34^2+17724*k34*k44+7781*k44^2))+k23*(5424*k24^3+15414*k33^3+k33^2*(16154*k34-38805*k44)+148*k24^2*(404*k33+328*k34+69*k44)+6*k33*(6823*k34^2-2181*k34*k44-3203*k44^2)+2*k24*(10359*k33^2+54038*k33*k34+24992*k34^2+15579*k33*k44+17638*k34*k44+1560*k44^2)-2*(4528*k34^3+21903*k34^2*k44+23289*k34*k44^2+6617*k44^3))))+2*k13*(-21504*k14^5+175*k22^5-7808*k23^5-23680*k23^4*k24+100864*k23^3*k24^2-36224*k23^2*k24^3-76160*k23*k24^4-31744*k24^5+41368*k23^4*k33+21312*k23^3*k24*k33+178664*k23^2*k24^2*k33-70768*k23*k24^3*k33-15088*k24^4*k33+92768*k23^3*k33^2+60200*k23^2*k24*k33^2+91128*k23*k24^2*k33^2-20160*k24^3*k33^2+61656*k23^2*k33^3+27184*k23*k24*k33^3+20296*k24^2*k33^3+11872*k23*k33^4+175*k33^5-23680*k23^4*k34+349440*k23^3*k24*k34+580480*k23^2*k24^2*k34+216192*k23*k24^3*k34+38016*k24^4*k34+33648*k23^3*k33*k34+642784*k23^2*k24*k33*k34+342432*k23*k24^2*k33*k34-23760*k24^3*k33*k34+64616*k23^2*k33^2*k34+297312*k23*k24*k33^2*k34-33432*k24^2*k33^2*k34+32592*k23*k33^3*k34+72768*k24*k33^3*k34-28*k33^4*k34+100864*k23^3*k34^2+580480*k23^2*k24*k34^2+613632*k23*k24^2*k34^2+51328*k24^3*k34^2+163752*k23^2*k33*k34^2+432304*k23*k24*k33*k34^2+16240*k24^2*k33*k34^2+85952*k23*k33^2*k34^2+103624*k24*k33^2*k34^2+420*k33^3*k34^2-36224*k23^2*k34^3+216192*k23*k24*k34^3+51328*k24^2*k34^3-32672*k23*k33*k34^3+122320*k24*k33*k34^3-21544*k33^2*k34^3-76160*k23*k34^4+38016*k24*k34^4-47808*k33*k34^4-31744*k34^5-155584*k23^4*k44-160240*k23^3*k24*k44-175224*k23^2*k24^2*k44-161280*k23*k24^3*k44-45592*k24^4*k44-312824*k23^3*k33*k44-59896*k23^2*k24*k33*k44-29328*k23*k24^2*k33*k44+12664*k24^3*k33*k44-155220*k23^2*k33^2*k44+100616*k23*k24*k33^2*k44+31124*k24^2*k33^2*k44-45208*k23*k33^3*k44+26876*k24*k33^3*k44+5320*k33^4*k44-160240*k23^3*k34*k44+52704*k23^2*k24*k34*k44+270080*k23*k24^2*k34*k44+122320*k24^3*k34*k44-52344*k23^2*k33*k34*k44+270320*k23*k24*k33*k34*k44+70896*k24^2*k33*k34*k44+35648*k23*k33^2*k34*k44+114264*k24*k33^2*k34*k44+24008*k33^3*k34*k44-175224*k23^2*k34^2*k44+270080*k23*k24*k34^2*k44+76848*k24^2*k34^2*k44-121328*k23*k33*k34^2*k44+209520*k24*k33*k34^2*k44+14840*k33^2*k34^2*k44-161280*k23*k34^3*k44+122320*k24*k34^3*k44-33744*k33*k34^3*k44-45592*k34^4*k44-116272*k23^3*k44^2-186312*k23^2*k24*k44^2-142608*k23*k24^2*k44^2-17392*k24^3*k44^2-76872*k23^2*k33*k44^2-2784*k23*k24*k33*k44^2+41452*k24^2*k33*k44^2+3128*k23*k33^2*k44^2+47672*k24*k33^2*k44^2+16308*k33^3*k44^2-186312*k23^2*k34*k44^2+45664*k23*k24*k34*k44^2+103624*k24^2*k34*k44^2-134432*k23*k33*k34*k44^2+114264*k24*k33*k34*k44^2+38608*k33^2*k34*k44^2-142608*k23*k34^2*k44^2+103624*k24*k34^2*k44^2+16216*k33*k34^2*k44^2-17392*k34^3*k44^2-52936*k23^2*k44^3-68816*k23*k24*k44^3+1076*k24^2*k44^3-40776*k23*k33*k44^3+26876*k24*k33*k44^3+15866*k33^2*k44^3-68816*k23*k34*k44^3+72768*k24*k34*k44^3+23832*k33*k34*k44^3+1076*k34^2*k44^3-47568*k23*k44^4+4580*k33*k44^4-112*k44^5+28*k22^4*(424*k23-k24+507*k33+190*k44)-8*k14^4*(3195*k22+9520*k23+2960*k24+3195*k33+2960*k34+3822*k44)+2*k22^3*(30828*k23^2+210*k24^2+20891*k33^2+14822*k33*k34+10148*k34^2+4*k23*(4074*k24+12001*k33+3398*k34-5651*k44)-16311*k33*k44+13438*k34*k44+8154*k44^2+4*k24*(4506*k33+9096*k34+3001*k44))-8*k14^3*(1657*k22^2-2712*k23^2-18040*k24^2+20030*k24*k33+1657*k33^2-43680*k24*k34-6008*k33*k34-18040*k34^2-2664*k24*k44+1087*k33*k44-2664*k34*k44+1232*k44^2+k22*(8846*k23-6008*k24+4024*k33+20030*k34+1087*k44)+k23*(-27024*k24+8846*k33-27024*k34+20160*k44))+4*k14^2*(204*k22^3+20784*k23^3+38864*k24^3+17082*k24^2*k33-46578*k24*k33^2+204*k33^3+145120*k24^2*k34+13176*k24*k33*k34+13140*k33^2*k34+145120*k24*k34^2+42938*k33*k34^2+38864*k34^3+51482*k24^2*k44-14974*k24*k33*k44+4163*k33^2*k44+160696*k24*k34*k44+33326*k33*k34*k44+51482*k34^2*k44+15050*k24*k44^2+4468*k33*k44^2+15050*k34*k44^2+784*k44^3+148*k23^2*(328*k24+404*k33+328*k34+69*k44)+k22^2*(22782*k23+13140*k24+33766*k33-46578*k34+4163*k44)+2*k23*(76704*k24^2+17638*k24*k33+11391*k33^2+50464*k24*k34+42804*k33*k34+76704*k34^2+33760*k24*k44-3666*k33*k44+33760*k34*k44-17826*k44^2)+2*k22*(29896*k23^2+21469*k24^2+7110*k24*k33+16883*k33^2+6588*k24*k34+7110*k33*k34+8541*k34^2+2*k23*(21402*k24+25222*k33+8819*k34-1833*k44)+16663*k24*k44+298*k33*k44-7487*k34*k44+2234*k44^2))+2*k22^2*(46384*k23^3-10772*k24^3+20891*k33^3+29910*k33^2*k34+38026*k33*k34^2-10080*k34^3+2*k23^2*(16154*k24+51526*k33+15050*k34-38805*k44)-37912*k33^2*k44+19870*k33*k34*k44+15562*k34^2*k44-7851*k33*k44^2+23836*k34*k44^2+7933*k44^3+4*k24^2*(8889*k33+12953*k34+1855*k44)+2*k24*(14955*k33^2+37300*k33*k34-8358*k34^2+10601*k33*k44+28566*k34*k44+9652*k44^2)+2*k23*(21488*k24^2+38840*k33^2+26922*k33*k34+22782*k34^2-45199*k33*k44+25154*k34*k44+782*k44^2+8*k24*(3728*k33+9291*k34+1114*k44)))+2*k22*(20684*k23^4-23904*k24^4+7098*k33^4+18024*k33^3*k34+35556*k33^2*k34^2+4464*k33*k34^3-7544*k34^4+4*k23^3*(4206*k24+22646*k33+2664*k34-39103*k44)+8*k24^3*(558*k33+7645*k34-2109*k44)-16311*k33^3*k44+21202*k33^2*k34*k44+33118*k33*k34^2*k44+6332*k34^3*k44-7851*k33^2*k44^2+9454*k33*k34*k44^2+20726*k34^2*k44^2-6394*k33*k44^3+13438*k34*k44^3+2290*k44^4+4*k23^2*(20469*k24^2+25763*k33^2+16055*k33*k34+22333*k34^2+k24*(16055*k33+80348*k34-6543*k44)-54694*k33*k44-7487*k34*k44-9609*k44^2)+2*k24^2*(19013*k33^2+19208*k33*k34+4060*k34^2+16559*k33*k44+52380*k34*k44+4054*k44^2)-2*k23*(8168*k24^3-24002*k33^3-29824*k33^2*k34-48442*k33*k34^2+17692*k34^3-2*k24^2*(24221*k33+54038*k34-15166*k44)+45199*k33^2*k44-23604*k33*k34*k44+7332*k34^2*k44+8394*k33*k44^2+696*k34*k44^2+10194*k44^3-2*k24*(13461*k33^2+74688*k33*k34+42804*k34^2+11802*k33*k44+33790*k34*k44-16804*k44^2))+2*k24*(7411*k33^3+5*k33^2*(7460*k34+1987*k44)+k33*(19208*k34^2+41048*k34*k44+4727*k44^2)+6*(-990*k34^3+2954*k34^2*k44+4761*k34*k44^2+993*k44^3)))+4*k14*(238*k22^4+8576*k23^4+8576*k24^4+14968*k24^3*k33+3120*k24^2*k33^2-17204*k24*k33^3+238*k33^4+54048*k24^3*k34+35276*k24^2*k33*k34+11416*k24*k33^2*k34+6796*k33^3*k34+49984*k24^2*k34^2+67520*k24*k33*k34^2+20718*k33^2*k34^2+54048*k24*k34^3+22956*k33*k34^3+8576*k34^4+22956*k24^3*k44+31158*k24^2*k33*k44-696*k24*k33^2*k44+5057*k33^3*k44+108076*k24^2*k34*k44+67580*k24*k33*k34*k44+21772*k33^2*k34*k44+108076*k24*k34^2*k44+38776*k33*k34^2*k44+22956*k34^3*k44+20718*k24^2*k44^2+25154*k24*k33*k44^2+8060*k33^2*k44^2+74328*k24*k34*k44^2+21772*k33*k34*k44^2+20718*k34^2*k44^2+6796*k24*k44^3+5057*k33*k44^3+6796*k34*k44^3+238*k44^4+4*k23^3*(13512*k24+5739*k33+13512*k34+3742*k44)+k22^3*(6796*k23+6796*k24+5057*k33-17204*k34+5057*k44)+2*k23^2*(24992*k24^2+10359*k33^2+54038*k33*k34+24992*k34^2+15579*k33*k44+17638*k34*k44+1560*k44^2+2*k24*(16880*k33+25232*k34+8819*k44))+2*k22^2*(10359*k23^2+10359*k24^2+4030*k33^2-348*k33*k34+1560*k34^2+2233*k33*k44-348*k34*k44+4030*k44^2+k24*(12577*k33+5708*k34+10886*k44)+k23*(37164*k24+10886*k33+5708*k34+12577*k44))+2*k23*(27024*k24^3+3398*k33^3+27024*k34^3+33760*k34^2*k44+5708*k34*k44^2-8602*k44^3+k33^2*(37164*k34+12577*k44)+2*k24^2*(8819*k33+25232*k34+16880*k44)+k33*(54038*k34^2+33790*k34*k44-348*k44^2)+4*k24*(1427*k33^2+17664*k33*k34+12616*k34^2+8062*k33*k44+17664*k34*k44+1427*k44^2))+k22*(22956*k23^3+22956*k24^3+5057*k33^3+25154*k33^2*k34+31158*k33*k34^2+14968*k34^3+4466*k33^2*k44+37784*k33*k34*k44+31158*k34^2*k44+4466*k33*k44^2+25154*k34*k44^2+5057*k44^3+2*k23^2*(54038*k24+19388*k33+33760*k34+15579*k44)+k24^2*(31158*k33+67520*k34+38776*k44)+4*k24*(-174*k33^2+16124*k33*k34+8819*k34^2+9446*k33*k44+16895*k34*k44+5443*k44^2)+4*k23*(27019*k24^2+5443*k33^2+16895*k33*k34+8819*k34^2+9446*k33*k44+16124*k34*k44-174*k44^2+k24*(16895*k33+35328*k34+16895*k44))))))+k11*(-26208*k12^6-26208*k13^6-26208*k14^6+6312*k14^5*k22-12400*k14^4*k22^2+8496*k14^3*k22^3+4820*k14^2*k22^4+3178*k14*k22^5+630*k22^6-20832*k14^5*k23-32928*k14^4*k22*k23+11104*k14^3*k22^2*k23+23676*k14^2*k22^3*k23+7728*k14*k22^4*k23+3605*k22^5*k23-286816*k14^4*k23^2-47928*k14^3*k22*k23^2+20280*k14^2*k22^2*k23^2+17428*k14*k22^3*k23^2+12376*k22^4*k23^2+35136*k14^3*k23^3-47928*k14^2*k22*k23^3-7768*k14*k22^2*k23^3+14056*k22^3*k23^3-79776*k14^2*k23^4-32928*k14*k22*k23^4+11824*k22^2*k23^4-24800*k14*k23^5+6312*k22*k23^5+544*k23^6-62160*k14^5*k24-74176*k14^4*k22*k24+24072*k14^3*k22^2*k24+49056*k14^2*k22^3*k24+28392*k14*k22^4*k24+3605*k22^5*k24-91184*k14^4*k23*k24-10736*k14^3*k22*k23*k24+48792*k14^2*k22^2*k23*k24+72096*k14*k22^3*k23*k24+9352*k22^4*k23*k24+18480*k14^3*k23^2*k24+58944*k14^2*k22*k23^2*k24+142224*k14*k22^2*k23^2*k24+25396*k22^3*k23^2*k24-14064*k14^2*k23^3*k24+17856*k14*k22*k23^3*k24+45600*k22^2*k23^3*k24-30176*k14*k23^4*k24+67824*k22*k23^4*k24+48544*k23^5*k24-72128*k14^4*k24^2-18936*k14^3*k22*k24^2+64640*k14^2*k22^2*k24^2+52836*k14*k22^3*k24^2+12376*k22^4*k24^2-31408*k14^3*k23*k24^2+9152*k14^2*k22*k23*k24^2+61664*k14*k22^2*k23*k24^2+25396*k22^3*k23*k24^2+68576*k14^2*k23^2*k24^2+152256*k14*k22*k23^2*k24^2+42416*k22^2*k23^2*k24^2-21456*k14*k23^3*k24^2+78360*k22*k23^3*k24^2+64672*k23^4*k24^2-54624*k14^3*k24^3-18936*k14^2*k22*k24^3+14088*k14*k22^2*k24^3+14056*k22^3*k24^3-39408*k14^2*k23*k24^3-13504*k14*k22*k23*k24^3+45600*k22^2*k23*k24^3+43920*k14*k23^2*k24^3+78360*k22*k23^2*k24^3+82752*k23^3*k24^3-76544*k14^2*k24^4-74176*k14*k22*k24^4+11824*k22^2*k24^4-49968*k14*k23*k24^4+67824*k22*k23*k24^4+64672*k23^2*k24^4-74768*k14*k24^5+6312*k22*k24^5+48544*k23*k24^5+544*k24^6+6312*k14^5*k33+169344*k14^4*k22*k33+24104*k14^3*k22^2*k33+16192*k14^2*k22^3*k33-3876*k14*k22^4*k33-336*k22^5*k33-32928*k14^4*k23*k33-45104*k14^3*k22*k23*k33+122276*k14^2*k22^2*k23*k33+19892*k14*k22^3*k23*k33+8414*k22^4*k23*k33-47928*k14^3*k23^2*k33+126560*k14^2*k22*k23^2*k33+30376*k14*k22^2*k23^2*k33+19920*k22^3*k23^2*k33-47928*k14^2*k23^3*k33-3376*k14*k22*k23^3*k33+39008*k22^2*k23^3*k33-32928*k14*k23^4*k33+33120*k22*k23^4*k33+6312*k23^5*k33+71216*k14^4*k24*k33+4536*k14^3*k22*k24*k33-77824*k14^2*k22^2*k24*k33-65244*k14*k22^3*k24*k33-16996*k22^4*k24*k33+25328*k14^3*k23*k24*k33+25552*k14^2*k22*k23*k24*k33+84808*k14*k22^2*k23*k24*k33-39636*k22^3*k23*k24*k33+6464*k14^2*k23^2*k24*k33+132472*k14*k22*k23^2*k24*k33-20200*k22^2*k23^2*k24*k33+25328*k14*k23^3*k24*k33+48944*k22*k23^3*k24*k33+71216*k23^4*k24*k33+216136*k14^3*k24^2*k33+1312*k14^2*k22*k24^2*k33-177976*k14*k22^2*k24^2*k33-13672*k22^3*k24^2*k33-36832*k14^2*k23*k24^2*k33+41032*k14*k22*k23*k24^2*k33-38820*k22^2*k23*k24^2*k33-36832*k14*k23^2*k24^2*k33+195904*k22*k23^2*k24^2*k33+216136*k23^3*k24^2*k33+194544*k14^2*k24^3*k33+4536*k14*k22*k24^3*k33-352*k22^2*k24^3*k33-49184*k14*k23*k24^3*k33+24776*k22*k23*k24^3*k33+194544*k23^2*k24^3*k33+122784*k14*k24^4*k33+169344*k22*k24^4*k33+122784*k23*k24^4*k33+138112*k24^5*k33-12400*k14^4*k33^2+24104*k14^3*k22*k33^2+44560*k14^2*k22^2*k33^2-1480*k14*k22^3*k33^2-1014*k22^4*k33^2+11104*k14^3*k23*k33^2+122276*k14^2*k22*k23*k33^2+15072*k14*k22^2*k23*k33^2-8990*k22^3*k23*k33^2+20280*k14^2*k23^2*k33^2+30376*k14*k22*k23^2*k33^2+13328*k22^2*k23^2*k33^2-7768*k14*k23^3*k33^2+39008*k22*k23^3*k33^2+11824*k23^4*k33^2+7904*k14^3*k24*k33^2-16696*k14^2*k22*k24*k33^2-31404*k14*k22^2*k24*k33^2-34744*k22^3*k24*k33^2+62248*k14^2*k23*k24*k33^2+37816*k14*k22*k23*k24*k33^2-82648*k22^2*k23*k24*k33^2+82904*k14*k23^2*k24*k33^2-29464*k22*k23^2*k24*k33^2+31216*k23^3*k24*k33^2+152040*k14^2*k24^2*k33^2-16696*k14*k22*k24^2*k33^2-46144*k22^2*k24^2*k33^2-3616*k14*k23*k24^2*k33^2+131972*k22*k23*k24^2*k33^2+237888*k23^2*k24^2*k33^2-20232*k14*k24^3*k33^2+24104*k22*k24^3*k33^2+174688*k23*k24^3*k33^2+78528*k24^4*k33^2+8496*k14^3*k33^3+16192*k14^2*k22*k33^3-1480*k14*k22^2*k33^3-7932*k22^3*k33^3+23676*k14^2*k23*k33^3+19892*k14*k22*k23*k33^3-8990*k22^2*k23*k33^3+17428*k14*k23^2*k33^3+19920*k22*k23^2*k33^3+14056*k23^3*k33^3+13184*k14^2*k24*k33^3-25576*k14*k22*k24*k33^3-31812*k22^2*k24*k33^3+53752*k14*k23*k24*k33^3-33176*k22*k23*k24*k33^3+10232*k23^2*k24*k33^3+76076*k14*k24^2*k33^3+16192*k22*k24^2*k33^3+101364*k23*k24^2*k33^3+34112*k24^3*k33^3+4820*k14^2*k33^4-3876*k14*k22*k33^4-1014*k22^2*k33^4+7728*k14*k23*k33^4+8414*k22*k23*k33^4+12376*k23^2*k33^4+9160*k14*k24*k33^4-3876*k22*k24*k33^4+10640*k23*k24*k33^4+54448*k24^2*k33^4+3178*k14*k33^5-336*k22*k33^5+3605*k23*k33^5+1288*k24*k33^5+630*k33^6-62160*k14^5*k34+71216*k14^4*k22*k34+7904*k14^3*k22^2*k34+13184*k14^2*k22^3*k34+9160*k14*k22^4*k34+1288*k22^5*k34-91184*k14^4*k23*k34+25328*k14^3*k22*k23*k34+62248*k14^2*k22^2*k23*k34+53752*k14*k22^3*k23*k34+10640*k22^4*k23*k34+18480*k14^3*k23^2*k34+6464*k14^2*k22*k23^2*k34+82904*k14*k22^2*k23^2*k34+10232*k22^3*k23^2*k34-14064*k14^2*k23^3*k34+25328*k14*k22*k23^3*k34+31216*k22^2*k23^3*k34-30176*k14*k23^4*k34+71216*k22*k23^4*k34+48544*k23^5*k34-61152*k14^4*k24*k34-17392*k14^3*k22*k24*k34+33304*k14^2*k22^2*k24*k34+40456*k14*k22^3*k24*k34+10640*k22^4*k24*k34-322560*k14^3*k23*k24*k34-58656*k14^2*k22*k23*k24*k34+201232*k14*k22^2*k23*k24*k34-90416*k22^3*k23*k24*k34+81696*k14^2*k23^2*k24*k34+249264*k14*k22*k23^2*k24*k34-310440*k22^2*k23^2*k24*k34+119744*k14*k23^3*k24*k34-625648*k22*k23^3*k24*k34-311168*k23^4*k24*k34-38208*k14^3*k24^2*k34+3968*k14^2*k22*k24^2*k34+35744*k14*k22^2*k24^2*k34+10232*k22^3*k24^2*k34-350448*k14^2*k23*k24^2*k34-119792*k14*k22*k23*k24^2*k34-310440*k22^2*k23*k24^2*k34+136656*k14*k23^2*k24^2*k34-741280*k22*k23^2*k24^2*k34-600416*k23^3*k24^2*k34-47232*k14^2*k24^3*k34-17392*k14*k22*k24^3*k34+31216*k22^2*k24^3*k34-320480*k14*k23*k24^3*k34-625648*k22*k23*k24^3*k34-600416*k23^2*k24^3*k34-51120*k14*k24^4*k34+71216*k22*k24^4*k34-311168*k23*k24^4*k34+48544*k24^5*k34-74176*k14^4*k33*k34+4536*k14^3*k22*k33*k34-16696*k14^2*k22^2*k33*k34-25576*k14*k22^3*k33*k34-3876*k22^4*k33*k34-10736*k14^3*k23*k33*k34+25552*k14^2*k22*k23*k33*k34+37816*k14*k22^2*k23*k33*k34-33176*k22^3*k23*k33*k34+58944*k14^2*k23^2*k33*k34+132472*k14*k22*k23^2*k33*k34-29464*k22^2*k23^2*k33*k34+17856*k14*k23^3*k33*k34+48944*k22*k23^3*k33*k34+67824*k23^4*k33*k34-17392*k14^3*k24*k33*k34+4768*k14^2*k22*k24*k33*k34+35728*k14*k22^2*k24*k33*k34-65244*k22^3*k24*k33*k34-58656*k14^2*k23*k24*k33*k34+302272*k14*k22*k23*k24*k33*k34-361592*k22^2*k23*k24*k33*k34+249264*k14*k23^2*k24*k33*k34-875104*k22*k23^2*k24*k33*k34-625648*k23^3*k24*k33*k34+265664*k14^2*k24^2*k33*k34+4768*k14*k22*k24^2*k33*k34-177976*k22^2*k24^2*k33*k34+113760*k14*k23*k24^2*k33*k34-561312*k22*k23*k24^2*k33*k34-674016*k23^2*k24^2*k33*k34-64384*k14*k24^3*k33*k34+4536*k22*k24^3*k33*k34-73728*k23*k24^3*k33*k34+122784*k24^4*k33*k34+24072*k14^3*k33^2*k34-77824*k14^2*k22*k33^2*k34-31404*k14*k22^2*k33^2*k34-31812*k22^3*k33^2*k34+48792*k14^2*k23*k33^2*k34+84808*k14*k22*k23*k33^2*k34-82648*k22^2*k23*k33^2*k34+142224*k14*k23^2*k33^2*k34-20200*k22*k23^2*k33^2*k34+45600*k23^3*k33^2*k34+33304*k14^2*k24*k33^2*k34+35728*k14*k22*k24*k33^2*k34-151648*k22^2*k24*k33^2*k34+201232*k14*k23*k24*k33^2*k34-361592*k22*k23*k24*k33^2*k34-310440*k23^2*k24*k33^2*k34+270128*k14*k24^2*k33^2*k34-77824*k22*k24^2*k33^2*k34-36512*k23*k24^2*k33^2*k34+174688*k24^3*k33^2*k34+49056*k14^2*k33^3*k34-65244*k14*k22*k33^3*k34-34744*k22^2*k33^3*k34+72096*k14*k23*k33^3*k34-39636*k22*k23*k33^3*k34+25396*k23^2*k33^3*k34+40456*k14*k24*k33^3*k34-65244*k22*k24*k33^3*k34-90416*k23*k24*k33^3*k34+101364*k24^2*k33^3*k34+28392*k14*k33^4*k34-16996*k22*k33^4*k34+9352*k23*k33^4*k34+10640*k24*k33^4*k34+3605*k33^5*k34-72128*k14^4*k34^2+216136*k14^3*k22*k34^2+152040*k14^2*k22^2*k34^2+76076*k14*k22^3*k34^2+54448*k22^4*k34^2-31408*k14^3*k23*k34^2-36832*k14^2*k22*k23*k34^2-3616*k14*k22^2*k23*k34^2+101364*k22^3*k23*k34^2+68576*k14^2*k23^2*k34^2-36832*k14*k22*k23^2*k34^2+237888*k22^2*k23^2*k34^2-21456*k14*k23^3*k34^2+216136*k22*k23^3*k34^2+64672*k23^4*k34^2-38208*k14^3*k24*k34^2+265664*k14^2*k22*k24*k34^2+270128*k14*k22^2*k24*k34^2+101364*k22^3*k24*k34^2-350448*k14^2*k23*k24*k34^2+113760*k14*k22*k23*k24*k34^2-36512*k22^2*k23*k24*k34^2+136656*k14*k23^2*k24*k34^2-674016*k22*k23^2*k24*k34^2-600416*k23^3*k24*k34^2+104256*k14^2*k24^2*k34^2+265664*k14*k22*k24^2*k34^2+237888*k22^2*k24^2*k34^2+139360*k14*k23*k24^2*k34^2-674016*k22*k23*k24^2*k34^2-1530624*k23^2*k24^2*k34^2+4544*k14*k24^3*k34^2+216136*k22*k24^3*k34^2-600416*k23*k24^3*k34^2+64672*k24^4*k34^2-18936*k14^3*k33*k34^2+1312*k14^2*k22*k33*k34^2-16696*k14*k22^2*k33*k34^2+16192*k22^3*k33*k34^2+9152*k14^2*k23*k33*k34^2+41032*k14*k22*k23*k33*k34^2+131972*k22^2*k23*k33*k34^2+152256*k14*k23^2*k33*k34^2+195904*k22*k23^2*k33*k34^2+78360*k23^3*k33*k34^2+3968*k14^2*k24*k33*k34^2+4768*k14*k22*k24*k33*k34^2-77824*k22^2*k24*k33*k34^2-119792*k14*k23*k24*k33*k34^2-561312*k22*k23*k24*k33*k34^2-741280*k23^2*k24*k33*k34^2+265664*k14*k24^2*k33*k34^2+1312*k22*k24^2*k33*k34^2-674016*k23*k24^2*k33*k34^2+194544*k24^3*k33*k34^2+64640*k14^2*k33^2*k34^2-177976*k14*k22*k33^2*k34^2-46144*k22^2*k33^2*k34^2+61664*k14*k23*k33^2*k34^2-38820*k22*k23*k33^2*k34^2+42416*k23^2*k33^2*k34^2+35744*k14*k24*k33^2*k34^2-177976*k22*k24*k33^2*k34^2-310440*k23*k24*k33^2*k34^2+237888*k24^2*k33^2*k34^2+52836*k14*k33^3*k34^2-13672*k22*k33^3*k34^2+25396*k23*k33^3*k34^2+10232*k24*k33^3*k34^2+12376*k33^4*k34^2-54624*k14^3*k34^3+194544*k14^2*k22*k34^3-20232*k14*k22^2*k34^3+34112*k22^3*k34^3-39408*k14^2*k23*k34^3-49184*k14*k22*k23*k34^3+174688*k22^2*k23*k34^3+43920*k14*k23^2*k34^3+194544*k22*k23^2*k34^3+82752*k23^3*k34^3-47232*k14^2*k24*k34^3-64384*k14*k22*k24*k34^3+174688*k22^2*k24*k34^3-320480*k14*k23*k24*k34^3-73728*k22*k23*k24*k34^3-600416*k23^2*k24*k34^3+4544*k14*k24^2*k34^3+194544*k22*k24^2*k34^3-600416*k23*k24^2*k34^3+82752*k24^3*k34^3-18936*k14^2*k33*k34^3+4536*k14*k22*k33*k34^3+24104*k22^2*k33*k34^3-13504*k14*k23*k33*k34^3+24776*k22*k23*k33*k34^3+78360*k23^2*k33*k34^3-17392*k14*k24*k33*k34^3+4536*k22*k24*k33*k34^3-625648*k23*k24*k33*k34^3+216136*k24^2*k33*k34^3+14088*k14*k33^2*k34^3-352*k22*k33^2*k34^3+45600*k23*k33^2*k34^3+31216*k24*k33^2*k34^3+14056*k33^3*k34^3-76544*k14^2*k34^4+122784*k14*k22*k34^4+78528*k22^2*k34^4-49968*k14*k23*k34^4+122784*k22*k23*k34^4+64672*k23^2*k34^4-51120*k14*k24*k34^4+122784*k22*k24*k34^4-311168*k23*k24*k34^4+64672*k24^2*k34^4-74176*k14*k33*k34^4+169344*k22*k33*k34^4+67824*k23*k33*k34^4+71216*k24*k33*k34^4+11824*k33^2*k34^4-74768*k14*k34^5+138112*k22*k34^5+48544*k23*k34^5+48544*k24*k34^5+6312*k33*k34^5+544*k34^6-8*k12^5*(7504*k13+7504*k14+5908*k22+7770*k23+7770*k24-789*k33+2604*k34-789*k44)-8*k13^5*(7504*k14-789*k22+7770*k23+2604*k24+5908*k33+7770*k34-789*k44)-47264*k14^5*k44+33120*k14^4*k22*k44+35280*k14^3*k22^2*k44+38976*k14^2*k22^3*k44+18452*k14*k22^4*k44-336*k22^5*k44-26432*k14^4*k23*k44-3376*k14^3*k22*k23*k44+43440*k14^2*k22^2*k23*k44+20968*k14*k22^3*k23*k44-16996*k22^4*k23*k44-155680*k14^3*k23^2*k44+126560*k14^2*k22*k23^2*k44+17128*k14*k22^2*k23^2*k44-13672*k22^3*k23^2*k44+8448*k14^2*k23^3*k44-45104*k14*k22*k23^3*k44-352*k22^2*k23^3*k44-50240*k14*k23^4*k44+169344*k22*k23^4*k44+138112*k23^5*k44-69832*k14^4*k24*k44+71416*k14^3*k22*k24*k44+168176*k14^2*k22^2*k24*k44+92340*k14*k22^3*k24*k44+8414*k22^4*k24*k44-67488*k14^3*k23*k24*k44+95920*k14^2*k22*k23*k24*k44+98280*k14*k22^2*k23*k24*k44-39636*k22^3*k23*k24*k44+263848*k14^2*k23^2*k24*k44+348520*k14*k22*k23^2*k24*k44-38820*k22^2*k23^2*k24*k44-52800*k14*k23^3*k24*k44+24776*k22*k23^3*k24*k44+122784*k23^4*k24*k44-13848*k14^3*k24^2*k44+203328*k14^2*k22*k24^2*k44+167420*k14*k22^2*k24^2*k44+19920*k22^3*k24^2*k44+8480*k14^2*k23*k24^2*k44+98568*k14*k22*k23*k24^2*k44-20200*k22^2*k23*k24^2*k44+291976*k14*k23^2*k24^2*k44+195904*k22*k23^2*k24^2*k44+194544*k23^3*k24^2*k44-13584*k14^2*k24^3*k44+71416*k14*k22*k24^3*k44+39008*k22^2*k24^3*k44-20992*k14*k23*k24^3*k44+48944*k22*k23*k24^3*k44+216136*k23^2*k24^3*k44-79944*k14*k24^4*k44+33120*k22*k24^4*k44+71216*k23*k24^4*k44+6312*k24^5*k44+33120*k14^4*k33*k44-66048*k14^3*k22*k33*k44-148832*k14^2*k22^2*k33*k44-36288*k14*k22^3*k33*k44-48684*k22^4*k33*k44-3376*k14^3*k23*k33*k44+32768*k14^2*k22*k23*k33*k44+32272*k14*k22^2*k23*k33*k44-118088*k22^3*k23*k33*k44+126560*k14^2*k23^2*k33*k44+32768*k14*k22*k23^2*k33*k44-290224*k22^2*k23^2*k33*k44-45104*k14*k23^3*k33*k44-66048*k22*k23^3*k33*k44+169344*k23^4*k33*k44+48944*k14^3*k24*k33*k44-349760*k14^2*k22*k24*k33*k44-322852*k14*k22^2*k24*k33*k44-118088*k22^3*k24*k33*k44+132472*k14^2*k23*k24*k33*k44+172800*k14*k22*k23*k24*k33*k44-284664*k22^2*k23*k24*k33*k44+25552*k14*k23^2*k24*k33*k44-349760*k22*k23^2*k24*k33*k44+4536*k23^3*k24*k33*k44+195904*k14^2*k24^2*k33*k44-349760*k14*k22*k24^2*k33*k44-290224*k22^2*k24^2*k33*k44+41032*k14*k23*k24^2*k33*k44-349760*k22*k23*k24^2*k33*k44+1312*k23^2*k24^2*k33*k44+24776*k14*k24^3*k33*k44-66048*k22*k24^3*k33*k44+4536*k23*k24^3*k33*k44+169344*k24^4*k33*k44+35280*k14^3*k33^2*k44-148832*k14^2*k22*k33^2*k44-16928*k14*k22^2*k33^2*k44-47792*k22^3*k33^2*k44+43440*k14^2*k23*k33^2*k44+32272*k14*k22*k23*k33^2*k44-266160*k22^2*k23*k33^2*k44+17128*k14*k23^2*k33^2*k44-290224*k22*k23^2*k33^2*k44-352*k23^3*k33^2*k44+33688*k14^2*k24*k33^2*k44+25120*k14*k22*k24*k33^2*k44-138916*k22^2*k24*k33^2*k44+79480*k14*k23*k24*k33^2*k44-322852*k22*k23*k24*k33^2*k44-177976*k23^2*k24*k33^2*k44+134248*k14*k24^2*k33^2*k44-148832*k22*k24^2*k33^2*k44-77824*k23*k24^2*k33^2*k44+24104*k24^3*k33^2*k44+38976*k14^2*k33^3*k44-36288*k14*k22*k33^3*k44-47792*k22^2*k33^3*k44+20968*k14*k23*k33^3*k44-118088*k22*k23*k33^3*k44-13672*k23^2*k33^3*k44+19172*k14*k24*k33^3*k44-36288*k22*k24*k33^3*k44-65244*k23*k24*k33^3*k44+16192*k24^2*k33^3*k44+18452*k14*k33^4*k44-48684*k22*k33^4*k44-16996*k23*k33^4*k44-3876*k24*k33^4*k44-336*k33^5*k44-69832*k14^4*k34*k44+48944*k14^3*k22*k34*k44+33688*k14^2*k22^2*k34*k44+19172*k14*k22^3*k34*k44-3876*k22^4*k34*k44-67488*k14^3*k23*k34*k44+132472*k14^2*k22*k23*k34*k44+79480*k14*k22^2*k23*k34*k44-65244*k22^3*k23*k34*k44+263848*k14^2*k23^2*k34*k44+25552*k14*k22*k23^2*k34*k44-177976*k22^2*k23^2*k34*k44-52800*k14*k23^3*k34*k44+4536*k22*k23^3*k34*k44+122784*k23^4*k34*k44-27776*k14^3*k24*k34*k44+100472*k14^2*k22*k24*k34*k44+77592*k14*k22^2*k24*k34*k44-33176*k22^3*k24*k34*k44-242656*k14^2*k23*k24*k34*k44+188832*k14*k22*k23*k24*k34*k44-361592*k22^2*k23*k24*k34*k44+91008*k14*k23^2*k24*k34*k44-561312*k22*k23^2*k24*k34*k44-73728*k23^3*k24*k34*k44+42152*k14^2*k24^2*k34*k44+100472*k14*k22*k24^2*k34*k44-29464*k22^2*k24^2*k34*k44-104688*k14*k23*k24^2*k34*k44-875104*k22*k23*k24^2*k34*k44-674016*k23^2*k24^2*k34*k44-17344*k14*k24^3*k34*k44+48944*k22*k24^3*k34*k44-625648*k23*k24^3*k34*k44+67824*k24^4*k34*k44+71416*k14^3*k33*k34*k44-349760*k14^2*k22*k33*k34*k44+25120*k14*k22^2*k33*k34*k44-36288*k22^3*k33*k34*k44+95920*k14^2*k23*k33*k34*k44+172800*k14*k22*k23*k33*k34*k44-322852*k22^2*k23*k33*k34*k44+348520*k14*k23^2*k33*k34*k44-349760*k22*k23^2*k33*k34*k44+24776*k23^3*k33*k34*k44+100472*k14^2*k24*k33*k34*k44+168384*k14*k22*k24*k33*k34*k44-322852*k22^2*k24*k33*k34*k44+188832*k14*k23*k24*k33*k34*k44-1052544*k22*k23*k24*k33*k34*k44-561312*k23^2*k24*k33*k34*k44+332208*k14*k24^2*k33*k34*k44-349760*k22*k24^2*k33*k34*k44-561312*k23*k24^2*k33*k34*k44+24776*k24^3*k33*k34*k44+168176*k14^2*k33^2*k34*k44-322852*k14*k22*k33^2*k34*k44-138916*k22^2*k33^2*k34*k44+98280*k14*k23*k33^2*k34*k44-284664*k22*k23*k33^2*k34*k44-38820*k23^2*k33^2*k34*k44+77592*k14*k24*k33^2*k34*k44-322852*k22*k24*k33^2*k34*k44-361592*k23*k24*k33^2*k34*k44+131972*k24^2*k33^2*k34*k44+92340*k14*k33^3*k34*k44-118088*k22*k33^3*k34*k44-39636*k23*k33^3*k34*k44-33176*k24*k33^3*k34*k44+8414*k33^4*k34*k44-13848*k14^3*k34^2*k44+195904*k14^2*k22*k34^2*k44+134248*k14*k22^2*k34^2*k44+16192*k22^3*k34^2*k44+8480*k14^2*k23*k34^2*k44+41032*k14*k22*k23*k34^2*k44-77824*k22^2*k23*k34^2*k44+291976*k14*k23^2*k34^2*k44+1312*k22*k23^2*k34^2*k44+194544*k23^3*k34^2*k44+42152*k14^2*k24*k34^2*k44+332208*k14*k22*k24*k34^2*k44+131972*k22^2*k24*k34^2*k44-104688*k14*k23*k24*k34^2*k44-561312*k22*k23*k24*k34^2*k44-674016*k23^2*k24*k34^2*k44+180848*k14*k24^2*k34^2*k44+195904*k22*k24^2*k34^2*k44-741280*k23*k24^2*k34^2*k44+78360*k24^3*k34^2*k44+203328*k14^2*k33*k34^2*k44-349760*k14*k22*k33*k34^2*k44-148832*k22^2*k33*k34^2*k44+98568*k14*k23*k33*k34^2*k44-349760*k22*k23*k33*k34^2*k44+195904*k23^2*k33*k34^2*k44+100472*k14*k24*k33*k34^2*k44-349760*k22*k24*k33*k34^2*k44-875104*k23*k24*k33*k34^2*k44+195904*k24^2*k33*k34^2*k44+167420*k14*k33^2*k34^2*k44-290224*k22*k33^2*k34^2*k44-20200*k23*k33^2*k34^2*k44-29464*k24*k33^2*k34^2*k44+19920*k33^3*k34^2*k44-13584*k14^2*k34^3*k44+24776*k14*k22*k34^3*k44+24104*k22^2*k34^3*k44-20992*k14*k23*k34^3*k44+4536*k22*k23*k34^3*k44+216136*k23^2*k34^3*k44-17344*k14*k24*k34^3*k44+24776*k22*k24*k34^3*k44-625648*k23*k24*k34^3*k44+78360*k24^2*k34^3*k44+71416*k14*k33*k34^3*k44-66048*k22*k33*k34^3*k44+48944*k23*k33*k34^3*k44+48944*k24*k33*k34^3*k44+39008*k33^2*k34^3*k44-79944*k14*k34^4*k44+169344*k22*k34^4*k44+71216*k23*k34^4*k44+67824*k24*k34^4*k44+33120*k33*k34^4*k44+6312*k34^5*k44-21952*k14^4*k44^2+39008*k14^3*k22*k44^2+48036*k14^2*k22^2*k44^2+18560*k14*k22^3*k44^2-1014*k22^4*k44^2-2016*k14^3*k23*k44^2+30376*k14^2*k22*k23*k44^2+17592*k14*k22^2*k23*k44^2-34744*k22^3*k23*k44^2+169584*k14^2*k23^2*k44^2+122276*k14*k22*k23^2*k44^2-46144*k22^2*k23^2*k44^2-33760*k14*k23^3*k44^2+24104*k22*k23^3*k44^2+78528*k23^4*k44^2+11536*k14^3*k24*k44^2+163972*k14^2*k22*k24*k44^2+110928*k14*k22^2*k24*k44^2-8990*k22^3*k24*k44^2+29680*k14^2*k23*k24*k44^2+80904*k14*k22*k23*k24*k44^2-82648*k22^2*k23*k24*k44^2+224976*k14*k23^2*k24*k44^2+131972*k22*k23^2*k24*k44^2+174688*k23^3*k24*k44^2+73744*k14^2*k24^2*k44^2+163972*k14*k22*k24^2*k44^2+13328*k22^2*k24^2*k44^2+31968*k14*k23*k24^2*k44^2-29464*k22*k23*k24^2*k44^2+237888*k23^2*k24^2*k44^2+1848*k14*k24^3*k44^2+39008*k22*k24^3*k44^2+31216*k23*k24^3*k44^2+11824*k24^4*k44^2+39008*k14^3*k33*k44^2-290224*k14^2*k22*k33*k44^2-138916*k14*k22^2*k33*k44^2-47792*k22^3*k33*k44^2+30376*k14^2*k23*k33*k44^2+32272*k14*k22*k23*k33*k44^2-138916*k22^2*k23*k33*k44^2+122276*k14*k23^2*k33*k44^2-148832*k22*k23^2*k33*k44^2+24104*k23^3*k33*k44^2-20200*k14^2*k24*k33*k44^2-284664*k14*k22*k24*k33*k44^2-266160*k22^2*k24*k33*k44^2+84808*k14*k23*k24*k33*k44^2-322852*k22*k23*k24*k33*k44^2-77824*k23^2*k24*k33*k44^2-38820*k14*k24^2*k33*k44^2-290224*k22*k24^2*k33*k44^2-177976*k23*k24^2*k33*k44^2-352*k24^3*k33*k44^2+48036*k14^2*k33^2*k44^2-138916*k14*k22*k33^2*k44^2-69792*k22^2*k33^2*k44^2+17592*k14*k23*k33^2*k44^2-138916*k22*k23*k33^2*k44^2-46144*k23^2*k33^2*k44^2+16736*k14*k24*k33^2*k44^2-138916*k22*k24*k33^2*k44^2-151648*k23*k24*k33^2*k44^2-46144*k24^2*k33^2*k44^2+18560*k14*k33^3*k44^2-47792*k22*k33^3*k44^2-34744*k23*k33^3*k44^2-31812*k24*k33^3*k44^2-1014*k33^4*k44^2+11536*k14^3*k34*k44^2-20200*k14^2*k22*k34*k44^2+16736*k14*k22^2*k34*k44^2-31812*k22^3*k34*k44^2+29680*k14^2*k23*k34*k44^2+84808*k14*k22*k23*k34*k44^2-151648*k22^2*k23*k34*k44^2+224976*k14*k23^2*k34*k44^2-77824*k22*k23^2*k34*k44^2+174688*k23^3*k34*k44^2+48608*k14^2*k24*k34*k44^2+99072*k14*k22*k24*k34*k44^2-82648*k22^2*k24*k34*k44^2+71296*k14*k23*k24*k34*k44^2-361592*k22*k23*k24*k34*k44^2-36512*k23^2*k24*k34*k44^2+81752*k14*k24^2*k34*k44^2-20200*k22*k24^2*k34*k44^2-310440*k23*k24^2*k34*k44^2+45600*k24^3*k34*k44^2+163972*k14^2*k33*k34*k44^2-284664*k14*k22*k33*k34*k44^2-138916*k22^2*k33*k34*k44^2+80904*k14*k23*k33*k34*k44^2-322852*k22*k23*k33*k34*k44^2+131972*k23^2*k33*k34*k44^2+99072*k14*k24*k33*k34*k44^2-284664*k22*k24*k33*k34*k44^2-361592*k23*k24*k33*k34*k44^2-38820*k24^2*k33*k34*k44^2+110928*k14*k33^2*k34*k44^2-266160*k22*k33^2*k34*k44^2-82648*k23*k33^2*k34*k44^2-82648*k24*k33^2*k34*k44^2-8990*k33^3*k34*k44^2+73744*k14^2*k34^2*k44^2-38820*k14*k22*k34^2*k44^2-46144*k22^2*k34^2*k44^2+31968*k14*k23*k34^2*k44^2-177976*k22*k23*k34^2*k44^2+237888*k23^2*k34^2*k44^2+81752*k14*k24*k34^2*k44^2-38820*k22*k24*k34^2*k44^2-310440*k23*k24*k34^2*k44^2+42416*k24^2*k34^2*k44^2+163972*k14*k33*k34^2*k44^2-290224*k22*k33*k34^2*k44^2-29464*k23*k33*k34^2*k44^2-20200*k24*k33*k34^2*k44^2+13328*k33^2*k34^2*k44^2+1848*k14*k34^3*k44^2-352*k22*k34^3*k44^2+31216*k23*k34^3*k44^2+45600*k24*k34^3*k44^2+39008*k33*k34^3*k44^2+11824*k34^4*k44^2+8960*k14^3*k44^3+19920*k14^2*k22*k44^3+20734*k14*k22^2*k44^3-7932*k22^3*k44^3+11536*k14^2*k23*k44^3+19892*k14*k22*k23*k44^3-31812*k22^2*k23*k44^3+151680*k14*k23^2*k44^3+16192*k22*k23^2*k44^3+34112*k23^3*k44^3+44576*k14^2*k24*k44^3+89544*k14*k22*k24*k44^3-8990*k22^2*k24*k44^3+48016*k14*k23*k24*k44^3-33176*k22*k23*k24*k44^3+101364*k23^2*k24*k44^3+47124*k14*k24^2*k44^3+19920*k22*k24^2*k44^3+10232*k23*k24^2*k44^3+14056*k24^3*k44^3+19920*k14^2*k33*k44^3-118088*k14*k22*k33*k44^3-47792*k22^2*k33*k44^3+19892*k14*k23*k33*k44^3-36288*k22*k23*k33*k44^3+16192*k23^2*k33*k44^3-39636*k14*k24*k33*k44^3-118088*k22*k24*k33*k44^3-65244*k23*k24*k33*k44^3-13672*k24^2*k33*k44^3+20734*k14*k33^2*k44^3-47792*k22*k33^2*k44^3-31812*k23*k33^2*k44^3-34744*k24*k33^2*k44^3-7932*k33^3*k44^3+44576*k14^2*k34*k44^3-39636*k14*k22*k34*k44^3-34744*k22^2*k34*k44^3+48016*k14*k23*k34*k44^3-65244*k22*k23*k34*k44^3+101364*k23^2*k34*k44^3+40432*k14*k24*k34*k44^3-39636*k22*k24*k34*k44^3-90416*k23*k24*k34*k44^3+25396*k24^2*k34*k44^3+89544*k14*k33*k34*k44^3-118088*k22*k33*k34*k44^3-33176*k23*k33*k34*k44^3-39636*k24*k33*k34*k44^3-8990*k33^2*k34*k44^3+47124*k14*k34^2*k44^3-13672*k22*k34^2*k44^3+10232*k23*k34^2*k44^3+25396*k24*k34^2*k44^3+19920*k33*k34^2*k44^3+14056*k34^3*k44^3+11088*k14^2*k44^4+8414*k14*k22*k44^4-1014*k22^2*k44^4+5432*k14*k23*k44^4-3876*k22*k23*k44^4+54448*k23^2*k44^4+19572*k14*k24*k44^4+8414*k22*k24*k44^4+10640*k23*k24*k44^4+12376*k24^2*k44^4+8414*k14*k33*k44^4-48684*k22*k33*k44^4-3876*k23*k33*k44^4-16996*k24*k33*k44^4-1014*k33^2*k44^4+19572*k14*k34*k44^4-16996*k22*k34*k44^4+10640*k23*k34*k44^4+9352*k24*k34*k44^4+8414*k33*k34*k44^4+12376*k34^2*k44^4+4130*k14*k44^5-336*k22*k44^5+1288*k23*k44^5+3605*k24*k44^5-336*k33*k44^5+3605*k34*k44^5+630*k44^6-8*k13^4*(5948*k14^2+1550*k22^2+9016*k23^2+11398*k23*k24+35852*k24^2+8729*k23*k33+3304*k24*k33+2744*k33^2+7644*k23*k34+11398*k24*k34+8729*k33*k34+9016*k34^2+k22*(9272*k23+4116*k24-4140*k33-8902*k34-21168*k44)-8902*k23*k44+4116*k24*k44-4140*k33*k44+9272*k34*k44+1550*k44^2+k14*(-8478*k22+7378*k23+11952*k24+8729*k33-10342*k34+9993*k44))-8*k12^4*(5948*k13^2+5948*k14^2+2744*k22^2+8729*k22*k23+9016*k23^2+8729*k22*k24+7644*k23*k24+9016*k24^2-4140*k22*k33+9272*k23*k33-8902*k24*k33+1550*k33^2+3304*k22*k34+11398*k23*k34+11398*k24*k34+4116*k33*k34+35852*k34^2+k13*(7112*k14+8729*k22-10342*k23+7378*k24+9993*k33+11952*k34-8478*k44)-4140*k22*k44-8902*k23*k44+9272*k24*k44-21168*k33*k44+4116*k34*k44+1550*k44^2+k14*(8729*k22+7378*k23-10342*k24-8478*k33+11952*k34+9993*k44))+8*k13^3*(2464*k14^3+1062*k22^3-6828*k23^3-3926*k23^2*k24+2310*k23*k24^2+4392*k24^3-1731*k23^2*k33-8436*k23*k24*k33-19460*k24^2*k33+1442*k23*k33^2-252*k24*k33^2+1120*k33^3-4776*k23^2*k34-40320*k23*k24*k34+2310*k24^2*k34-3472*k23*k33*k34-8436*k24*k33*k34+1442*k33^2*k34-4776*k23*k34^2-3926*k24*k34^2-1731*k33*k34^2-6828*k34^3+k14^2*(9795*k22-634*k23+74*k24-1731*k33+96196*k34-1698*k44)+27017*k23^2*k44+3166*k23*k24*k44-5991*k24^2*k44+6118*k23*k33*k44-422*k24*k33*k44+4876*k33^2*k44-2174*k23*k34*k44-1342*k24*k34*k44+8927*k33*k34*k44-2367*k34^2*k44+988*k23*k44^2+1388*k24*k44^2+4410*k33*k44^2+3009*k34*k44^2+1062*k44^3+k22^2*(3009*k23+1388*k24+4410*k33+988*k34+3013*k44)+k22*(-2367*k23^2-5991*k24^2+4876*k33^2+6118*k33*k34+27017*k34^2+k24*(-422*k33+3166*k34-5638*k44)-8256*k33*k44+567*k34*k44+3013*k44^2+k23*(-1342*k24+8927*k33-2174*k34+567*k44))+k14*(1473*k22^2-586*k23^2+958*k24^2-8436*k24*k33+840*k33^2+22956*k24*k34+45292*k33*k34+82236*k34^2+4*k23*(7645*k24-868*k33+1332*k34-656*k44)-1530*k24*k44+8927*k33*k44+50148*k34*k44+304*k44^2+k22*(-1688*k23+2232*k24+6118*k33-78206*k34+3097*k44)))+8*k12^3*(2464*k13^3+2464*k14^3+1120*k22^3+1442*k22^2*k23-1731*k22*k23^2-6828*k23^3+1442*k22^2*k24-3472*k22*k23*k24-4776*k23^2*k24-1731*k22*k24^2-4776*k23*k24^2-6828*k24^3+4876*k22^2*k33+8927*k22*k23*k33-2367*k23^2*k33+6118*k22*k24*k33-2174*k23*k24*k33+27017*k24^2*k33+4410*k22*k33^2+3009*k23*k33^2+988*k24*k33^2+1062*k33^3-252*k22^2*k34-8436*k22*k23*k34-3926*k23^2*k34-8436*k22*k24*k34-40320*k23*k24*k34-3926*k24^2*k34-422*k22*k33*k34-1342*k23*k33*k34+3166*k24*k33*k34+1388*k33^2*k34-19460*k22*k34^2+2310*k23*k34^2+2310*k24*k34^2-5991*k33*k34^2+4392*k34^3+k14^2*(-1731*k22-634*k23+96196*k24+9795*k33+74*k34-1698*k44)+4876*k22^2*k44+6118*k22*k23*k44+27017*k23^2*k44+8927*k22*k24*k44-2174*k23*k24*k44-2367*k24^2*k44-8256*k22*k33*k44+567*k23*k33*k44+567*k24*k33*k44+3013*k33^2*k44-422*k22*k34*k44+3166*k23*k34*k44-1342*k24*k34*k44-5638*k33*k34*k44-5991*k34^2*k44+4410*k22*k44^2+988*k23*k44^2+3009*k24*k44^2+3013*k33*k44^2+1388*k34*k44^2+1062*k44^3+k13^2*(-2656*k14-1731*k22+96196*k23-634*k24-1698*k33+74*k34+9795*k44)+k13*(-2656*k14^2+840*k22^2+82236*k23^2+5328*k23*k24-586*k24^2+50148*k23*k33-2624*k24*k33+304*k33^2+22956*k23*k34+30580*k24*k34-1530*k33*k34+958*k34^2-78206*k23*k44-1688*k24*k44+3097*k33*k44+2232*k34*k44+1473*k44^2-4*k14*(868*k22-2103*k23-2103*k24+542*k33+2042*k34+542*k44)+k22*(45292*k23-3472*k24+8927*k33-8436*k34+6118*k44))+k14*(840*k22^2-586*k23^2+82236*k24^2-78206*k24*k33+1473*k33^2+22956*k24*k34+2232*k33*k34+958*k34^2+4*k23*(1332*k24-422*k33+7645*k34-656*k44)+50148*k24*k44+3097*k33*k44-1530*k34*k44+304*k44^2+k22*(-3472*k23+45292*k24+6118*k33-8436*k34+8927*k44)))-4*k13^2*(11896*k14^4-1205*k22^4+19136*k23^4+9852*k23^3*k24-17144*k23^2*k24^2+3516*k23*k24^3+19944*k24^4+3396*k23^3*k33-2120*k23^2*k24*k33-65962*k23*k24^2*k33-2112*k24^3*k33-18436*k23^2*k33^2-7420*k23*k24*k33^2-42396*k24^2*k33^2-11144*k23*k33^3-2884*k24*k33^3-2772*k33^4+11808*k23^3*k34+87612*k23^2*k24*k34-20424*k23*k24^2*k34+3516*k24^3*k34-10538*k23^2*k33*k34+60664*k23*k24*k33*k34-65962*k24^2*k33*k34-12152*k23*k33^2*k34-7420*k24*k33^2*k34-11144*k33^3*k34-26064*k23^2*k34^2+87612*k23*k24*k34^2-17144*k24^2*k34^2-10538*k23*k33*k34^2-2120*k24*k33*k34^2-18436*k33^2*k34^2+11808*k23*k34^3+9852*k24*k34^3+3396*k33*k34^3+19136*k34^4-2*k14^3*(9795*k22+74*k23-634*k24-1698*k33+96196*k34-1731*k44)-48636*k23^3*k44+9208*k23^2*k24*k44-1616*k23*k24^2*k44+11982*k24^3*k44-48976*k23^2*k33*k44-33118*k23*k24*k33*k44-31640*k24^2*k33*k44+5050*k23*k33^2*k44-7594*k24*k33^2*k44-4980*k33^3*k44-66416*k23^2*k34*k44+14664*k23*k24*k34*k44-14736*k24^2*k34*k44-25118*k23*k33*k34*k44-23980*k24*k33*k34*k44-40993*k33^2*k34*k44-992*k23*k34^2*k44-2288*k24*k34^2*k44-50832*k33*k34^2*k44+4734*k34^3*k44-38010*k23^2*k44^2-15562*k23*k24*k44^2-5070*k24^2*k44^2-8422*k23*k33*k44^2-10860*k24*k33*k44^2-12009*k33^2*k44^2-8326*k23*k34*k44^2-12198*k24*k34*k44^2-42044*k33*k34*k44^2-16160*k34^2*k44^2-3296*k23*k44^3-5919*k24*k44^3-9744*k33*k44^3-12264*k34*k44^3-1205*k44^4-k22^3*(12264*k23+5919*k24+9744*k33+3296*k34+4048*k44)-2*k14^2*(10768*k22^2-2988*k23^2-2988*k24^2+1060*k24*k33+7068*k33^2+51482*k24*k34+120577*k33*k34+175576*k34^2+9471*k24*k44+25416*k33*k44+120577*k34*k44+7068*k44^2+k23*(19212*k24+9471*k33+51482*k34+1060*k44)+4*k22*(4758*k23+4758*k24+6122*k33-23165*k34+6122*k44))-k22^2*(16160*k23^2+5070*k24^2+12009*k33^2+8422*k33*k34+38010*k34^2+2*k23*(6099*k24+21022*k33+4163*k34-9728*k44)-37208*k33*k44-4174*k34*k44+11140*k44^2+k24*(10860*k33+15562*k34+30569*k44))+k22*(4734*k23^3+11982*k24^3-4980*k33^3+5050*k33^2*k34-48976*k33*k34^2-48636*k34^3+72556*k33^2*k44+87440*k33*k34*k44-328*k34^2*k44+37208*k33*k44^2+19456*k34*k44^2-4048*k44^3-8*k23^2*(286*k24+6354*k33+124*k34+41*k44)-8*k24^2*(3955*k33+202*k34+3955*k44)-k24*(7594*k33^2+33118*k33*k34-9208*k34^2+8192*k33*k44+6388*k34*k44+30569*k44^2)-k23*(14736*k24^2+40993*k33^2+25118*k33*k34+66416*k34^2-87440*k33*k44+1192*k34*k44-4174*k44^2+4*k24*(5995*k33-3666*k34+1597*k44)))-k14*(5495*k22^3-9588*k23^3-35868*k24^3+65962*k24^2*k33+8108*k24*k33^2+10346*k33^3+119584*k24^2*k34+77552*k24*k33*k34+103052*k33^2*k34+85876*k24*k34^2+241154*k33*k34^2+142568*k34^3-3908*k24^2*k44+23980*k24*k33*k44+41855*k33^2*k44+71728*k24*k34*k44+240332*k33*k34*k44+223316*k34^2*k44+21592*k24*k44^2+42044*k33*k44^2+99554*k34*k44^2+11492*k44^3+2*k22^2*(6082*k23+19013*k24+4211*k33-19218*k34+16781*k44)+2*k23^2*(4060*k24+9471*k33+44666*k34+36497*k44)+2*k23*(-13168*k24^2+52380*k24*k33+5670*k33^2+32110*k33*k34+41520*k34^2+12321*k33*k44+33326*k34*k44+2449*k44^2+844*k24*(80*k34+21*k44))+k22*(2288*k23^2+14736*k24^2-7366*k33^2-218776*k33*k34-168504*k34^2-87440*k33*k44-140328*k34*k44+32993*k44^2+2*k23*(19208*k24+12321*k33-14974*k34+5129*k44)+k24*(33118*k33+62316*k34+87130*k44))))-4*k12^2*(11896*k13^4+11896*k14^4-2772*k22^4-11144*k22^3*k23-18436*k22^2*k23^2+3396*k22*k23^3+19136*k23^4-11144*k22^3*k24-12152*k22^2*k23*k24-10538*k22*k23^2*k24+11808*k23^3*k24-18436*k22^2*k24^2-10538*k22*k23*k24^2-26064*k23^2*k24^2+3396*k22*k24^3+11808*k23*k24^3+19136*k24^4-4980*k22^3*k33-40993*k22^2*k23*k33-50832*k22*k23^2*k33+4734*k23^3*k33+5050*k22^2*k24*k33-25118*k22*k23*k24*k33-992*k23^2*k24*k33-48976*k22*k24^2*k33-66416*k23*k24^2*k33-48636*k24^3*k33-12009*k22^2*k33^2-42044*k22*k23*k33^2-16160*k23^2*k33^2-8422*k22*k24*k33^2-8326*k23*k24*k33^2-38010*k24^2*k33^2-9744*k22*k33^3-12264*k23*k33^3-3296*k24*k33^3-1205*k33^4-2884*k22^3*k34-7420*k22^2*k23*k34-2120*k22*k23^2*k34+9852*k23^3*k34-7420*k22^2*k24*k34+60664*k22*k23*k24*k34+87612*k23^2*k24*k34-2120*k22*k24^2*k34+87612*k23*k24^2*k34+9852*k24^3*k34-7594*k22^2*k33*k34-23980*k22*k23*k33*k34-2288*k23^2*k33*k34-33118*k22*k24*k33*k34+14664*k23*k24*k33*k34+9208*k24^2*k33*k34-10860*k22*k33^2*k34-12198*k23*k33^2*k34-15562*k24*k33^2*k34-5919*k33^3*k34-42396*k22^2*k34^2-65962*k22*k23*k34^2-17144*k23^2*k34^2-65962*k22*k24*k34^2-20424*k23*k24*k34^2-17144*k24^2*k34^2-31640*k22*k33*k34^2-14736*k23*k33*k34^2-1616*k24*k33*k34^2-5070*k33^2*k34^2-2112*k22*k34^3+3516*k23*k34^3+3516*k24*k34^3+11982*k33*k34^3+19944*k34^4+2*k13^3*(2656*k14+1698*k22-96196*k23-74*k24+1731*k33+634*k34-9795*k44)-4980*k22^3*k44+5050*k22^2*k23*k44-48976*k22*k23^2*k44-48636*k23^3*k44-40993*k22^2*k24*k44-25118*k22*k23*k24*k44-66416*k23^2*k24*k44-50832*k22*k24^2*k44-992*k23*k24^2*k44+4734*k24^3*k44+72556*k22^2*k33*k44+87440*k22*k23*k33*k44-328*k23^2*k33*k44+87440*k22*k24*k33*k44-1192*k23*k24*k33*k44-328*k24^2*k33*k44+37208*k22*k33^2*k44+19456*k23*k33^2*k44+4174*k24*k33^2*k44-4048*k33^3*k44-7594*k22^2*k34*k44-33118*k22*k23*k34*k44+9208*k23^2*k34*k44-23980*k22*k24*k34*k44+14664*k23*k24*k34*k44-2288*k24^2*k34*k44-8192*k22*k33*k34*k44-6388*k23*k33*k34*k44-6388*k24*k33*k34*k44-30569*k33^2*k34*k44-31640*k22*k34^2*k44-1616*k23*k34^2*k44-14736*k24*k34^2*k44-31640*k33*k34^2*k44+11982*k34^3*k44-12009*k22^2*k44^2-8422*k22*k23*k44^2-38010*k23^2*k44^2-42044*k22*k24*k44^2-8326*k23*k24*k44^2-16160*k24^2*k44^2+37208*k22*k33*k44^2+4174*k23*k33*k44^2+19456*k24*k33*k44^2-11140*k33^2*k44^2-10860*k22*k34*k44^2-15562*k23*k34*k44^2-12198*k24*k34*k44^2-30569*k33*k34*k44^2-5070*k34^2*k44^2-9744*k22*k44^3-3296*k23*k44^3-12264*k24*k44^3-4048*k33*k44^3-5919*k34*k44^3-1205*k44^4+2*k14^3*(1698*k22-74*k23-96196*k24-9795*k33+634*k34+1731*k44)-2*k13^2*(15504*k14^2+7068*k22^2+175576*k23^2+51482*k23*k24-2988*k24^2+120577*k23*k33+1060*k24*k33+7068*k33^2+51482*k23*k34+19212*k24*k34+9471*k33*k34-2988*k34^2-92660*k23*k44+19032*k24*k44+24488*k33*k44+19032*k34*k44+10768*k44^2+k14*(5269*k22+51540*k23+40938*k24+5269*k33+40938*k34+22606*k44)+k22*(120577*k23+9471*k24+25416*k33+1060*k34+24488*k44))-2*k14^2*(7068*k22^2-2988*k23^2+175576*k24^2-92660*k24*k33+10768*k33^2+51482*k24*k34+19032*k33*k34-2988*k34^2+120577*k24*k44+24488*k33*k44+9471*k34*k44+7068*k44^2+2*k23*(25741*k24+9516*k33+9606*k34+530*k44)+k22*(9471*k23+120577*k24+24488*k33+1060*k34+25416*k44))+k13*(5312*k14^3-10346*k22^3-142568*k23^3-83040*k23^2*k24-89332*k23*k24^2+9588*k24^3-223316*k23^2*k33-66652*k23*k24*k33-72994*k24^2*k33-99554*k23*k33^2-4898*k24*k33^2-11492*k33^3-85876*k23^2*k34-135040*k23*k24*k34-8120*k24^2*k34-71728*k23*k33*k34-35448*k24*k33*k34-21592*k33^2*k34-119584*k23*k34^2+26336*k24*k34^2+3908*k33*k34^2+35868*k34^3-k22^2*(103052*k23+11340*k24+41855*k33+8108*k34-7366*k44)+168504*k23^2*k44+29948*k23*k24*k44-2288*k24^2*k44+140328*k23*k33*k44-10258*k24*k33*k44-32993*k33^2*k44-62316*k23*k34*k44-38416*k24*k34*k44-87130*k33*k34*k44-14736*k34^2*k44+38436*k23*k44^2-12164*k24*k44^2-33562*k33*k44^2-38026*k34*k44^2-5495*k44^3-2*k14^2*(5269*k22+40938*k23+51540*k24+22606*k33+40938*k34+5269*k44)-2*k22*(120577*k23^2+9471*k24^2+21022*k33^2+11990*k33*k34+32981*k34^2+2*k23*(16055*k24+60083*k33+19388*k34-54694*k44)-43720*k33*k44+16559*k34*k44+4211*k44^2+9*k24*(1369*k33+5820*k34+1369*k44))-2*k14*(5152*k22^2+41858*k23^2+41858*k24^2-13086*k24*k33+8371*k33^2+108076*k24*k34+48442*k33*k34+28692*k34^2+2*k23*(80348*k24+18072*k33+54038*k34-6543*k44)+36144*k24*k44+41526*k33*k44+48442*k34*k44+8371*k44^2+k22*(32110*k23+32110*k24+12559*k33-30332*k34+12559*k44)))-k14*(10346*k22^3-9588*k23^3+142568*k24^3-168504*k24^2*k33-38436*k24*k33^2+5495*k33^3+85876*k24^2*k34+62316*k24*k33*k34+38026*k33^2*k34+119584*k24*k34^2+14736*k33*k34^2-35868*k34^3+223316*k24^2*k44-140328*k24*k33*k44+33562*k33^2*k44+71728*k24*k34*k44+87130*k33*k34*k44-3908*k34^2*k44+99554*k24*k44^2+32993*k33*k44^2+21592*k34*k44^2+11492*k44^3+k22^2*(11340*k23+103052*k24-7366*k33+8108*k34+41855*k44)+k23^2*(89332*k24+2288*k33+8120*k34+72994*k44)+2*k23*(41520*k24^2+6082*k33^2+19208*k33*k34-13168*k34^2+5129*k33*k44+17724*k34*k44+2449*k44^2+k24*(-14974*k33+67520*k34+33326*k44))+2*k22*(9471*k23^2+32110*k23*k24+120577*k24^2+4211*k33^2+16559*k33*k34+32981*k34^2-43720*k33*k44+11990*k34*k44+21022*k44^2+9*k23*(1369*k33+5820*k34+1369*k44)+k24*(-109388*k33+38776*k34+120166*k44))))+2*k13*(-30016*k14^5+1589*k22^5-37384*k23^5-24984*k23^4*k24+21960*k23^3*k24^2-10728*k23^2*k24^3-15088*k23*k24^4-12400*k24^5-39972*k23^4*k33-10496*k23^3*k24*k33+145988*k23^2*k24^2*k33-26400*k23*k24^3*k33-25120*k24^4*k33+924*k23^3*k33^2+15984*k23^2*k24*k33^2+112488*k23*k24^2*k33^2-16880*k24^3*k33^2+23562*k23^2*k33^3+24008*k23*k24*k33^3+75840*k24^2*k33^3+9786*k23*k33^4+2716*k24*k33^4+2065*k33^5-25560*k23^4*k34-160240*k23^3*k24*k34+68328*k23^2*k24^2*k34+59872*k23*k24^3*k34-15088*k24^4*k34-8672*k23^3*k33*k34-52344*k23^2*k24*k33*k34+45504*k23*k24^2*k33*k34-26400*k24^3*k33*k34+40876*k23^2*k33^2*k34+35648*k23*k24*k33^2*k34+112488*k24^2*k33^2*k34+20216*k23*k33^3*k34+24008*k24*k33^3*k34+9786*k33^4*k34+2272*k23^3*k34^2+69680*k23^2*k24*k34^2+68328*k23*k24^2*k34^2-10728*k24^3*k34^2+90424*k23^2*k33*k34^2-52344*k23*k24*k33*k34^2+145988*k24^2*k33*k34^2+40876*k23*k33^2*k34^2+15984*k24*k33^2*k34^2+23562*k33^3*k34^2+2272*k23^2*k34^3-160240*k23*k24*k34^3+21960*k24^2*k34^3-8672*k23*k33*k34^3-10496*k24*k33*k34^3+924*k33^2*k34^3-25560*k23*k34^4-24984*k24*k34^4-39972*k33*k34^4-37384*k34^5+4*k14^4*(8478*k22-11952*k23-7378*k24-9993*k33+10342*k34-8729*k44)+2*k22^4*(7098*k23+1932*k24+4613*k33+2290*k34-969*k44)+61392*k23^4*k44-24592*k23^3*k24*k44-18416*k23^2*k24^2*k44+12664*k23*k24^3*k44-16464*k24^4*k44+12388*k23^3*k33*k44+20516*k23^2*k24*k33*k44+12776*k23*k24^2*k33*k44-22552*k24^3*k33*k44-19410*k23^2*k33^2*k44+42404*k23*k24*k33^2*k44+61138*k24^2*k33^2*k44-19818*k23*k33^3*k44+9946*k24*k33^3*k44+4207*k33^4*k44-32192*k23^3*k34*k44+56880*k23^2*k24*k34*k44+124632*k23*k24^2*k34*k44+8928*k24^3*k34*k44+166104*k23^2*k33*k34*k44+94416*k23*k24*k33*k34*k44+174260*k24^2*k33*k34*k44+49536*k23*k33^2*k34*k44+40452*k24*k33^2*k34*k44+44772*k33^3*k34*k44+132832*k23^2*k34^2*k44-59896*k23*k24*k34^2*k44+76128*k24^2*k34^2*k44+50236*k23*k33*k34^2*k44+49284*k24*k33*k34^2*k44+81986*k33^2*k34^2*k44-8696*k23*k34^3*k44-6752*k24*k34^3*k44+35708*k33*k34^3*k44-37088*k34^4*k44-10116*k23^3*k44^2-1808*k23^2*k24*k44^2+41452*k23*k24^2*k44^2-3884*k24^3*k44^2+67124*k23^2*k33*k44^2+39740*k23*k24*k33*k44^2+8564*k24^2*k33*k44^2+8368*k23*k33^2*k44^2+8796*k24*k33^2*k44^2+10367*k33^3*k44^2+135064*k23^2*k34*k44^2+100616*k23*k24*k34*k44^2+71112*k24^2*k34*k44^2+38796*k23*k33*k34*k44^2+49140*k24*k33*k34*k44^2+55464*k33^2*k34*k44^2+17872*k23*k34^2*k44^2+30832*k24*k34^2*k44^2+83710*k33*k34^2*k44^2+7044*k34^3*k44^2+38038*k23^2*k44^3+26876*k23*k24*k44^3+8714*k24^2*k44^3+9586*k23*k33*k44^3+10484*k24*k33*k44^3+9280*k33^2*k44^3+20228*k23*k34*k44^3+36048*k24*k34*k44^3+46170*k33*k34*k44^3+26418*k34^2*k44^3+4580*k23*k44^4+3864*k24*k44^4+9226*k33*k44^4+14196*k34*k44^4+1589*k44^5+2*k22^3*(13209*k23^2+4357*k24^2+4640*k33^2+4793*k33*k34+19019*k34^2+k23*(18024*k24+23085*k33+10114*k34-16311*k44)-9072*k33*k44-6394*k34*k44-370*k44^2+k24*(5242*k33+13438*k34+4973*k44))+4*k14^3*(1473*k22^2+958*k23^2-586*k24^2-2624*k24*k33+304*k33^2+5328*k24*k34+50148*k33*k34+82236*k34^2+2*k23*(15290*k24-765*k33+11478*k34-4218*k44)-3472*k24*k44+8927*k33*k44+45292*k34*k44+840*k44^2+k22*(2232*k23-1688*k24+3097*k33-78206*k34+6118*k44))+k22^2*(7044*k23^3-3884*k24^3+10367*k33^3+8368*k33^2*k34+67124*k33*k34^2-10116*k34^3+2*k23^2*(15416*k24+41855*k33+8936*k34-44494*k44)-69458*k33^2*k44+12560*k33*k34*k44-8348*k34^2*k44-8464*k33*k44^2-15702*k34*k44^2-740*k44^3+4*k24^2*(2141*k33+10363*k34+3797*k44)+4*k24*(2199*k33^2+9935*k33*k34-452*k34^2+4034*k33*k44+4727*k34*k44+1884*k44^2)+2*k23*(35556*k24^2+27732*k33^2+19398*k33*k34+67532*k34^2-80713*k33*k44+8932*k34*k44-7851*k44^2+k24*(24570*k33+50308*k34+21202*k44)))+2*k14^2*(5495*k22^3-35868*k23^3-9588*k24^3+72994*k24^2*k33+4898*k24*k33^2+11492*k33^3+89332*k24^2*k34+66652*k24*k33*k34+99554*k33^2*k34+83040*k24*k34^2+223316*k33*k34^2+142568*k34^3+18942*k24^2*k44+24642*k24*k33*k44+42044*k33^2*k44+64220*k24*k34*k44+240332*k33*k34*k44+241154*k34^2*k44+11340*k24*k44^2+41855*k33*k44^2+103052*k34*k44^2+10346*k44^3+2*k22^2*(19013*k23+6082*k24+16781*k33-19218*k34+4211*k44)+k23^2*(-26336*k24-3908*k33+119584*k34+65962*k44)+4*k23*(2030*k24^2+8862*k24*k33+5398*k33^2+33760*k24*k34+17932*k33*k34+21469*k34^2+26190*k24*k44+5995*k33*k44+19388*k34*k44+2027*k44^2)+k22*(14736*k23^2+2288*k24^2+10258*k24*k33+32993*k33^2-29948*k24*k34-140328*k33*k34-168504*k34^2+24642*k24*k44-87440*k33*k44-218776*k34*k44-7366*k44^2+k23*(38416*k24+87130*k33+62316*k34+33118*k44)))+k22*(-37088*k23^4-16464*k24^4+4207*k33^4-19818*k33^3*k34-19410*k33^2*k34^2+12388*k33*k34^3+61392*k34^4-4*k23^3*(1688*k24-8927*k33+2174*k34-567*k44)-59044*k33^3*k44-142332*k33^2*k34*k44-174880*k33*k34^2*k44+2268*k34^3*k44-69458*k33^2*k44^2-161426*k33*k34*k44^2-88988*k34^2*k44^2-18144*k33*k44^3-32622*k34*k44^3-1938*k44^4-8*k24^3*(2819*k33-1583*k34+211*k44)+2*k24^2*(30569*k33^2+6388*k33*k34-9208*k34^2+8192*k33*k44+33118*k34*k44+7594*k44^2)+2*k23^2*(38064*k24^2+40993*k33^2+25118*k33*k34+66416*k34^2-87440*k33*k44+1192*k34*k44-4174*k44^2+2*k24*(12321*k33-14974*k34+5129*k44))+2*k24*(4973*k33^3-12296*k34^3+10258*k34^2*k44+21202*k34*k44^2+4973*k44^3+k33^2*(21202*k34+8068*k44)+2*k33*(5129*k34^2+21600*k34*k44+4034*k44^2))+4*k23*(2232*k24^3+11193*k33^3-8048*k34^3+3*k33^2*(4128*k34-11861*k44)+596*k34^2*k44+4466*k34*k44^2-3197*k44^3+k24^2*(43565*k33+31158*k34+16559*k44)+k33*(41526*k34^2+21048*k34*k44+3140*k44^2)+k24*(10113*k33^2+23604*k33*k34+14220*k34^2+21600*k33*k44+37784*k34*k44+4727*k44^2)))+2*k14*(1806*k22^4-10988*k23^4-10988*k24^4-13200*k24^3*k33+70428*k24^2*k33^2+11916*k24*k33^3+4648*k33^4-35384*k24^3*k34+201776*k24^2*k33*k34+43544*k24*k33^2*k34+48004*k33^3*k34+117908*k24^2*k34^2+66652*k24*k33*k34^2+110356*k33^2*k34^2+24032*k24*k34^3+100296*k33*k34^3+17064*k34^4-3060*k24^3*k44+87130*k24^2*k33*k44+19634*k24*k33^2*k44+23085*k33^3*k44+96884*k24^2*k34*k44+95784*k24*k33*k34*k44+136744*k33^2*k34*k44+72288*k24*k34^2*k44+240332*k33*k34^2*k44+100296*k34^3*k44+18938*k24^2*k44^2+24570*k24*k33*k44^2+28582*k33^2*k44^2+59648*k24*k34*k44^2+136744*k33*k34*k44^2+110356*k34^2*k44^2+9604*k24*k44^3+23085*k33*k44^3+48004*k34*k44^3+4648*k44^4-4*k23^3*(2970*k24+765*k33+8846*k34+3300*k44)+k22^3*(14822*k23+14822*k24+4793*k33-20388*k34+4793*k44)+2*k23^2*(-15620*k24^2+9469*k33^2+48442*k33*k34+58954*k34^2+4*k24*(4431*k33+8819*k34-3451*k44)+43565*k33*k44+100888*k34*k44+35214*k44^2)+k22^2*(11816*k23^2+11816*k24^2+2783*k33^2-16788*k33*k34+2860*k34^2+6280*k33*k44-16788*k34*k44+2783*k44^2+2*k24*(9935*k33-696*k34+9817*k44)+2*k23*(37300*k24+9817*k33-696*k34+9935*k44))+2*k23*(-5940*k24^3+4802*k33^3+12016*k34^3-4*k24^2*(3451*k33-8819*k34-4431*k44)+33326*k34^2*k44+21772*k34*k44^2+5958*k44^3+k33^2*(29824*k34+12285*k44)+k33*(36144*k34^2+47892*k34*k44+9817*k44^2)+2*k24*(14283*k33^2+33790*k33*k34+6588*k34^2+20524*k33*k44+33790*k34*k44+14283*k44^2))+k22*(-2684*k23^3-2684*k24^3-8294*k33^3-90398*k33^2*k34-140328*k33*k34^2-18432*k34^3-80713*k33^2*k44-263136*k33*k34*k44-140328*k34^2*k44-80713*k33*k44^2-90398*k34*k44^2-8294*k44^3+4*k23^2*(9604*k24+5995*k33-3666*k34+1597*k44)+4*k24^2*(1597*k33-3666*k34+5995*k44)+k24*(9454*k33^2+75568*k33*k34+28440*k34^2+43200*k33*k44+47208*k34*k44+20226*k44^2)+2*k23*(19208*k24^2+10113*k33^2+23604*k33*k34+14220*k34^2+21600*k33*k44+37784*k34*k44+4727*k44^2+8*k24*(5131*k33+8062*k34+5131*k44)))))+2*k12*(-30016*k13^5-30016*k14^5+2065*k22^5+9786*k22^4*k23+23562*k22^3*k23^2+924*k22^2*k23^3-39972*k22*k23^4-37384*k23^5+9786*k22^4*k24+20216*k22^3*k23*k24+40876*k22^2*k23^2*k24-8672*k22*k23^3*k24-25560*k23^4*k24+23562*k22^3*k24^2+40876*k22^2*k23*k24^2+90424*k22*k23^2*k24^2+2272*k23^3*k24^2+924*k22^2*k24^3-8672*k22*k23*k24^3+2272*k23^2*k24^3-39972*k22*k24^4-25560*k23*k24^4-37384*k24^5+4207*k22^4*k33+44772*k22^3*k23*k33+81986*k22^2*k23^2*k33+35708*k22*k23^3*k33-37088*k23^4*k33-19818*k22^3*k24*k33+49536*k22^2*k23*k24*k33+50236*k22*k23^2*k24*k33-8696*k23^3*k24*k33-19410*k22^2*k24^2*k33+166104*k22*k23*k24^2*k33+132832*k23^2*k24^2*k33+12388*k22*k24^3*k33-32192*k23*k24^3*k33+61392*k24^4*k33+10367*k22^3*k33^2+55464*k22^2*k23*k33^2+83710*k22*k23^2*k33^2+7044*k23^3*k33^2+8368*k22^2*k24*k33^2+38796*k22*k23*k24*k33^2+17872*k23^2*k24*k33^2+67124*k22*k24^2*k33^2+135064*k23*k24^2*k33^2-10116*k24^3*k33^2+9280*k22^2*k33^3+46170*k22*k23*k33^3+26418*k23^2*k33^3+9586*k22*k24*k33^3+20228*k23*k24*k33^3+38038*k24^2*k33^3+9226*k22*k33^4+14196*k23*k33^4+4580*k24*k33^4+1589*k33^5+2716*k22^4*k34+24008*k22^3*k23*k34+15984*k22^2*k23^2*k34-10496*k22*k23^3*k34-24984*k23^4*k34+24008*k22^3*k24*k34+35648*k22^2*k23*k24*k34-52344*k22*k23^2*k24*k34-160240*k23^3*k24*k34+15984*k22^2*k24^2*k34-52344*k22*k23*k24^2*k34+69680*k23^2*k24^2*k34-10496*k22*k24^3*k34-160240*k23*k24^3*k34-24984*k24^4*k34+9946*k22^3*k33*k34+40452*k22^2*k23*k33*k34+49284*k22*k23^2*k33*k34-6752*k23^3*k33*k34+42404*k22^2*k24*k33*k34+94416*k22*k23*k24*k33*k34-59896*k23^2*k24*k33*k34+20516*k22*k24^2*k33*k34+56880*k23*k24^2*k33*k34-24592*k24^3*k33*k34+8796*k22^2*k33^2*k34+49140*k22*k23*k33^2*k34+30832*k23^2*k33^2*k34+39740*k22*k24*k33^2*k34+100616*k23*k24*k33^2*k34-1808*k24^2*k33^2*k34+10484*k22*k33^3*k34+36048*k23*k33^3*k34+26876*k24*k33^3*k34+3864*k33^4*k34+75840*k22^3*k34^2+112488*k22^2*k23*k34^2+145988*k22*k23^2*k34^2+21960*k23^3*k34^2+112488*k22^2*k24*k34^2+45504*k22*k23*k24*k34^2+68328*k23^2*k24*k34^2+145988*k22*k24^2*k34^2+68328*k23*k24^2*k34^2+21960*k24^3*k34^2+61138*k22^2*k33*k34^2+174260*k22*k23*k33*k34^2+76128*k23^2*k33*k34^2+12776*k22*k24*k33*k34^2+124632*k23*k24*k33*k34^2-18416*k24^2*k33*k34^2+8564*k22*k33^2*k34^2+71112*k23*k33^2*k34^2+41452*k24*k33^2*k34^2+8714*k33^3*k34^2-16880*k22^2*k34^3-26400*k22*k23*k34^3-10728*k23^2*k34^3-26400*k22*k24*k34^3+59872*k23*k24*k34^3-10728*k24^2*k34^3-22552*k22*k33*k34^3+8928*k23*k33*k34^3+12664*k24*k33*k34^3-3884*k33^2*k34^3-25120*k22*k34^4-15088*k23*k34^4-15088*k24*k34^4-16464*k33*k34^4-12400*k34^5-4*k13^4*(7112*k14+9993*k22-10342*k23+11952*k24+8729*k33+7378*k34-8478*k44)+4207*k22^4*k44-19818*k22^3*k23*k44-19410*k22^2*k23^2*k44+12388*k22*k23^3*k44+61392*k23^4*k44+44772*k22^3*k24*k44+49536*k22^2*k23*k24*k44+166104*k22*k23^2*k24*k44-32192*k23^3*k24*k44+81986*k22^2*k24^2*k44+50236*k22*k23*k24^2*k44+132832*k23^2*k24^2*k44+35708*k22*k24^3*k44-8696*k23*k24^3*k44-37088*k24^4*k44-59044*k22^3*k33*k44-142332*k22^2*k23*k33*k44-174880*k22*k23^2*k33*k44+2268*k23^3*k33*k44-142332*k22^2*k24*k33*k44+84192*k22*k23*k24*k33*k44+2384*k23^2*k24*k33*k44-174880*k22*k24^2*k33*k44+2384*k23*k24^2*k33*k44+2268*k24^3*k33*k44-69458*k22^2*k33^2*k44-161426*k22*k23*k33^2*k44-88988*k23^2*k33^2*k44+12560*k22*k24*k33^2*k44+17864*k23*k24*k33^2*k44-8348*k24^2*k33^2*k44-18144*k22*k33^3*k44-32622*k23*k33^3*k44-12788*k24*k33^3*k44-1938*k33^4*k44+9946*k22^3*k34*k44+42404*k22^2*k23*k34*k44+20516*k22*k23^2*k34*k44-24592*k23^3*k34*k44+40452*k22^2*k24*k34*k44+94416*k22*k23*k24*k34*k44+56880*k23^2*k24*k34*k44+49284*k22*k24^2*k34*k44-59896*k23*k24^2*k34*k44-6752*k24^3*k34*k44+16136*k22^2*k33*k34*k44+86400*k22*k23*k33*k34*k44+20516*k23^2*k33*k34*k44+86400*k22*k24*k33*k34*k44+151136*k23*k24*k33*k34*k44+20516*k24^2*k33*k34*k44+16136*k22*k33^2*k34*k44+42404*k23*k33^2*k34*k44+18908*k24*k33^2*k34*k44+9946*k33^3*k34*k44+61138*k22^2*k34^2*k44+12776*k22*k23*k34^2*k44-18416*k23^2*k34^2*k44+174260*k22*k24*k34^2*k44+124632*k23*k24*k34^2*k44+76128*k24^2*k34^2*k44+16384*k22*k33*k34^2*k44+66236*k23*k33*k34^2*k44+66236*k24*k33*k34^2*k44+15188*k33^2*k34^2*k44-22552*k22*k34^3*k44+12664*k23*k34^3*k44+8928*k24*k34^3*k44-1688*k33*k34^3*k44-16464*k34^4*k44+10367*k22^3*k44^2+8368*k22^2*k23*k44^2+67124*k22*k23^2*k44^2-10116*k23^3*k44^2+55464*k22^2*k24*k44^2+38796*k22*k23*k24*k44^2+135064*k23^2*k24*k44^2+83710*k22*k24^2*k44^2+17872*k23*k24^2*k44^2+7044*k24^3*k44^2-69458*k22^2*k33*k44^2+12560*k22*k23*k33*k44^2-8348*k23^2*k33*k44^2-161426*k22*k24*k33*k44^2+17864*k23*k24*k33*k44^2-88988*k24^2*k33*k44^2-8464*k22*k33^2*k44^2-15702*k23*k33^2*k44^2-15702*k24*k33^2*k44^2-740*k33^3*k44^2+8796*k22^2*k34*k44^2+39740*k22*k23*k34*k44^2-1808*k23^2*k34*k44^2+49140*k22*k24*k34*k44^2+100616*k23*k24*k34*k44^2+30832*k24^2*k34*k44^2+16136*k22*k33*k34*k44^2+18908*k23*k33*k34*k44^2+42404*k24*k33*k34*k44^2+7536*k33^2*k34*k44^2+8564*k22*k34^2*k44^2+41452*k23*k34^2*k44^2+71112*k24*k34^2*k44^2+15188*k33*k34^2*k44^2-3884*k34^3*k44^2+9280*k22^2*k44^3+9586*k22*k23*k44^3+38038*k23^2*k44^3+46170*k22*k24*k44^3+20228*k23*k24*k44^3+26418*k24^2*k44^3-18144*k22*k33*k44^3-12788*k23*k33*k44^3-32622*k24*k33*k44^3-740*k33^2*k44^3+10484*k22*k34*k44^3+26876*k23*k34*k44^3+36048*k24*k34*k44^3+9946*k33*k34*k44^3+8714*k34^2*k44^3+9226*k22*k44^4+4580*k23*k44^4+14196*k24*k44^4-1938*k33*k44^4+3864*k34*k44^4+1589*k44^5-4*k14^4*(9993*k22+11952*k23-10342*k24-8478*k33+7378*k34+8729*k44)-4*k13^3*(2656*k14^2-304*k22^2-82236*k23^2-22956*k23*k24-958*k24^2-45292*k23*k33+8436*k24*k33-840*k33^2-5328*k23*k34-30580*k24*k34+3472*k33*k34+586*k34^2+k22*(-50148*k23+1530*k24-8927*k33+2624*k34-3097*k44)+78206*k23*k44-2232*k24*k44-6118*k33*k44+1688*k34*k44-1473*k44^2+4*k14*(542*k22-2103*k23+2042*k24+868*k33-2103*k34+542*k44))+4*k14^3*(304*k22^2+958*k23^2+82236*k24^2-78206*k24*k33+1473*k33^2+5328*k24*k34-1688*k33*k34-586*k34^2+4*k23*(5739*k24+558*k33+7645*k34-2109*k44)+45292*k24*k44+6118*k33*k44-3472*k34*k44+840*k44^2+k22*(-1530*k23+50148*k24+3097*k33-2624*k34+8927*k44))+2*k14^2*(11492*k22^3-35868*k23^3+142568*k24^3-168504*k24^2*k33-38436*k24*k33^2+5495*k33^3+83040*k24^2*k34-29948*k24*k33*k34+12164*k33^2*k34+89332*k24*k34^2+2288*k33*k34^2-9588*k34^3+241154*k24^2*k44-218776*k24*k33*k44+8422*k33^2*k44+64220*k24*k34*k44+24642*k33*k34*k44+18942*k34^2*k44+103052*k24*k44^2-7366*k33*k44^2+11340*k34*k44^2+10346*k44^3+2*k23^2*(59792*k24+7368*k33-13168*k34+32981*k44)+k22^2*(21592*k23+99554*k24+32993*k33+4898*k34+42044*k44)+2*k23*(42938*k24^2+31158*k24*k33+19013*k33^2+67520*k24*k34+19208*k33*k34+4060*k34^2+38776*k24*k44+16559*k33*k44+52380*k34*k44+4054*k44^2)+k22*(-3908*k23^2+223316*k24^2-140328*k24*k33+33562*k33^2+66652*k24*k34+10258*k33*k34+72994*k34^2+240332*k24*k44-87440*k33*k44+24642*k34*k44+41855*k44^2+k23*(71728*k24+87130*k33+35448*k34+23980*k44)))+2*k13^2*(-5312*k14^3+11492*k22^3+142568*k23^3+85876*k23^2*k24+119584*k23*k24^2-35868*k24^3+241154*k23^2*k33+77552*k23*k24*k33+65962*k24^2*k33+103052*k23*k33^2+8108*k24*k33^2+10346*k33^3+83040*k23^2*k34+135040*k23*k24*k34-26336*k24^2*k34+64220*k23*k33*k34+104760*k24*k33*k34+11340*k33^2*k34+89332*k23*k34^2+8120*k24*k34^2+18942*k33*k34^2-9588*k34^3-168504*k23^2*k44+62316*k23*k24*k44+14736*k24^2*k44-218776*k23*k33*k44+33118*k24*k33*k44-7366*k33^2*k44-29948*k23*k34*k44+38416*k24*k34*k44+24642*k33*k34*k44+2288*k34^2*k44-38436*k23*k44^2+38026*k24*k44^2+8422*k33*k44^2+12164*k34*k44^2+5495*k44^3+2*k14^2*(22606*k22+40938*k23+40938*k24+5269*k33+51540*k34+5269*k44)+k22^2*(99554*k23+21592*k24+42044*k33+4898*k34+32993*k44)+2*k14*(8371*k22^2+41858*k23^2+28692*k24^2-30332*k24*k33+5152*k33^2+108076*k24*k34+32110*k33*k34+41858*k34^2+2*k23*(54038*k24+16055*k33+80348*k34-6543*k44)+48442*k24*k44+12559*k33*k44+36144*k34*k44+8371*k44^2+k22*(36144*k23+48442*k24+12559*k33-13086*k34+41526*k44))+k22*(223316*k23^2-3908*k24^2+41855*k33^2+24642*k33*k34+72994*k34^2+4*k23*(17932*k24+60083*k33+16663*k34-35082*k44)-87440*k33*k44+10258*k34*k44+33562*k44^2+k24*(23980*k33+35448*k34+87130*k44)))+2*k14*(4648*k22^4-10988*k23^4+17064*k24^4-18432*k24^3*k33+2860*k24^2*k33^2-20388*k24*k33^3+1806*k33^4+24032*k24^3*k34+28440*k24^2*k33*k34-1392*k24*k33^2*k34+14822*k33^3*k34+117908*k24^2*k34^2-14664*k24*k33*k34^2+11816*k33^2*k34^2-35384*k24*k34^3-2684*k33*k34^3-10988*k34^4+100296*k24^3*k44-140328*k24^2*k33*k44-16788*k24*k33^2*k44+4793*k33^3*k44+72288*k24^2*k34*k44+47208*k24*k33*k34*k44+19634*k33^2*k34*k44+96884*k24*k34^2*k44+23980*k33*k34^2*k44-3060*k34^3*k44+110356*k24^2*k44^2-90398*k24*k33*k44^2+2783*k33^2*k44^2+59648*k24*k34*k44^2+20226*k33*k34*k44^2+18938*k34^2*k44^2+48004*k24*k44^3-8294*k33*k44^3+9604*k34*k44^3+4648*k44^4-4*k23^3*(8846*k24+671*k33+2970*k34+3300*k44)+k22^3*(9604*k23+48004*k24-8294*k33+11916*k34+23085*k44)+4*k23^2*(29477*k24^2+2954*k33^2+9604*k33*k34-7810*k34^2+1597*k33*k44-6902*k34*k44+17607*k44^2+k24*(-3666*k33+17638*k34+50444*k44))+k22^2*(18938*k23^2+59648*k23*k24+110356*k24^2+2783*k33^2+9454*k33*k34+70428*k34^2-80713*k33*k44+19634*k34*k44+28582*k44^2+6*k23*(3371*k33+9522*k34+4095*k44)+k24*(-90398*k33+43544*k34+136744*k44))+2*k23*(12016*k24^3+7411*k33^3+5*k33^2*(7460*k34+1987*k44)+2*k24^2*(7110*k33+6588*k34+16663*k44)+k33*(19208*k34^2+41048*k34*k44+4727*k44^2)+4*k24*(-174*k33^2+16124*k33*k34+8819*k34^2+9446*k33*k44+16895*k34*k44+5443*k44^2)+6*(-990*k34^3+2954*k34^2*k44+4761*k34*k44^2+993*k44^3))+k22*(-3060*k23^3+100296*k24^3+4793*k33^3+19870*k33^2*k34+6388*k33*k34^2-13200*k34^3+6280*k33^2*k44+43200*k33*k34*k44+87130*k34^2*k44-80713*k33*k44^2+24570*k34*k44^2+23085*k44^3+k23^2*(96884*k24+23980*k33+35448*k34+87130*k44)+k24^2*(-140328*k33+66652*k34+240332*k44)-4*k24*(4197*k33^2-18892*k33*k34-50444*k34^2+65784*k33*k44-23946*k34*k44-34186*k44^2)+2*k23*(36144*k24^2+9817*k33^2+41048*k33*k34-13804*k34^2+21600*k33*k44+41048*k34*k44+9817*k44^2+4*k24*(5901*k33+16895*k34+11973*k44))))+2*k13*(-14224*k14^4+4648*k22^4+17064*k23^4+24032*k23^3*k24+117908*k23^2*k24^2-35384*k23*k24^3-10988*k24^4+100296*k23^3*k33+66652*k23^2*k24*k33+201776*k23*k24^2*k33-13200*k24^3*k33+110356*k23^2*k33^2+43544*k23*k24*k33^2+70428*k24^2*k33^2+48004*k23*k33^3+11916*k24*k33^3+4648*k33^4+24032*k23^3*k34+26352*k23^2*k24*k34+70552*k23*k24^2*k34-11880*k24^3*k34+72288*k23^2*k33*k34+135160*k23*k24*k33*k34-27608*k24^2*k33*k34+59648*k23*k33^2*k34+57132*k24*k33^2*k34+9604*k33^3*k34+117908*k23^2*k34^2+70552*k23*k24*k34^2-31240*k24^2*k34^2+96884*k23*k33*k34^2+35448*k24*k33*k34^2+18938*k33^2*k34^2-35384*k23*k34^3-11880*k24*k34^3-3060*k33*k34^3-10988*k34^4+k22^3*(48004*k23+9604*k24+23085*k33+11916*k34-8294*k44)-18432*k23^3*k44+28440*k23^2*k24*k44-14664*k23*k24^2*k44-2684*k24^3*k44-140328*k23^2*k33*k44+75568*k23*k24*k33*k44+6388*k24^2*k33*k44-90398*k23*k33^2*k44+9454*k24*k33^2*k44-8294*k33^3*k44+28440*k23^2*k34*k44+128992*k23*k24*k34*k44+38416*k24^2*k34*k44+47208*k23*k33*k34*k44+82096*k24*k33*k34*k44+20226*k33^2*k34*k44-14664*k23*k34^2*k44+38416*k24*k34^2*k44+23980*k33*k34^2*k44-2684*k34^3*k44+2860*k23^2*k44^2-1392*k23*k24*k44^2+11816*k24^2*k44^2-16788*k23*k33*k44^2+19870*k24*k33*k44^2+2783*k33^2*k44^2-1392*k23*k34*k44^2+74600*k24*k34*k44^2+19634*k33*k34*k44^2+11816*k34^2*k44^2-20388*k23*k44^3+14822*k24*k44^3+4793*k33*k44^3+14822*k34*k44^3+1806*k44^4-8*k14^3*(542*k22+2042*k23-2103*k24+542*k33-2103*k34+868*k44)+k22^2*(110356*k23^2+18938*k24^2+28582*k33^2+19634*k33*k34+70428*k34^2+2*k23*(29824*k24+68372*k33+21772*k34-45199*k44)-80713*k33*k44+9454*k34*k44+2783*k44^2+6*k24*(4095*k33+9522*k34+3371*k44))+2*k14^2*(8371*k22^2+28692*k23^2+41858*k24^2-13086*k24*k33+8371*k33^2+160696*k24*k34+36144*k33*k34+41858*k34^2+2*k23*(54038*k24+24221*k33+54038*k34-15166*k44)+32110*k24*k44+12559*k33*k44+32110*k34*k44+5152*k44^2+k22*(48442*k23+36144*k24+41526*k33-13086*k34+12559*k44))+k22*(100296*k23^3-3060*k24^3+23085*k33^3+24570*k33^2*k34+87130*k33*k34^2-13200*k34^3+4*k23^2*(18072*k24+60083*k33+16663*k34-35082*k44)-80713*k33^2*k44+43200*k33*k34*k44+6388*k34^2*k44+6280*k33*k44^2+19870*k34*k44^2+4793*k44^3+k24^2*(87130*k33+35448*k34+23980*k44)+2*k24*(9817*k33^2+41048*k33*k34-13804*k34^2+21600*k33*k44+41048*k34*k44+9817*k44^2)+4*k23*(24221*k24^2+34186*k33^2+23946*k33*k34+50444*k34^2-65784*k33*k44+18892*k34*k44-4197*k44^2+2*k24*(11973*k33+16895*k34+5901*k44)))+2*k14*(4564*k22^3+13104*k23^3+13104*k24^3+11376*k24^2*k33-33608*k24*k33^2+4564*k33^3+85608*k24^2*k34+67580*k24*k33*k34+26922*k33^2*k34+85608*k24*k34^2+35864*k33*k34^2+13104*k34^3+35864*k24^2*k44+23604*k24*k33*k44+9699*k33^2*k44+149376*k24*k34*k44+47892*k33*k34*k44+35864*k34^2*k44+26922*k24*k44^2+9699*k33*k44^2+26922*k34*k44^2+4564*k44^3+8*k23^2*(10701*k24+4483*k33+10701*k34+1422*k44)+k22^2*(26922*k23+26922*k24+9699*k33-33608*k34+9699*k44)+2*k23*(42804*k24^2+13461*k33^2+74688*k33*k34+42804*k34^2+11802*k33*k44+33790*k34*k44-16804*k44^2+k24*(33790*k33+70656*k34+33790*k44))+k22*(35864*k23^2+35864*k24^2+4*k23*(37344*k24+11973*k33+16895*k34+5901*k44)+4*k24*(5901*k33+16895*k34+11973*k44)+3*(3233*k33^2+7868*k33*k34+3792*k34^2+7016*k33*k44+7868*k34*k44+3233*k44^2))))))))/(112*eps*M^15);
 FD5d=(c4*c5*(-18816*k12^7-18816*k13^7-56448*k13^6*k14-136704*k13^5*k14^2-175872*k13^4*k14^3-175872*k13^3*k14^4-136704*k13^2*k14^5-56448*k13*k14^6-18816*k14^7+8000*k13^6*k22+82400*k13^5*k14*k22+174752*k13^4*k14^2*k22+229312*k13^3*k14^3*k22+174752*k13^2*k14^4*k22+82400*k13*k14^5*k22+8000*k14^6*k22-14032*k13^5*k22^2-3008*k13^4*k14*k22^2-7184*k13^3*k14^2*k22^2-7184*k13^2*k14^3*k22^2-3008*k13*k14^4*k22^2-14032*k14^5*k22^2-14280*k13^4*k22^3-9192*k13^3*k14*k22^3-7856*k13^2*k14^2*k22^3-9192*k13*k14^3*k22^3-14280*k14^4*k22^3-6608*k13^3*k22^4+468*k13^2*k14*k22^4+468*k13*k14^2*k22^4-6608*k14^3*k22^4-182*k13^2*k22^5-182*k14^2*k22^5-56448*k13^6*k23-75264*k13^5*k14*k23-142848*k13^4*k14^2*k23-107904*k13^3*k14^3*k23-94080*k13^2*k14^4*k23-89088*k13*k14^5*k23-18816*k14^6*k23-74176*k13^5*k22*k23-57888*k13^4*k14*k22*k23-53248*k13^3*k14^2*k22*k23-42816*k13^2*k14^3*k22*k23-62912*k13*k14^4*k22*k23-17056*k14^5*k22*k23-59696*k13^4*k22^2*k23-28896*k13^3*k14*k22^2*k23-10480*k13^2*k14^2*k22^2*k23-62048*k13*k14^3*k22^2*k23-11648*k14^4*k22^2*k23-32816*k13^3*k22^3*k23-10200*k13^2*k14*k22^3*k23-8672*k13*k14^2*k22^3*k23-10472*k14^3*k22^3*k23-3360*k13^2*k22^4*k23-840*k13*k14*k22^4*k23+4676*k14^2*k22^4*k23+140*k13*k22^5*k23-136704*k13^5*k23^2-142848*k13^4*k14*k23^2-191360*k13^3*k14^2*k23^2-91648*k13^2*k14^3*k23^2-46336*k13*k14^4*k23^2-16256*k14^5*k23^2-151008*k13^4*k22*k23^2-82368*k13^3*k14*k22*k23^2-22944*k13^2*k14^2*k22*k23^2-32512*k13*k14^3*k22*k23^2-4608*k14^4*k22*k23^2-93120*k13^3*k22^2*k23^2-31680*k13^2*k14*k22^2*k23^2+22448*k13*k14^2*k22^2*k23^2-22416*k14^3*k22^2*k23^2-18080*k13^2*k22^3*k23^2-7720*k13*k14*k22^3*k23^2+10512*k14^2*k22^3*k23^2-1428*k13*k22^4*k23^2-840*k14*k22^4*k23^2-420*k22^5*k23^2-175872*k13^4*k23^3-107904*k13^3*k14*k23^3-91648*k13^2*k14^2*k23^3-38656*k13*k14^3*k23^3-19328*k14^4*k23^3-194080*k13^3*k22*k23^3-88288*k13^2*k14*k22*k23^3+1120*k13*k14^2*k22*k23^3-23200*k14^3*k22*k23^3-86768*k13^2*k22^2*k23^3-53568*k13*k14*k22^2*k23^3+16864*k14^2*k22^2*k23^3-18760*k13*k22^3*k23^3-7280*k14*k22^3*k23^3-4480*k22^4*k23^3-175872*k13^3*k23^4-94080*k13^2*k14*k23^4-46336*k13*k14^2*k23^4-19328*k14^3*k23^4-185472*k13^2*k22*k23^4-119456*k13*k14*k22*k23^4-2048*k14^2*k22*k23^4-67536*k13*k22^2*k23^4-23744*k14*k22^2*k23^4-19152*k22^3*k23^4-136704*k13^2*k23^5-89088*k13*k14*k23^5-16256*k14^2*k23^5-101920*k13*k22*k23^5-34496*k14*k22*k23^5-40992*k22^2*k23^5-56448*k13*k23^6-18816*k14*k23^6-43904*k22*k23^6-18816*k23^7-18816*k13^6*k24-89088*k13^5*k14*k24-94080*k13^4*k14^2*k24-107904*k13^3*k14^3*k24-142848*k13^2*k14^4*k24-75264*k13*k14^5*k24-56448*k14^6*k24-17056*k13^5*k22*k24-62912*k13^4*k14*k22*k24-42816*k13^3*k14^2*k22*k24-53248*k13^2*k14^3*k22*k24-57888*k13*k14^4*k22*k24-74176*k14^5*k22*k24-11648*k13^4*k22^2*k24-62048*k13^3*k14*k22^2*k24-10480*k13^2*k14^2*k22^2*k24-28896*k13*k14^3*k22^2*k24-59696*k14^4*k22^2*k24-10472*k13^3*k22^3*k24-8672*k13^2*k14*k22^3*k24-10200*k13*k14^2*k22^3*k24-32816*k14^3*k22^3*k24+4676*k13^2*k22^4*k24-840*k13*k14*k22^4*k24-3360*k14^2*k22^4*k24+140*k14*k22^5*k24-89088*k13^5*k23*k24-363776*k13^4*k14*k23*k24-368896*k13^3*k14^2*k23*k24-368896*k13^2*k14^3*k23*k24-363776*k13*k14^4*k23*k24-89088*k14^5*k23*k24-50592*k13^4*k22*k23*k24-179328*k13^3*k14*k22*k23*k24-52288*k13^2*k14^2*k22*k23*k24-179328*k13*k14^3*k22*k23*k24-50592*k14^4*k22*k23*k24-32640*k13^3*k22^2*k23*k24-94080*k13^2*k14*k22^2*k23*k24-94080*k13*k14^2*k22^2*k23*k24-32640*k14^3*k22^2*k23*k24+8856*k13^2*k22^3*k23*k24-13840*k13*k14*k22^3*k23*k24+8856*k14^2*k22^3*k23*k24+280*k13*k22^4*k23*k24+280*k14*k22^4*k23*k24-94080*k13^4*k23^2*k24-368896*k13^3*k14*k23^2*k24-100224*k13^2*k14^2*k23^2*k24-76800*k13*k14^3*k23^2*k24-46336*k14^4*k23^2*k24-77856*k13^3*k22*k23^2*k24-244832*k13^2*k14*k22*k23^2*k24-39904*k13*k14^2*k22*k23^2*k24-15904*k14^3*k22*k23^2*k24-5136*k13^2*k22^2*k23^2*k24-95008*k13*k14*k22^2*k23^2*k24+13664*k14^2*k22^2*k23^2*k24-5376*k13*k22^3*k23^2*k24-5880*k14*k22^3*k23^2*k24-2660*k22^4*k23^2*k24-107904*k13^3*k23^3*k24-368896*k13^2*k14*k23^3*k24-76800*k13*k14^2*k23^3*k24-38656*k14^3*k23^3*k24-109696*k13^2*k22*k23^3*k24-345280*k13*k14*k22*k23^3*k24-18176*k14^2*k22*k23^3*k24-43232*k13*k22^2*k23^3*k24-53376*k14*k22^2*k23^3*k24-22792*k22^3*k23^3*k24-142848*k13^2*k23^4*k24-363776*k13*k14*k23^4*k24-46336*k14^2*k23^4*k24-100352*k13*k22*k23^4*k24-119712*k14*k22*k23^4*k24-73360*k22^2*k23^4*k24-75264*k13*k23^5*k24-89088*k14*k23^5*k24-105056*k22*k23^5*k24-56448*k23^6*k24-16256*k13^5*k24^2-46336*k13^4*k14*k24^2-91648*k13^3*k14^2*k24^2-191360*k13^2*k14^3*k24^2-142848*k13*k14^4*k24^2-136704*k14^5*k24^2-4608*k13^4*k22*k24^2-32512*k13^3*k14*k22*k24^2-22944*k13^2*k14^2*k22*k24^2-82368*k13*k14^3*k22*k24^2-151008*k14^4*k22*k24^2-22416*k13^3*k22^2*k24^2+22448*k13^2*k14*k22^2*k24^2-31680*k13*k14^2*k22^2*k24^2-93120*k14^3*k22^2*k24^2+10512*k13^2*k22^3*k24^2-7720*k13*k14*k22^3*k24^2-18080*k14^2*k22^3*k24^2-840*k13*k22^4*k24^2-1428*k14*k22^4*k24^2-420*k22^5*k24^2-46336*k13^4*k23*k24^2-76800*k13^3*k14*k23*k24^2-100224*k13^2*k14^2*k23*k24^2-368896*k13*k14^3*k23*k24^2-94080*k14^4*k23*k24^2-15904*k13^3*k22*k23*k24^2-39904*k13^2*k14*k22*k23*k24^2-244832*k13*k14^2*k22*k23*k24^2-77856*k14^3*k22*k23*k24^2+13664*k13^2*k22^2*k23*k24^2-95008*k13*k14*k22^2*k23*k24^2-5136*k14^2*k22^2*k23*k24^2-5880*k13*k22^3*k23*k24^2-5376*k14*k22^3*k23*k24^2-2660*k22^4*k23*k24^2-91648*k13^3*k23^2*k24^2-100224*k13^2*k14*k23^2*k24^2-100224*k13*k14^2*k23^2*k24^2-91648*k14^3*k23^2*k24^2-46208*k13^2*k22*k23^2*k24^2-265536*k13*k14*k22*k23^2*k24^2-46208*k14^2*k22*k23^2*k24^2-31680*k13*k22^2*k23^2*k24^2-31680*k14*k22^2*k23^2*k24^2-24248*k22^3*k23^2*k24^2-191360*k13^2*k23^3*k24^2-368896*k13*k14*k23^3*k24^2-91648*k14^2*k23^3*k24^2-124672*k13*k22*k23^3*k24^2-98944*k14*k22*k23^3*k24^2-103712*k22^2*k23^3*k24^2-142848*k13*k23^4*k24^2-94080*k14*k23^4*k24^2-198720*k22*k23^4*k24^2-136704*k23^5*k24^2-19328*k13^4*k24^3-38656*k13^3*k14*k24^3-91648*k13^2*k14^2*k24^3-107904*k13*k14^3*k24^3-175872*k14^4*k24^3-23200*k13^3*k22*k24^3+1120*k13^2*k14*k22*k24^3-88288*k13*k14^2*k22*k24^3-194080*k14^3*k22*k24^3+16864*k13^2*k22^2*k24^3-53568*k13*k14*k22^2*k24^3-86768*k14^2*k22^2*k24^3-7280*k13*k22^3*k24^3-18760*k14*k22^3*k24^3-4480*k22^4*k24^3-38656*k13^3*k23*k24^3-76800*k13^2*k14*k23*k24^3-368896*k13*k14^2*k23*k24^3-107904*k14^3*k23*k24^3-18176*k13^2*k22*k23*k24^3-345280*k13*k14*k22*k23*k24^3-109696*k14^2*k22*k23*k24^3-53376*k13*k22^2*k23*k24^3-43232*k14*k22^2*k23*k24^3-22792*k22^3*k23*k24^3-91648*k13^2*k23^2*k24^3-368896*k13*k14*k23^2*k24^3-191360*k14^2*k23^2*k24^3-98944*k13*k22*k23^2*k24^3-124672*k14*k22*k23^2*k24^3-103712*k22^2*k23^2*k24^3-107904*k13*k23^3*k24^3-107904*k14*k23^3*k24^3-215040*k22*k23^3*k24^3-175872*k23^4*k24^3-19328*k13^3*k24^4-46336*k13^2*k14*k24^4-94080*k13*k14^2*k24^4-175872*k14^3*k24^4-2048*k13^2*k22*k24^4-119456*k13*k14*k22*k24^4-185472*k14^2*k22*k24^4-23744*k13*k22^2*k24^4-67536*k14*k22^2*k24^4-19152*k22^3*k24^4-46336*k13^2*k23*k24^4-363776*k13*k14*k23*k24^4-142848*k14^2*k23*k24^4-119712*k13*k22*k23*k24^4-100352*k14*k22*k23*k24^4-73360*k22^2*k23*k24^4-94080*k13*k23^2*k24^4-142848*k14*k23^2*k24^4-198720*k22*k23^2*k24^4-175872*k23^3*k24^4-16256*k13^2*k24^5-89088*k13*k14*k24^5-136704*k14^2*k24^5-34496*k13*k22*k24^5-101920*k14*k22*k24^5-40992*k22^2*k24^5-89088*k13*k23*k24^5-75264*k14*k23*k24^5-105056*k22*k23*k24^5-136704*k23^2*k24^5-18816*k13*k24^6-56448*k14*k24^6-43904*k22*k24^6-56448*k23*k24^6-18816*k24^7-43904*k13^6*k33-101920*k13^5*k14*k33-185472*k13^4*k14^2*k33-194080*k13^3*k14^3*k33-151008*k13^2*k14^4*k33-74176*k13*k14^5*k33+8000*k14^6*k33+19648*k13^5*k22*k33+114176*k13^4*k14*k22*k33+188320*k13^3*k14^2*k22*k33+155680*k13^2*k14^3*k22*k33+74720*k13*k14^4*k22*k33+39744*k14^5*k22*k33-11496*k13^4*k22^2*k33+1656*k13^3*k14*k22^2*k33+13832*k13^2*k14^2*k22^2*k33+3744*k13*k14^3*k22^2*k33+22240*k14^4*k22^2*k33-6168*k13^3*k22^3*k33+480*k13^2*k14*k22^3*k33+10192*k13*k14^2*k22^3*k33+16328*k14^3*k22^3*k33+3030*k13^2*k22^4*k33+4136*k13*k14*k22^4*k33+9116*k14^2*k22^4*k33+1148*k13*k22^5*k33+420*k14*k22^5*k33+210*k22^6*k33-105056*k13^5*k23*k33-100352*k13^4*k14*k23*k33-109696*k13^3*k14^2*k23*k33-77856*k13^2*k14^3*k23*k33-50592*k13*k14^4*k23*k33-17056*k14^5*k23*k33-79200*k13^4*k22*k23*k33-31328*k13^3*k14*k22*k23*k33+51488*k13^2*k14^2*k22*k23*k33-7136*k13*k14^3*k22*k23*k33-5632*k14^4*k22*k23*k33-13904*k13^3*k22^2*k23*k33+18232*k13^2*k14*k22^2*k23*k33+66320*k13*k14^2*k22^2*k23*k33-2432*k14^3*k22^2*k23*k33+29816*k13^2*k22^3*k23*k33+30384*k13*k14*k22^3*k23*k33+31744*k14^2*k22^3*k23*k33+11480*k13*k22^4*k23*k33+3920*k14*k22^4*k23*k33+2380*k22^5*k23*k33-198720*k13^4*k23^2*k33-124672*k13^3*k14*k23^2*k33-46208*k13^2*k14^2*k23^2*k33-15904*k13*k14^3*k23^2*k33-4608*k14^4*k23^2*k33-107392*k13^3*k22*k23^2*k33-13536*k13^2*k14*k22*k23^2*k33+98240*k13*k14^2*k22*k23^2*k33-11456*k14^3*k22*k23^2*k33+41040*k13^2*k22^2*k23^2*k33+50040*k13*k14*k22^2*k23^2*k33+77600*k14^2*k22^2*k23^2*k33+31920*k13*k22^3*k23^2*k33+10528*k14*k22^3*k23^2*k33+8764*k22^4*k23^2*k33-215040*k13^3*k23^3*k33-98944*k13^2*k14*k23^3*k33-18176*k13*k14^2*k23^3*k33-23200*k14^3*k23^3*k33-110272*k13^2*k22*k23^3*k33-45952*k13*k14*k22*k23^3*k33+69312*k14^2*k22*k23^3*k33+840*k13*k22^2*k23^3*k33+112*k14*k22^2*k23^3*k33+6944*k22^3*k23^3*k33-198720*k13^2*k23^4*k33-119712*k13*k14*k23^4*k33-2048*k14^2*k23^4*k33-105056*k13*k22*k23^4*k33-34496*k14*k22*k23^4*k33-29008*k22^2*k23^4*k33-105056*k13*k23^5*k33-34496*k14*k23^5*k33-68992*k22*k23^5*k33-43904*k23^6*k33-34496*k13^5*k24*k33-119456*k13^4*k14*k24*k33-88288*k13^3*k14^2*k24*k33-82368*k13^2*k14^3*k24*k33-57888*k13*k14^4*k24*k33+82400*k14^5*k24*k33-18720*k13^4*k22*k24*k33-35776*k13^3*k14*k22*k24*k33-19424*k13^2*k14^2*k22*k24*k33-21120*k13*k14^3*k22*k24*k33+74720*k14^4*k22*k24*k33-4008*k13^3*k22^2*k24*k33-6816*k13^2*k14*k22^2*k24*k33+3456*k13*k14^2*k22^2*k24*k33+55200*k14^3*k22^2*k24*k33+15240*k13^2*k22^3*k24*k33+23920*k13*k14*k22^3*k24*k33+33144*k14^2*k22^3*k24*k33+3136*k13*k22^4*k24*k33+3640*k14*k22^4*k24*k33+1260*k22^5*k24*k33-119712*k13^4*k23*k24*k33-345280*k13^3*k14*k23*k24*k33-244832*k13^2*k14^2*k23*k24*k33-179328*k13*k14^3*k23*k24*k33-62912*k14^4*k23*k24*k33-22144*k13^3*k22*k23*k24*k33-896*k13^2*k14*k22*k23*k24*k33+33600*k13*k14^2*k22*k23*k24*k33-7136*k14^3*k22*k23*k24*k33+82104*k13^2*k22^2*k23*k24*k33+120848*k13*k14*k22^2*k23*k24*k33+71888*k14^2*k22^2*k23*k24*k33+24192*k13*k22^3*k23*k24*k33+30640*k14*k22^3*k23*k24*k33+11732*k22^4*k23*k24*k33-98944*k13^3*k23^2*k24*k33-265536*k13^2*k14*k23^2*k24*k33-39904*k13*k14^2*k23^2*k24*k33-32512*k14^3*k23^2*k24*k33+47040*k13^2*k22*k23^2*k24*k33-3200*k13*k14*k22*k23^2*k24*k33+98240*k14^2*k22*k23^2*k24*k33+40320*k13*k22^2*k23^2*k24*k33+50680*k14*k22^2*k23^2*k24*k33+30800*k22^3*k23^2*k24*k33-124672*k13^2*k23^3*k24*k33-345280*k13*k14*k23^3*k24*k33+1120*k14^2*k23^3*k24*k33-40768*k13*k22*k23^3*k24*k33-45952*k14*k22*k23^3*k24*k33-2296*k22^2*k23^3*k24*k33-100352*k13*k23^4*k24*k33-119456*k14*k23^4*k24*k33-105056*k22*k23^4*k24*k33-101920*k23^5*k24*k33-2048*k13^4*k24^2*k33+1120*k13^3*k14*k24^2*k33-22944*k13^2*k14^2*k24^2*k33-53248*k13*k14^3*k24^2*k33+174752*k14^4*k24^2*k33+21088*k13^3*k22*k24^2*k33-9088*k13^2*k14*k22*k24^2*k33-19424*k13*k14^2*k22*k24^2*k33+155680*k14^3*k22*k24^2*k33+44704*k13^2*k22^2*k24^2*k33+20368*k13*k14*k22^2*k24^2*k33+87768*k14^2*k22^2*k24^2*k33+11008*k13*k22^3*k24^2*k33+11568*k14*k22^3*k24^2*k33+6006*k22^4*k24^2*k33-18176*k13^3*k23*k24^2*k33-39904*k13^2*k14*k23*k24^2*k33-52288*k13*k14^2*k23*k24^2*k33-42816*k14^3*k23*k24^2*k33+157568*k13^2*k22*k23*k24^2*k33-896*k13*k14*k22*k23*k24^2*k33+51488*k14^2*k22*k23*k24^2*k33+66296*k13*k22^2*k23*k24^2*k33+24008*k14*k22^2*k23*k24^2*k33+33152*k22^3*k23*k24^2*k33-46208*k13^2*k23^2*k24^2*k33-244832*k13*k14*k23^2*k24^2*k33-22944*k14^2*k23^2*k24^2*k33+47040*k13*k22*k23^2*k24^2*k33-13536*k14*k22*k23^2*k24^2*k33+37648*k22^2*k23^2*k24^2*k33-109696*k13*k23^3*k24^2*k33-88288*k14*k23^3*k24^2*k33-110272*k22*k23^3*k24^2*k33-185472*k23^4*k24^2*k33-23200*k13^3*k24^3*k33-32512*k13^2*k14*k24^3*k33-42816*k13*k14^2*k24^3*k33+229312*k14^3*k24^3*k33+21088*k13^2*k22*k24^3*k33-35776*k13*k14*k22*k24^3*k33+188320*k14^2*k22*k24^3*k33-1704*k13*k22^2*k24^3*k33+53800*k14*k22^2*k24^3*k33+13160*k22^3*k24^3*k33-15904*k13^2*k23*k24^3*k33-179328*k13*k14*k23*k24^3*k33-53248*k14^2*k23*k24^3*k33-22144*k13*k22*k23*k24^3*k33-31328*k14*k22*k23*k24^3*k33-1456*k22^2*k23*k24^3*k33-77856*k13*k23^2*k24^3*k33-82368*k14*k23^2*k24^3*k33-107392*k22*k23^2*k24^3*k33-194080*k23^3*k24^3*k33-4608*k13^2*k24^4*k33-62912*k13*k14*k24^4*k33+174752*k14^2*k24^4*k33-18720*k13*k22*k24^4*k33+114176*k14*k22*k24^4*k33+20872*k22^2*k24^4*k33-50592*k13*k23*k24^4*k33-57888*k14*k23*k24^4*k33-79200*k22*k23*k24^4*k33-151008*k23^2*k24^4*k33-17056*k13*k24^5*k33+82400*k14*k24^5*k33+19648*k22*k24^5*k33-74176*k23*k24^5*k33+8000*k24^6*k33-40992*k13^5*k33^2-67536*k13^4*k14*k33^2-86768*k13^3*k14^2*k33^2-93120*k13^2*k14^3*k33^2-59696*k13*k14^4*k33^2-14032*k14^5*k33^2+20872*k13^4*k22*k33^2+53800*k13^3*k14*k22*k33^2+87768*k13^2*k14^2*k22*k33^2+55200*k13*k14^3*k22*k33^2+22240*k14^4*k22*k33^2+7016*k13^3*k22^2*k33^2+8936*k13^2*k14*k22^2*k33^2+24464*k13*k14^2*k22^2*k33^2+8864*k14^3*k22^2*k33^2+12132*k13^2*k22^3*k33^2+10616*k13*k14*k22^3*k33^2+10744*k14^2*k22^3*k33^2+4256*k13*k22^4*k33^2+1456*k14*k22^4*k33^2+938*k22^5*k33^2-73360*k13^4*k23*k33^2-43232*k13^3*k14*k23*k33^2-5136*k13^2*k14^2*k23*k33^2-32640*k13*k14^3*k23*k33^2-11648*k14^4*k23*k33^2-1456*k13^3*k22*k23*k33^2+24008*k13^2*k14*k22*k23*k33^2+71888*k13*k14^2*k22*k23*k33^2-2432*k14^3*k22*k23*k33^2+66264*k13^2*k22^2*k23*k33^2+56640*k13*k14*k22^2*k23*k33^2+52224*k14^2*k22^2*k23*k33^2+32480*k13*k22^3*k23*k33^2+10864*k14*k22^3*k23*k33^2+8848*k22^4*k23*k33^2-103712*k13^3*k23^2*k33^2-31680*k13^2*k14*k23^2*k33^2+13664*k13*k14^2*k23^2*k33^2-22416*k14^3*k23^2*k33^2+37648*k13^2*k22*k23^2*k33^2+50680*k13*k14*k22*k23^2*k33^2+77600*k14^2*k22*k23^2*k33^2+65016*k13*k22^2*k23^2*k33^2+21840*k14*k22^2*k23^2*k33^2+27048*k22^3*k23^2*k33^2-103712*k13^2*k23^3*k33^2-53376*k13*k14*k23^3*k33^2+16864*k14^2*k23^3*k33^2-2296*k13*k22*k23^3*k33^2+112*k14*k22*k23^3*k33^2+21952*k22^2*k23^3*k33^2-73360*k13*k23^4*k33^2-23744*k14*k23^4*k33^2-29008*k22*k23^4*k33^2-40992*k23^5*k33^2-23744*k13^4*k24*k33^2-53568*k13^3*k14*k24*k33^2-31680*k13^2*k14^2*k24*k33^2-28896*k13*k14^3*k24*k33^2-3008*k14^4*k24*k33^2-1704*k13^3*k22*k24*k33^2+20368*k13^2*k14*k22*k24*k33^2+3456*k13*k14^2*k22*k24*k33^2+3744*k14^3*k22*k24*k33^2+25120*k13^2*k22^2*k24*k33^2+43776*k13*k14*k22^2*k24*k33^2+24464*k14^2*k22^2*k24*k33^2+8512*k13*k22^3*k24*k33^2+10456*k14*k22^3*k24*k33^2+4480*k22^4*k24*k33^2-53376*k13^3*k23*k24*k33^2-95008*k13^2*k14*k23*k24*k33^2-94080*k13*k14^2*k23*k24*k33^2-62048*k14^3*k23*k24*k33^2+66296*k13^2*k22*k23*k24*k33^2+120848*k13*k14*k22*k23*k24*k33^2+66320*k14^2*k22*k23*k24*k33^2+46032*k13*k22^2*k23*k24*k33^2+56640*k14*k22^2*k23*k24*k33^2+32872*k22^3*k23*k24*k33^2-31680*k13^2*k23^2*k24*k33^2-95008*k13*k14*k23^2*k24*k33^2+22448*k14^2*k23^2*k24*k33^2+40320*k13*k22*k23^2*k24*k33^2+50040*k14*k22*k23^2*k24*k33^2+65016*k22^2*k23^2*k24*k33^2-43232*k13*k23^3*k24*k33^2-53568*k14*k23^3*k24*k33^2+840*k22*k23^3*k24*k33^2-67536*k23^4*k24*k33^2+16864*k13^3*k24^2*k33^2+22448*k13^2*k14*k24^2*k33^2-10480*k13*k14^2*k24^2*k33^2-7184*k14^3*k24^2*k33^2+44704*k13^2*k22*k24^2*k33^2-6816*k13*k14*k22*k24^2*k33^2+13832*k14^2*k22*k24^2*k33^2+25120*k13*k22^2*k24^2*k33^2+8936*k14*k22^2*k24^2*k33^2+13652*k22^3*k24^2*k33^2+13664*k13^2*k23*k24^2*k33^2-94080*k13*k14*k23*k24^2*k33^2-10480*k14^2*k23*k24^2*k33^2+82104*k13*k22*k23*k24^2*k33^2+18232*k14*k22*k23*k24^2*k33^2+66264*k22^2*k23*k24^2*k33^2-5136*k13*k23^2*k24^2*k33^2-31680*k14*k23^2*k24^2*k33^2+41040*k22*k23^2*k24^2*k33^2-86768*k23^3*k24^2*k33^2-22416*k13^2*k24^3*k33^2-62048*k13*k14*k24^3*k33^2-7184*k14^2*k24^3*k33^2-4008*k13*k22*k24^3*k33^2+1656*k14*k22*k24^3*k33^2+7016*k22^2*k24^3*k33^2-32640*k13*k23*k24^3*k33^2-28896*k14*k23*k24^3*k33^2-13904*k22*k23*k24^3*k33^2-93120*k23^2*k24^3*k33^2-11648*k13*k24^4*k33^2-3008*k14*k24^4*k33^2-11496*k22*k24^4*k33^2-59696*k23*k24^4*k33^2-14032*k24^5*k33^2-19152*k13^4*k33^3-18760*k13^3*k14*k33^3-18080*k13^2*k14^2*k33^3-32816*k13*k14^3*k33^3-14280*k14^4*k33^3+13160*k13^3*k22*k33^3+11568*k13^2*k14*k22*k33^3+33144*k13*k14^2*k22*k33^3+16328*k14^3*k22*k33^3+13652*k13^2*k22^2*k33^3+10456*k13*k14*k22^2*k33^3+10744*k14^2*k22^2*k33^3+6328*k13*k22^3*k33^3+2072*k14*k22^3*k33^3+1764*k22^4*k33^3-22792*k13^3*k23*k33^3-5376*k13^2*k14*k23*k33^3+8856*k13*k14^2*k23*k33^3-10472*k14^3*k23*k33^3+33152*k13^2*k22*k23*k33^3+30640*k13*k14*k22*k23*k33^3+31744*k14^2*k22*k23*k33^3+32872*k13*k22^2*k23*k33^3+10864*k14*k22^2*k23*k33^3+12936*k22^3*k23*k33^3-24248*k13^2*k23^2*k33^3-5880*k13*k14*k23^2*k33^3+10512*k14^2*k23^2*k33^3+30800*k13*k22*k23^2*k33^3+10528*k14*k22*k23^2*k33^3+27048*k22^2*k23^2*k33^3-22792*k13*k23^3*k33^3-7280*k14*k23^3*k33^3+6944*k22*k23^3*k33^3-19152*k23^4*k33^3-7280*k13^3*k24*k33^3-7720*k13^2*k14*k24*k33^3-10200*k13*k14^2*k24*k33^3-9192*k14^3*k24*k33^3+11008*k13^2*k22*k24*k33^3+23920*k13*k14*k22*k24*k33^3+10192*k14^2*k22*k24*k33^3+8512*k13*k22^2*k24*k33^3+10616*k14*k22^2*k24*k33^3+6328*k22^3*k24*k33^3-5880*k13^2*k23*k24*k33^3-13840*k13*k14*k23*k24*k33^3-8672*k14^2*k23*k24*k33^3+24192*k13*k22*k23*k24*k33^3+30384*k14*k22*k23*k24*k33^3+32480*k22^2*k23*k24*k33^3-5376*k13*k23^2*k24*k33^3-7720*k14*k23^2*k24*k33^3+31920*k22*k23^2*k24*k33^3-18760*k23^3*k24*k33^3+10512*k13^2*k24^2*k33^3-8672*k13*k14*k24^2*k33^3-7856*k14^2*k24^2*k33^3+15240*k13*k22*k24^2*k33^3+480*k14*k22*k24^2*k33^3+12132*k22^2*k24^2*k33^3+8856*k13*k23*k24^2*k33^3-10200*k14*k23*k24^2*k33^3+29816*k22*k23*k24^2*k33^3-18080*k23^2*k24^2*k33^3-10472*k13*k24^3*k33^3-9192*k14*k24^3*k33^3-6168*k22*k24^3*k33^3-32816*k23*k24^3*k33^3-14280*k24^4*k33^3-4480*k13^3*k33^4-1428*k13^2*k14*k33^4-3360*k13*k14^2*k33^4-6608*k14^3*k33^4+6006*k13^2*k22*k33^4+3640*k13*k14*k22*k33^4+9116*k14^2*k22*k33^4+4480*k13*k22^2*k33^4+1456*k14*k22^2*k33^4+1764*k22^3*k33^4-2660*k13^2*k23*k33^4+280*k13*k14*k23*k33^4+4676*k14^2*k23*k33^4+11732*k13*k22*k23*k33^4+3920*k14*k22*k23*k33^4+8848*k22^2*k23*k33^4-2660*k13*k23^2*k33^4-840*k14*k23^2*k33^4+8764*k22*k23^2*k33^4-4480*k23^3*k33^4-840*k13^2*k24*k33^4-840*k13*k14*k24*k33^4+468*k14^2*k24*k33^4+3136*k13*k22*k24*k33^4+4136*k14*k22*k24*k33^4+4256*k22^2*k24*k33^4+280*k13*k23*k24*k33^4-840*k14*k23*k24*k33^4+11480*k22*k23*k24*k33^4-1428*k23^2*k24*k33^4+4676*k13*k24^2*k33^4+468*k14*k24^2*k33^4+3030*k22*k24^2*k33^4-3360*k23*k24^2*k33^4-6608*k24^3*k33^4-420*k13^2*k33^5+140*k13*k14*k33^5-182*k14^2*k33^5+1260*k13*k22*k33^5+420*k14*k22*k33^5+938*k22^2*k33^5+2380*k22*k23*k33^5-420*k23^2*k33^5+1148*k22*k24*k33^5+140*k23*k24*k33^5-182*k24^2*k33^5+210*k22*k33^6-56448*k13^6*k34-249280*k13^5*k14*k34-398848*k13^4*k14^2*k34-467712*k13^3*k14^3*k34-398848*k13^2*k14^4*k34-249280*k13*k14^5*k34-56448*k14^6*k34+82400*k13^5*k22*k34+281472*k13^4*k14*k22*k34+510112*k13^3*k14^2*k22*k34+510112*k13^2*k14^3*k22*k34+281472*k13*k14^4*k22*k34+82400*k14^5*k22*k34-3008*k13^4*k22^2*k34-19840*k13^3*k14*k22^2*k34-22240*k13^2*k14^2*k22^2*k34-19840*k13*k14^3*k22^2*k34-3008*k14^4*k22^2*k34-9192*k13^3*k22^3*k34-17712*k13^2*k14*k22^3*k34-17712*k13*k14^2*k22^3*k34-9192*k14^3*k22^3*k34+468*k13^2*k22^4*k34+2640*k13*k14*k22^4*k34+468*k14^2*k22^4*k34-75264*k13^5*k23*k34-288448*k13^4*k14*k23*k34-222912*k13^3*k14^2*k23*k34-186816*k13^2*k14^3*k23*k34-154816*k13*k14^4*k23*k34-89088*k14^5*k23*k34-57888*k13^4*k22*k23*k34-135936*k13^3*k14*k22*k23*k34-83040*k13^2*k14^2*k22*k23*k34-47424*k13*k14^3*k22*k23*k34-62912*k14^4*k22*k23*k34-30528*k13^3*k22^2*k23*k34-39648*k13^2*k14*k22^2*k23*k34-36576*k13*k14^2*k22^2*k23*k34-62048*k14^3*k22^2*k23*k34+6584*k13^2*k22^3*k23*k34+14080*k13*k14*k22^3*k23*k34-8672*k14^2*k22^3*k23*k34+560*k13*k22^4*k23*k34-840*k14*k22^4*k23*k34+140*k22^5*k23*k34-146688*k13^4*k23^2*k34-420672*k13^3*k14*k23^2*k34-180352*k13^2*k14^2*k23^2*k34-53952*k13*k14^3*k23^2*k34-46336*k14^4*k23^2*k34-86880*k13^3*k22*k23^2*k34-170016*k13^2*k14*k22*k23^2*k34-59392*k13*k14^2*k22*k23^2*k34-32512*k14^3*k22*k23^2*k34-9648*k13^2*k22^2*k23^2*k34-25728*k13*k14*k22^2*k23^2*k34+22448*k14^2*k22^2*k23^2*k34-3472*k13*k22^3*k23^2*k34-7720*k14*k22^3*k23^2*k34-1428*k22^4*k23^2*k34-120192*k13^3*k23^3*k34-332352*k13^2*k14*k23^3*k34-110016*k13*k14^2*k23^3*k34-38656*k14^3*k23^3*k34-112960*k13^2*k22*k23^3*k34-251648*k13*k14*k22*k23^3*k34+1120*k14^2*k22*k23^3*k34-38976*k13*k22^2*k23^3*k34-53568*k14*k22^2*k23^3*k34-18760*k22^3*k23^3*k34-146688*k13^2*k23^4*k34-324096*k13*k14*k23^4*k34-46336*k14^2*k23^4*k34-97216*k13*k22*k23^4*k34-119456*k14*k22*k23^4*k34-67536*k22^2*k23^4*k34-75264*k13*k23^5*k34-89088*k14*k23^5*k34-101920*k22*k23^5*k34-56448*k23^6*k34-89088*k13^5*k24*k34-154816*k13^4*k14*k24*k34-186816*k13^3*k14^2*k24*k34-222912*k13^2*k14^3*k24*k34-288448*k13*k14^4*k24*k34-75264*k14^5*k24*k34-62912*k13^4*k22*k24*k34-47424*k13^3*k14*k22*k24*k34-83040*k13^2*k14^2*k22*k24*k34-135936*k13*k14^3*k22*k24*k34-57888*k14^4*k22*k24*k34-62048*k13^3*k22^2*k24*k34-36576*k13^2*k14*k22^2*k24*k34-39648*k13*k14^2*k22^2*k24*k34-30528*k14^3*k22^2*k24*k34-8672*k13^2*k22^3*k24*k34+14080*k13*k14*k22^3*k24*k34+6584*k14^2*k22^3*k24*k34-840*k13*k22^4*k24*k34+560*k14*k22^4*k24*k34+140*k22^5*k24*k34-324096*k13^4*k23*k24*k34-500608*k13^3*k14*k23*k24*k34-595968*k13^2*k14^2*k23*k24*k34-500608*k13*k14^3*k23*k24*k34-324096*k14^4*k23*k24*k34-161824*k13^3*k22*k23*k24*k34-11104*k13^2*k14*k22*k23*k24*k34-11104*k13*k14^2*k22*k23*k24*k34-161824*k14^3*k22*k23*k24*k34-16*k13^2*k22^2*k23*k24*k34+61568*k13*k14*k22^2*k23*k24*k34-16*k14^2*k22^2*k23*k24*k34-824*k13*k22^3*k23*k24*k34-824*k14*k22^3*k23*k24*k34+2044*k22^4*k23*k24*k34-332352*k13^3*k23^2*k24*k34-175488*k13^2*k14*k23^2*k24*k34-90752*k13*k14^2*k23^2*k24*k34-110016*k14^3*k23^2*k24*k34-153664*k13^2*k22*k23^2*k24*k34-140736*k13*k14*k22*k23^2*k24*k34+96480*k14^2*k22*k23^2*k24*k34-54096*k13*k22^2*k23^2*k24*k34-2160*k14*k22^2*k23^2*k24*k34-9968*k22^3*k23^2*k24*k34-420672*k13^2*k23^3*k24*k34-500608*k13*k14*k23^3*k24*k34-53952*k14^2*k23^3*k24*k34-249952*k13*k22*k23^3*k24*k34-115040*k14*k22*k23^3*k24*k34-132288*k22^2*k23^3*k24*k34-288448*k13*k23^4*k24*k34-154816*k14*k23^4*k24*k34-327168*k22*k23^4*k24*k34-249280*k23^5*k24*k34-46336*k13^4*k24^2*k34-53952*k13^3*k14*k24^2*k34-180352*k13^2*k14^2*k24^2*k34-420672*k13*k14^3*k24^2*k34-146688*k14^4*k24^2*k34-32512*k13^3*k22*k24^2*k34-59392*k13^2*k14*k22*k24^2*k34-170016*k13*k14^2*k22*k24^2*k34-86880*k14^3*k22*k24^2*k34+22448*k13^2*k22^2*k24^2*k34-25728*k13*k14*k22^2*k24^2*k34-9648*k14^2*k22^2*k24^2*k34-7720*k13*k22^3*k24^2*k34-3472*k14*k22^3*k24^2*k34-1428*k22^4*k24^2*k34-110016*k13^3*k23*k24^2*k34-90752*k13^2*k14*k23*k24^2*k34-175488*k13*k14^2*k23*k24^2*k34-332352*k14^3*k23*k24^2*k34+96480*k13^2*k22*k23*k24^2*k34-140736*k13*k14*k22*k23*k24^2*k34-153664*k14^2*k22*k23*k24^2*k34-2160*k13*k22^2*k23*k24^2*k34-54096*k14*k22^2*k23*k24^2*k34-9968*k22^3*k23*k24^2*k34-180352*k13^2*k23^2*k24^2*k34-595968*k13*k14*k23^2*k24^2*k34-180352*k14^2*k23^2*k24^2*k34-90848*k13*k22*k23^2*k24^2*k34-90848*k14*k22*k23^2*k24^2*k34-77392*k22^2*k23^2*k24^2*k34-222912*k13*k23^3*k24^2*k34-186816*k14*k23^3*k24^2*k34-357856*k22*k23^3*k24^2*k34-398848*k23^4*k24^2*k34-38656*k13^3*k24^3*k34-110016*k13^2*k14*k24^3*k34-332352*k13*k14^2*k24^3*k34-120192*k14^3*k24^3*k34+1120*k13^2*k22*k24^3*k34-251648*k13*k14*k22*k24^3*k34-112960*k14^2*k22*k24^3*k34-53568*k13*k22^2*k24^3*k34-38976*k14*k22^2*k24^3*k34-18760*k22^3*k24^3*k34-53952*k13^2*k23*k24^3*k34-500608*k13*k14*k23*k24^3*k34-420672*k14^2*k23*k24^3*k34-115040*k13*k22*k23*k24^3*k34-249952*k14*k22*k23*k24^3*k34-132288*k22^2*k23*k24^3*k34-186816*k13*k23^2*k24^3*k34-222912*k14*k23^2*k24^3*k34-357856*k22*k23^2*k24^3*k34-467712*k23^3*k24^3*k34-46336*k13^2*k24^4*k34-324096*k13*k14*k24^4*k34-146688*k14^2*k24^4*k34-119456*k13*k22*k24^4*k34-97216*k14*k22*k24^4*k34-67536*k22^2*k24^4*k34-154816*k13*k23*k24^4*k34-288448*k14*k23*k24^4*k34-327168*k22*k23*k24^4*k34-398848*k23^2*k24^4*k34-89088*k13*k24^5*k34-75264*k14*k24^5*k34-101920*k22*k24^5*k34-249280*k23*k24^5*k34-56448*k24^6*k34-105056*k13^5*k33*k34-327168*k13^4*k14*k33*k34-352352*k13^3*k14^2*k33*k34-327040*k13^2*k14^3*k33*k34-227008*k13*k14^4*k33*k34-74176*k14^5*k33*k34+120320*k13^4*k22*k33*k34+243648*k13^3*k14*k22*k33*k34+266560*k13^2*k14^2*k22*k33*k34+191392*k13*k14^3*k22*k33*k34+74720*k14^4*k22*k33*k34+3576*k13^3*k22^2*k33*k34+10096*k13^2*k14*k22^2*k33*k34-4416*k13*k14^2*k22^2*k33*k34+3744*k14^3*k22^2*k33*k34+12320*k13^2*k22^3*k33*k34+28176*k13*k14*k22^3*k33*k34+10192*k14^2*k22^3*k33*k34+2912*k13*k22^4*k33*k34+4136*k14*k22^4*k33*k34+1148*k22^5*k33*k34-103488*k13^4*k23*k33*k34-261024*k13^3*k14*k23*k33*k34-100896*k13^2*k14^2*k23*k33*k34-79520*k13*k14^3*k23*k33*k34-50592*k14^4*k23*k33*k34-27456*k13^3*k22*k23*k33*k34+42688*k13^2*k14*k22*k23*k33*k34+23552*k13*k14^2*k22*k23*k33*k34-7136*k14^3*k22*k23*k33*k34+68568*k13^2*k22^2*k23*k33*k34+155968*k13*k14*k22^2*k23*k33*k34+66320*k14^2*k22^2*k23*k33*k34+23856*k13*k22^3*k23*k33*k34+30384*k14*k22^3*k23*k33*k34+11480*k22^4*k23*k33*k34-145888*k13^3*k23^2*k33*k34-211104*k13^2*k14*k23^2*k33*k34-6976*k13*k14^2*k23^2*k33*k34-15904*k14^3*k23^2*k33*k34+23680*k13^2*k22*k23^2*k33*k34+85472*k13*k14*k22*k23^2*k33*k34+98240*k14^2*k22*k23^2*k33*k34+41328*k13*k22^2*k23^2*k33*k34+50040*k14*k22^2*k23^2*k33*k34+31920*k22^3*k23^2*k33*k34-145888*k13^2*k23^3*k33*k34-296160*k13*k14*k23^3*k33*k34-18176*k14^2*k23^3*k33*k34-40768*k13*k22*k23^3*k33*k34-45952*k14*k22*k23^3*k33*k34+840*k22^2*k23^3*k33*k34-103488*k13*k23^4*k33*k34-119712*k14*k23^4*k33*k34-105056*k22*k23^4*k33*k34-105056*k23^5*k33*k34-119712*k13^4*k24*k33*k34-115040*k13^3*k14*k24*k33*k34-85568*k13^2*k14^2*k24*k33*k34-101792*k13*k14^3*k24*k33*k34-57888*k14^4*k24*k33*k34-31840*k13^3*k22*k24*k33*k34+44160*k13^2*k14*k22*k24*k33*k34+13312*k13*k14^2*k22*k24*k33*k34-10688*k14^3*k22*k24*k33*k34+53184*k13^2*k22^2*k24*k33*k34+94768*k13*k14*k22^2*k24*k33*k34+54704*k14^2*k22^2*k24*k33*k34+17240*k13*k22^3*k24*k33*k34+16176*k14*k22^3*k24*k33*k34+11228*k22^4*k24*k33*k34-296160*k13^3*k23*k24*k33*k34-146848*k13^2*k14*k23*k24*k33*k34-175008*k13*k14^2*k23*k24*k33*k34-161824*k14^3*k23*k24*k33*k34+176544*k13^2*k22*k23*k24*k33*k34+325312*k13*k14*k22*k23*k24*k33*k34+230176*k14^2*k22*k23*k24*k33*k34+103208*k13*k22^2*k23*k24*k33*k34+98312*k14*k22^2*k23*k24*k33*k34+87488*k22^3*k23*k24*k33*k34-211104*k13^2*k23^2*k24*k33*k34-146848*k13*k14*k23^2*k24*k33*k34+96480*k14^2*k23^2*k24*k33*k34+30272*k13*k22*k23^2*k24*k33*k34+79200*k14*k22*k23^2*k24*k33*k34+150720*k22^2*k23^2*k24*k33*k34-261024*k13*k23^3*k24*k33*k34-115040*k14*k23^3*k24*k33*k34-119552*k22*k23^3*k24*k33*k34-327168*k23^4*k24*k33*k34-18176*k13^3*k24^2*k33*k34+96480*k13^2*k14*k24^2*k33*k34-2912*k13*k14^2*k24^2*k33*k34-73888*k14^3*k24^2*k33*k34+92864*k13^2*k22*k24^2*k33*k34+47616*k13*k14*k22*k24^2*k33*k34+40320*k14^2*k22*k24^2*k33*k34+30440*k13*k22^2*k24^2*k33*k34+23608*k14*k22^2*k24^2*k33*k34+30240*k22^3*k24^2*k33*k34-6976*k13^2*k23*k24^2*k33*k34-175008*k13*k14*k23*k24^2*k33*k34-2912*k14^2*k23*k24^2*k33*k34+93024*k13*k22*k23*k24^2*k33*k34+67840*k14*k22*k23*k24^2*k33*k34+162192*k22^2*k23*k24^2*k33*k34-100896*k13*k23^2*k24^2*k33*k34-85568*k14*k23^2*k24^2*k33*k34+41504*k22*k23^2*k24^2*k33*k34-352352*k23^3*k24^2*k33*k34-15904*k13^2*k24^3*k33*k34-161824*k13*k14*k24^3*k33*k34-73888*k14^2*k24^3*k33*k34-15168*k13*k22*k24^3*k33*k34-21248*k14*k22*k24^3*k33*k34+10864*k22^2*k24^3*k33*k34-79520*k13*k23*k24^3*k33*k34-101792*k14*k23*k24^3*k33*k34-43584*k22*k23*k24^3*k33*k34-327040*k23^2*k24^3*k33*k34-50592*k13*k24^4*k33*k34-57888*k14*k24^4*k33*k34-67552*k22*k24^4*k33*k34-227008*k23*k24^4*k33*k34-74176*k24^5*k33*k34-73360*k13^4*k33^2*k34-132288*k13^3*k14*k33^2*k34-93120*k13^2*k14^2*k33^2*k34-114912*k13*k14^3*k33^2*k34-59696*k14^4*k33^2*k34+64200*k13^3*k22*k33^2*k34+52736*k13^2*k14*k22*k33^2*k34+55440*k13*k14^2*k22*k33^2*k34+55200*k14^3*k22*k33^2*k34+23688*k13^2*k22^2*k33^2*k34+44288*k13*k14*k22^2*k33^2*k34+24464*k14^2*k22^2*k33^2*k34+8288*k13*k22^3*k33^2*k34+10616*k14*k22^3*k33^2*k34+4256*k22^4*k33^2*k34-47488*k13^3*k23*k33^2*k34-57424*k13^2*k14*k23*k33^2*k34-21712*k13*k14^2*k23*k33^2*k34-32640*k14^3*k23*k33^2*k34+57640*k13^2*k22*k23*k33^2*k34+145600*k13*k14*k22*k23*k33^2*k34+71888*k14^2*k22*k23*k33^2*k34+46032*k13*k22^2*k23*k33^2*k34+56640*k14*k22^2*k23*k33^2*k34+32480*k22^3*k23*k33^2*k34-52976*k13^2*k23^2*k33^2*k34-53104*k13*k14*k23^2*k33^2*k34+13664*k14^2*k23^2*k33^2*k34+39312*k13*k22*k23^2*k33^2*k34+50680*k14*k22*k23^2*k33^2*k34+65016*k22^2*k23^2*k33^2*k34-47488*k13*k23^3*k33^2*k34-53376*k14*k23^3*k33^2*k34-2296*k22*k23^3*k33^2*k34-73360*k23^4*k33^2*k34-53376*k13^3*k24*k33^2*k34-2160*k13^2*k14*k24*k33^2*k34-14608*k13*k14^2*k24*k33^2*k34-30528*k14^3*k24*k33^2*k34+59040*k13^2*k22*k24*k33^2*k34+87680*k13*k14*k22*k24*k33^2*k34+54704*k14^2*k22*k24*k33^2*k34+35320*k13*k22^2*k24*k33^2*k34+28688*k14*k22^2*k24*k33^2*k34+30232*k22^3*k24*k33^2*k34-53104*k13^2*k23*k24*k33^2*k34-2016*k13*k14*k23*k24*k33^2*k34-16*k14^2*k23*k24*k33^2*k34+112408*k13*k22*k23*k24*k33^2*k34+98312*k14*k22*k23*k24*k33^2*k34+163032*k22^2*k23*k24*k33^2*k34-57424*k13*k23^2*k24*k33^2*k34-2160*k14*k23^2*k24*k33^2*k34+150720*k22*k23^2*k24*k33^2*k34-132288*k23^3*k24*k33^2*k34+13664*k13^2*k24^2*k33^2*k34-16*k13*k14*k24^2*k33^2*k34-11712*k14^2*k24^2*k33^2*k34+20312*k13*k22*k24^2*k33^2*k34+16232*k14*k22*k24^2*k33^2*k34+54776*k22^2*k24^2*k33^2*k34-21712*k13*k23*k24^2*k33^2*k34-14608*k14*k23*k24^2*k33^2*k34+138992*k22*k23*k24^2*k33^2*k34-93120*k23^2*k24^2*k33^2*k34-32640*k13*k24^3*k33^2*k34-30528*k14*k24^3*k33^2*k34-3696*k22*k24^3*k33^2*k34-114912*k23*k24^3*k33^2*k34-59696*k24^4*k33^2*k34-22792*k13^3*k33^3*k34-9968*k13^2*k14*k33^3*k34-21504*k13*k14^2*k33^3*k34-32816*k14^3*k33^3*k34+21392*k13^2*k22*k33^3*k34+14248*k13*k14*k22*k33^3*k34+33144*k14^2*k22*k33^3*k34+8736*k13*k22^2*k33^3*k34+10456*k14*k22^2*k33^3*k34+6328*k22^3*k33^3*k34-7280*k13^2*k23*k33^3*k34-4872*k13*k14*k23*k33^3*k34+8856*k14^2*k23*k33^3*k34+24528*k13*k22*k23*k33^3*k34+30640*k14*k22*k23*k33^3*k34+32872*k22^2*k23*k33^3*k34-7280*k13*k23^2*k33^3*k34-5880*k14*k23^2*k33^3*k34+30800*k22*k23^2*k33^3*k34-22792*k23^3*k33^3*k34-5880*k13^2*k24*k33^3*k34-824*k13*k14*k24*k33^3*k34+6584*k14^2*k24*k33^3*k34+21624*k13*k22*k24*k33^3*k34+16176*k14*k22*k24*k33^3*k34+30232*k22^2*k24*k33^3*k34-4872*k13*k23*k24*k33^3*k34-824*k14*k23*k24*k33^3*k34+87488*k22*k23*k24*k33^3*k34-9968*k23^2*k24*k33^3*k34+8856*k13*k24^2*k33^3*k34+6584*k14*k24^2*k33^3*k34+17688*k22*k24^2*k33^3*k34-21504*k23*k24^2*k33^3*k34-32816*k24^3*k33^3*k34-2660*k13^2*k33^4*k34+2044*k13*k14*k33^4*k34-3360*k14^2*k33^4*k34+3360*k13*k22*k33^4*k34+3640*k14*k22*k33^4*k34+4480*k22^2*k33^4*k34+280*k14*k23*k33^4*k34+11732*k22*k23*k33^4*k34-2660*k23^2*k33^4*k34+280*k13*k24*k33^4*k34+560*k14*k24*k33^4*k34+11228*k22*k24*k33^4*k34+2044*k23*k24*k33^4*k34-3360*k24^2*k33^4*k34+140*k14*k33^5*k34+1260*k22*k33^5*k34+140*k24*k33^5*k34-136704*k13^5*k34^2-398848*k13^4*k14*k34^2-606144*k13^3*k14^2*k34^2-606144*k13^2*k14^3*k34^2-398848*k13*k14^4*k34^2-136704*k14^5*k34^2+174752*k13^4*k22*k34^2+510112*k13^3*k14*k22*k34^2+679488*k13^2*k14^2*k22*k34^2+510112*k13*k14^3*k22*k34^2+174752*k14^4*k22*k34^2-7184*k13^3*k22^2*k34^2-22240*k13^2*k14*k22^2*k34^2-22240*k13*k14^2*k22^2*k34^2-7184*k14^3*k22^2*k34^2-7856*k13^2*k22^3*k34^2-17712*k13*k14*k22^3*k34^2-7856*k14^2*k22^3*k34^2+468*k13*k22^4*k34^2+468*k14*k22^4*k34^2-182*k22^5*k34^2-146688*k13^4*k23*k34^2-222144*k13^3*k14*k23*k34^2-232512*k13^2*k14^2*k23*k34^2-186816*k13*k14^3*k23*k34^2-94080*k14^4*k23*k34^2-73888*k13^3*k22*k23*k34^2-100672*k13^2*k14*k22*k23*k34^2-83040*k13*k14^2*k22*k23*k34^2-42816*k14^3*k22*k23*k34^2-11712*k13^2*k22^2*k23*k34^2-39648*k13*k14*k22^2*k23*k34^2-10480*k14^2*k22^2*k23*k34^2+6584*k13*k22^3*k23*k34^2-10200*k14*k22^3*k23*k34^2-3360*k22^4*k23*k34^2-257664*k13^3*k23^2*k34^2-277632*k13^2*k14*k23^2*k34^2-180352*k13*k14^2*k23^2*k34^2-91648*k14^3*k23^2*k34^2-116736*k13^2*k22*k23^2*k34^2-170016*k13*k14*k22*k23^2*k34^2-22944*k14^2*k22*k23^2*k34^2-9648*k13*k22^2*k23^2*k34^2-31680*k14*k22^2*k23^2*k34^2-18080*k22^3*k23^2*k34^2-257664*k13^2*k23^3*k34^2-332352*k13*k14*k23^3*k34^2-91648*k14^2*k23^3*k34^2-112960*k13*k22*k23^3*k34^2-88288*k14*k22*k23^3*k34^2-86768*k22^2*k23^3*k34^2-146688*k13*k23^4*k34^2-94080*k14*k23^4*k34^2-185472*k22*k23^4*k34^2-136704*k23^5*k34^2-94080*k13^4*k24*k34^2-186816*k13^3*k14*k24*k34^2-232512*k13^2*k14^2*k24*k34^2-222144*k13*k14^3*k24*k34^2-146688*k14^4*k24*k34^2-42816*k13^3*k22*k24*k34^2-83040*k13^2*k14*k22*k24*k34^2-100672*k13*k14^2*k22*k24*k34^2-73888*k14^3*k22*k24*k34^2-10480*k13^2*k22^2*k24*k34^2-39648*k13*k14*k22^2*k24*k34^2-11712*k14^2*k22^2*k24*k34^2-10200*k13*k22^3*k24*k34^2+6584*k14*k22^3*k24*k34^2-3360*k22^4*k24*k34^2-332352*k13^3*k23*k24*k34^2-580288*k13^2*k14*k23*k24*k34^2-580288*k13*k14^2*k23*k24*k34^2-332352*k14^3*k23*k24*k34^2-2912*k13^2*k22*k23*k24*k34^2-106560*k13*k14*k22*k23*k24*k34^2-2912*k14^2*k22*k23*k24*k34^2-14608*k13*k22^2*k23*k24*k34^2-14608*k14*k22^2*k23*k24*k34^2-21504*k22^3*k23*k24*k34^2-277632*k13^2*k23^2*k24*k34^2-580288*k13*k14*k23^2*k24*k34^2-180352*k14^2*k23^2*k24*k34^2-91552*k13*k22*k23^2*k24*k34^2-85568*k14*k22*k23^2*k24*k34^2-93120*k22^2*k23^2*k24*k34^2-222144*k13*k23^3*k24*k34^2-186816*k14*k23^3*k24*k34^2-352352*k22*k23^3*k24*k34^2-398848*k23^4*k24*k34^2-91648*k13^3*k24^2*k34^2-180352*k13^2*k14*k24^2*k34^2-277632*k13*k14^2*k24^2*k34^2-257664*k14^3*k24^2*k34^2-22944*k13^2*k22*k24^2*k34^2-170016*k13*k14*k22*k24^2*k34^2-116736*k14^2*k22*k24^2*k34^2-31680*k13*k22^2*k24^2*k34^2-9648*k14*k22^2*k24^2*k34^2-18080*k22^3*k24^2*k34^2-180352*k13^2*k23*k24^2*k34^2-580288*k13*k14*k23*k24^2*k34^2-277632*k14^2*k23*k24^2*k34^2-85568*k13*k22*k23*k24^2*k34^2-91552*k14*k22*k23*k24^2*k34^2-93120*k22^2*k23*k24^2*k34^2-232512*k13*k23^2*k24^2*k34^2-232512*k14*k23^2*k24^2*k34^2-372960*k22*k23^2*k24^2*k34^2-606144*k23^3*k24^2*k34^2-91648*k13^2*k24^3*k34^2-332352*k13*k14*k24^3*k34^2-257664*k14^2*k24^3*k34^2-88288*k13*k22*k24^3*k34^2-112960*k14*k22*k24^3*k34^2-86768*k22^2*k24^3*k34^2-186816*k13*k23*k24^3*k34^2-222144*k14*k23*k24^3*k34^2-352352*k22*k23*k24^3*k34^2-606144*k23^2*k24^3*k34^2-94080*k13*k24^4*k34^2-146688*k14*k24^4*k34^2-185472*k22*k24^4*k34^2-398848*k23*k24^4*k34^2-136704*k24^5*k34^2-198720*k13^4*k33*k34^2-357856*k13^3*k14*k33*k34^2-372960*k13^2*k14^2*k33*k34^2-327040*k13*k14^3*k33*k34^2-151008*k14^4*k33*k34^2+203104*k13^3*k22*k33*k34^2+290944*k13^2*k14*k22*k33*k34^2+266560*k13*k14^2*k22*k33*k34^2+155680*k14^3*k22*k33*k34^2+30320*k13^2*k22^2*k33*k34^2+10096*k13*k14*k22^2*k33*k34^2+13832*k14^2*k22^2*k33*k34^2+12320*k13*k22^3*k33*k34^2+480*k14*k22^3*k33*k34^2+3030*k22^4*k33*k34^2-145888*k13^3*k23*k33*k34^2-108800*k13^2*k14*k23*k33*k34^2-100896*k13*k14^2*k23*k33*k34^2-77856*k14^3*k23*k33*k34^2+50496*k13^2*k22*k23*k33*k34^2+42688*k13*k14*k22*k23*k33*k34^2+51488*k14^2*k22*k23*k33*k34^2+68568*k13*k22^2*k23*k33*k34^2+18232*k14*k22^2*k23*k33*k34^2+29816*k22^3*k23*k33*k34^2-221376*k13^2*k23^2*k33*k34^2-211104*k13*k14*k23^2*k33*k34^2-46208*k14^2*k23^2*k33*k34^2+23680*k13*k22*k23^2*k33*k34^2-13536*k14*k22*k23^2*k33*k34^2+41040*k22^2*k23^2*k33*k34^2-145888*k13*k23^3*k33*k34^2-98944*k14*k23^3*k33*k34^2-110272*k22*k23^3*k33*k34^2-198720*k23^4*k33*k34^2-98944*k13^3*k24*k33*k34^2-90848*k13^2*k14*k24*k33*k34^2-91552*k13*k14^2*k24*k33*k34^2-86880*k14^3*k24*k33*k34^2+61568*k13^2*k22*k24*k33*k34^2+53952*k13*k14*k22*k24*k33*k34^2+40320*k14^2*k22*k24*k33*k34^2+23592*k13*k22^2*k24*k33*k34^2+16232*k14*k22^2*k24*k33*k34^2+17688*k22^3*k24*k33*k34^2-211104*k13^2*k23*k24*k33*k34^2-342528*k13*k14*k23*k24*k33*k34^2-153664*k14^2*k23*k24*k33*k34^2+89056*k13*k22*k23*k24*k33*k34^2+67840*k14*k22*k23*k24*k33*k34^2+138992*k22^2*k23*k24*k33*k34^2-108800*k13*k23^2*k24*k33*k34^2-90848*k14*k23^2*k24*k33*k34^2+41504*k22*k23^2*k24*k33*k34^2-357856*k23^3*k24*k33*k34^2-46208*k13^2*k24^2*k33*k34^2-153664*k13*k14*k24^2*k33*k34^2-116736*k14^2*k24^2*k33*k34^2-5056*k13*k22*k24^2*k33*k34^2-6304*k14*k22*k24^2*k33*k34^2+29688*k22^2*k24^2*k33*k34^2-100896*k13*k23*k24^2*k33*k34^2-91552*k14*k23*k24^2*k33*k34^2+55776*k22*k23*k24^2*k33*k34^2-372960*k23^2*k24^2*k33*k34^2-77856*k13*k24^3*k33*k34^2-86880*k14*k24^3*k33*k34^2-77824*k22*k24^3*k33*k34^2-327040*k23*k24^3*k33*k34^2-151008*k24^4*k33*k34^2-103712*k13^3*k33^2*k34^2-77392*k13^2*k14*k33^2*k34^2-93120*k13*k14^2*k33^2*k34^2-93120*k14^3*k33^2*k34^2+96512*k13^2*k22*k33^2*k34^2+52736*k13*k14*k22*k33^2*k34^2+87768*k14^2*k22*k33^2*k34^2+23688*k13*k22^2*k33^2*k34^2+8936*k14*k22^2*k33^2*k34^2+12132*k22^3*k33^2*k34^2-52976*k13^2*k23*k33^2*k34^2-57424*k13*k14*k23*k33^2*k34^2-5136*k14^2*k23*k33^2*k34^2+57640*k13*k22*k23*k33^2*k34^2+24008*k14*k22*k23*k33^2*k34^2+66264*k22^2*k23*k33^2*k34^2-52976*k13*k23^2*k33^2*k34^2-31680*k14*k23^2*k33^2*k34^2+37648*k22*k23^2*k33^2*k34^2-103712*k23^3*k33^2*k34^2-31680*k13^2*k24*k33^2*k34^2-54096*k13*k14*k24*k33^2*k34^2-9648*k14^2*k24*k33^2*k34^2+29800*k13*k22*k24*k33^2*k34^2+23608*k14*k22*k24*k33^2*k34^2+54776*k22^2*k24*k33^2*k34^2-57424*k13*k23*k24*k33^2*k34^2-54096*k14*k23*k24*k33^2*k34^2+162192*k22*k23*k24*k33^2*k34^2-77392*k23^2*k24*k33^2*k34^2-5136*k13*k24^2*k33^2*k34^2-9648*k14*k24^2*k33^2*k34^2+29688*k22*k24^2*k33^2*k34^2-93120*k23*k24^2*k33^2*k34^2-93120*k24^3*k33^2*k34^2-24248*k13^2*k33^3*k34^2-9968*k13*k14*k33^3*k34^2-18080*k14^2*k33^3*k34^2+21392*k13*k22*k33^3*k34^2+11568*k14*k22*k33^3*k34^2+13652*k22^2*k33^3*k34^2-7280*k13*k23*k33^3*k34^2-5376*k14*k23*k33^3*k34^2+33152*k22*k23*k33^3*k34^2-24248*k23^2*k33^3*k34^2-5376*k13*k24*k33^3*k34^2-3472*k14*k24*k33^3*k34^2+30240*k22*k24*k33^3*k34^2-9968*k23*k24*k33^3*k34^2-18080*k24^2*k33^3*k34^2-2660*k13*k33^4*k34^2-1428*k14*k33^4*k34^2+6006*k22*k33^4*k34^2-2660*k23*k33^4*k34^2-1428*k24*k33^4*k34^2-420*k33^5*k34^2-175872*k13^4*k34^3-467712*k13^3*k14*k34^3-606144*k13^2*k14^2*k34^3-467712*k13*k14^3*k34^3-175872*k14^4*k34^3+229312*k13^3*k22*k34^3+510112*k13^2*k14*k22*k34^3+510112*k13*k14^2*k22*k34^3+229312*k14^3*k22*k34^3-7184*k13^2*k22^2*k34^3-19840*k13*k14*k22^2*k34^3-7184*k14^2*k22^2*k34^3-9192*k13*k22^3*k34^3-9192*k14*k22^3*k34^3-6608*k22^4*k34^3-120192*k13^3*k23*k34^3-222144*k13^2*k14*k23*k34^3-222912*k13*k14^2*k23*k34^3-107904*k14^3*k23*k34^3-73888*k13^2*k22*k23*k34^3-135936*k13*k14*k22*k23*k34^3-53248*k14^2*k22*k23*k34^3-30528*k13*k22^2*k23*k34^3-28896*k14*k22^2*k23*k34^3-32816*k22^3*k23*k34^3-257664*k13^2*k23^2*k34^3-420672*k13*k14*k23^2*k34^3-191360*k14^2*k23^2*k34^3-86880*k13*k22*k23^2*k34^3-82368*k14*k22*k23^2*k34^3-93120*k22^2*k23^2*k34^3-120192*k13*k23^3*k34^3-107904*k14*k23^3*k34^3-194080*k22*k23^3*k34^3-175872*k23^4*k34^3-107904*k13^3*k24*k34^3-222912*k13^2*k14*k24*k34^3-222144*k13*k14^2*k24*k34^3-120192*k14^3*k24*k34^3-53248*k13^2*k22*k24*k34^3-135936*k13*k14*k22*k24*k34^3-73888*k14^2*k22*k24*k34^3-28896*k13*k22^2*k24*k34^3-30528*k14*k22^2*k24*k34^3-32816*k22^3*k24*k34^3-420672*k13^2*k23*k24*k34^3-808448*k13*k14*k23*k24*k34^3-420672*k14^2*k23*k24*k34^3-101792*k13*k22*k23*k24*k34^3-101792*k14*k22*k23*k24*k34^3-114912*k22^2*k23*k24*k34^3-222144*k13*k23^2*k24*k34^3-222912*k14*k23^2*k24*k34^3-327040*k22*k23^2*k24*k34^3-467712*k23^3*k24*k34^3-191360*k13^2*k24^2*k34^3-420672*k13*k14*k24^2*k34^3-257664*k14^2*k24^2*k34^3-82368*k13*k22*k24^2*k34^3-86880*k14*k22*k24^2*k34^3-93120*k22^2*k24^2*k34^3-222912*k13*k23*k24^2*k34^3-222144*k14*k23*k24^2*k34^3-327040*k22*k23*k24^2*k34^3-606144*k23^2*k24^2*k34^3-107904*k13*k24^3*k34^3-120192*k14*k24^3*k34^3-194080*k22*k24^3*k34^3-467712*k23*k24^3*k34^3-175872*k24^4*k34^3-215040*k13^3*k33*k34^3-357856*k13^2*k14*k33*k34^3-352352*k13*k14^2*k33*k34^3-194080*k14^3*k33*k34^3+203104*k13^2*k22*k33*k34^3+243648*k13*k14*k22*k33*k34^3+188320*k14^2*k22*k33*k34^3+3576*k13*k22^2*k33*k34^3+1656*k14*k22^2*k33*k34^3-6168*k22^3*k33*k34^3-145888*k13^2*k23*k33*k34^3-261024*k13*k14*k23*k33*k34^3-109696*k14^2*k23*k33*k34^3-27456*k13*k22*k23*k33*k34^3-31328*k14*k22*k23*k33*k34^3-13904*k22^2*k23*k33*k34^3-145888*k13*k23^2*k33*k34^3-124672*k14*k23^2*k33*k34^3-107392*k22*k23^2*k33*k34^3-215040*k23^3*k33*k34^3-124672*k13^2*k24*k33*k34^3-249952*k13*k14*k24*k33*k34^3-112960*k14^2*k24*k33*k34^3-23104*k13*k22*k24*k33*k34^3-21248*k14*k22*k24*k33*k34^3-3696*k22^2*k24*k33*k34^3-261024*k13*k23*k24*k33*k34^3-249952*k14*k23*k24*k33*k34^3-43584*k22*k23*k24*k33*k34^3-357856*k23^2*k24*k33*k34^3-109696*k13*k24^2*k33*k34^3-112960*k14*k24^2*k33*k34^3-77824*k22*k24^2*k33*k34^3-352352*k23*k24^2*k33*k34^3-194080*k24^3*k33*k34^3-103712*k13^2*k33^2*k34^3-132288*k13*k14*k33^2*k34^3-86768*k14^2*k33^2*k34^3+64200*k13*k22*k33^2*k34^3+53800*k14*k22*k33^2*k34^3+7016*k22^2*k33^2*k34^3-47488*k13*k23*k33^2*k34^3-43232*k14*k23*k33^2*k34^3-1456*k22*k23*k33^2*k34^3-103712*k23^2*k33^2*k34^3-43232*k13*k24*k33^2*k34^3-38976*k14*k24*k33^2*k34^3+10864*k22*k24*k33^2*k34^3-132288*k23*k24*k33^2*k34^3-86768*k24^2*k33^2*k34^3-22792*k13*k33^3*k34^3-18760*k14*k33^3*k34^3+13160*k22*k33^3*k34^3-22792*k23*k33^3*k34^3-18760*k24*k33^3*k34^3-4480*k33^4*k34^3-175872*k13^3*k34^4-398848*k13^2*k14*k34^4-398848*k13*k14^2*k34^4-175872*k14^3*k34^4+174752*k13^2*k22*k34^4+281472*k13*k14*k22*k34^4+174752*k14^2*k22*k34^4-3008*k13*k22^2*k34^4-3008*k14*k22^2*k34^4-14280*k22^3*k34^4-146688*k13^2*k23*k34^4-288448*k13*k14*k23*k34^4-142848*k14^2*k23*k34^4-57888*k13*k22*k23*k34^4-57888*k14*k22*k23*k34^4-59696*k22^2*k23*k34^4-146688*k13*k23^2*k34^4-142848*k14*k23^2*k34^4-151008*k22*k23^2*k34^4-175872*k23^3*k34^4-142848*k13^2*k24*k34^4-288448*k13*k14*k24*k34^4-146688*k14^2*k24*k34^4-57888*k13*k22*k24*k34^4-57888*k14*k22*k24*k34^4-59696*k22^2*k24*k34^4-288448*k13*k23*k24*k34^4-288448*k14*k23*k24*k34^4-227008*k22*k23*k24*k34^4-398848*k23^2*k24*k34^4-142848*k13*k24^2*k34^4-146688*k14*k24^2*k34^4-151008*k22*k24^2*k34^4-398848*k23*k24^2*k34^4-175872*k24^3*k34^4-198720*k13^2*k33*k34^4-327168*k13*k14*k33*k34^4-185472*k14^2*k33*k34^4+120320*k13*k22*k33*k34^4+114176*k14*k22*k33*k34^4-11496*k22^2*k33*k34^4-103488*k13*k23*k33*k34^4-100352*k14*k23*k33*k34^4-79200*k22*k23*k33*k34^4-198720*k23^2*k33*k34^4-100352*k13*k24*k33*k34^4-97216*k14*k24*k33*k34^4-67552*k22*k24*k33*k34^4-327168*k23*k24*k33*k34^4-185472*k24^2*k33*k34^4-73360*k13*k33^2*k34^4-67536*k14*k33^2*k34^4+20872*k22*k33^2*k34^4-73360*k23*k33^2*k34^4-67536*k24*k33^2*k34^4-19152*k33^3*k34^4-136704*k13^2*k34^5-249280*k13*k14*k34^5-136704*k14^2*k34^5+82400*k13*k22*k34^5+82400*k14*k22*k34^5-14032*k22^2*k34^5-75264*k13*k23*k34^5-75264*k14*k23*k34^5-74176*k22*k23*k34^5-136704*k23^2*k34^5-75264*k13*k24*k34^5-75264*k14*k24*k34^5-74176*k22*k24*k34^5-249280*k23*k24*k34^5-136704*k24^2*k34^5-105056*k13*k33*k34^5-101920*k14*k33*k34^5+19648*k22*k33*k34^5-105056*k23*k33*k34^5-101920*k24*k33*k34^5-40992*k33^2*k34^5-56448*k13*k34^6-56448*k14*k34^6+8000*k22*k34^6-56448*k23*k34^6-56448*k24*k34^6-43904*k33*k34^6-18816*k34^7-64*k12^6*(882*k13+882*k14+686*k22+882*k23+882*k24-125*k33+294*k34-125*k44)+8000*k13^6*k44-74176*k13^5*k14*k44-151008*k13^4*k14^2*k44-194080*k13^3*k14^3*k44-185472*k13^2*k14^4*k44-101920*k13*k14^5*k44-43904*k14^6*k44+39744*k13^5*k22*k44+74720*k13^4*k14*k22*k44+155680*k13^3*k14^2*k22*k44+188320*k13^2*k14^3*k22*k44+114176*k13*k14^4*k22*k44+19648*k14^5*k22*k44+22240*k13^4*k22^2*k44+3744*k13^3*k14*k22^2*k44+13832*k13^2*k14^2*k22^2*k44+1656*k13*k14^3*k22^2*k44-11496*k14^4*k22^2*k44+16328*k13^3*k22^3*k44+10192*k13^2*k14*k22^3*k44+480*k13*k14^2*k22^3*k44-6168*k14^3*k22^3*k44+9116*k13^2*k22^4*k44+4136*k13*k14*k22^4*k44+3030*k14^2*k22^4*k44+420*k13*k22^5*k44+1148*k14*k22^5*k44+210*k22^6*k44+82400*k13^5*k23*k44-57888*k13^4*k14*k23*k44-82368*k13^3*k14^2*k23*k44-88288*k13^2*k14^3*k23*k44-119456*k13*k14^4*k23*k44-34496*k14^5*k23*k44+74720*k13^4*k22*k23*k44-21120*k13^3*k14*k22*k23*k44-19424*k13^2*k14^2*k22*k23*k44-35776*k13*k14^3*k22*k23*k44-18720*k14^4*k22*k23*k44+55200*k13^3*k22^2*k23*k44+3456*k13^2*k14*k22^2*k23*k44-6816*k13*k14^2*k22^2*k23*k44-4008*k14^3*k22^2*k23*k44+33144*k13^2*k22^3*k23*k44+23920*k13*k14*k22^3*k23*k44+15240*k14^2*k22^3*k23*k44+3640*k13*k22^4*k23*k44+3136*k14*k22^4*k23*k44+1260*k22^5*k23*k44+174752*k13^4*k23^2*k44-53248*k13^3*k14*k23^2*k44-22944*k13^2*k14^2*k23^2*k44+1120*k13*k14^3*k23^2*k44-2048*k14^4*k23^2*k44+155680*k13^3*k22*k23^2*k44-19424*k13^2*k14*k22*k23^2*k44-9088*k13*k14^2*k22*k23^2*k44+21088*k14^3*k22*k23^2*k44+87768*k13^2*k22^2*k23^2*k44+20368*k13*k14*k22^2*k23^2*k44+44704*k14^2*k22^2*k23^2*k44+11568*k13*k22^3*k23^2*k44+11008*k14*k22^3*k23^2*k44+6006*k22^4*k23^2*k44+229312*k13^3*k23^3*k44-42816*k13^2*k14*k23^3*k44-32512*k13*k14^2*k23^3*k44-23200*k14^3*k23^3*k44+188320*k13^2*k22*k23^3*k44-35776*k13*k14*k22*k23^3*k44+21088*k14^2*k22*k23^3*k44+53800*k13*k22^2*k23^3*k44-1704*k14*k22^2*k23^3*k44+13160*k22^3*k23^3*k44+174752*k13^2*k23^4*k44-62912*k13*k14*k23^4*k44-4608*k14^2*k23^4*k44+114176*k13*k22*k23^4*k44-18720*k14*k22*k23^4*k44+20872*k22^2*k23^4*k44+82400*k13*k23^5*k44-17056*k14*k23^5*k44+19648*k22*k23^5*k44+8000*k23^6*k44-17056*k13^5*k24*k44-50592*k13^4*k14*k24*k44-77856*k13^3*k14^2*k24*k44-109696*k13^2*k14^3*k24*k44-100352*k13*k14^4*k24*k44-105056*k14^5*k24*k44-5632*k13^4*k22*k24*k44-7136*k13^3*k14*k22*k24*k44+51488*k13^2*k14^2*k22*k24*k44-31328*k13*k14^3*k22*k24*k44-79200*k14^4*k22*k24*k44-2432*k13^3*k22^2*k24*k44+66320*k13^2*k14*k22^2*k24*k44+18232*k13*k14^2*k22^2*k24*k44-13904*k14^3*k22^2*k24*k44+31744*k13^2*k22^3*k24*k44+30384*k13*k14*k22^3*k24*k44+29816*k14^2*k22^3*k24*k44+3920*k13*k22^4*k24*k44+11480*k14*k22^4*k24*k44+2380*k22^5*k24*k44-62912*k13^4*k23*k24*k44-179328*k13^3*k14*k23*k24*k44-244832*k13^2*k14^2*k23*k24*k44-345280*k13*k14^3*k23*k24*k44-119712*k14^4*k23*k24*k44-7136*k13^3*k22*k23*k24*k44+33600*k13^2*k14*k22*k23*k24*k44-896*k13*k14^2*k22*k23*k24*k44-22144*k14^3*k22*k23*k24*k44+71888*k13^2*k22^2*k23*k24*k44+120848*k13*k14*k22^2*k23*k24*k44+82104*k14^2*k22^2*k23*k24*k44+30640*k13*k22^3*k23*k24*k44+24192*k14*k22^3*k23*k24*k44+11732*k22^4*k23*k24*k44-42816*k13^3*k23^2*k24*k44-52288*k13^2*k14*k23^2*k24*k44-39904*k13*k14^2*k23^2*k24*k44-18176*k14^3*k23^2*k24*k44+51488*k13^2*k22*k23^2*k24*k44-896*k13*k14*k22*k23^2*k24*k44+157568*k14^2*k22*k23^2*k24*k44+24008*k13*k22^2*k23^2*k24*k44+66296*k14*k22^2*k23^2*k24*k44+33152*k22^3*k23^2*k24*k44-53248*k13^2*k23^3*k24*k44-179328*k13*k14*k23^3*k24*k44-15904*k14^2*k23^3*k24*k44-31328*k13*k22*k23^3*k24*k44-22144*k14*k22*k23^3*k24*k44-1456*k22^2*k23^3*k24*k44-57888*k13*k23^4*k24*k44-50592*k14*k23^4*k24*k44-79200*k22*k23^4*k24*k44-74176*k23^5*k24*k44-4608*k13^4*k24^2*k44-15904*k13^3*k14*k24^2*k44-46208*k13^2*k14^2*k24^2*k44-124672*k13*k14^3*k24^2*k44-198720*k14^4*k24^2*k44-11456*k13^3*k22*k24^2*k44+98240*k13^2*k14*k22*k24^2*k44-13536*k13*k14^2*k22*k24^2*k44-107392*k14^3*k22*k24^2*k44+77600*k13^2*k22^2*k24^2*k44+50040*k13*k14*k22^2*k24^2*k44+41040*k14^2*k22^2*k24^2*k44+10528*k13*k22^3*k24^2*k44+31920*k14*k22^3*k24^2*k44+8764*k22^4*k24^2*k44-32512*k13^3*k23*k24^2*k44-39904*k13^2*k14*k23*k24^2*k44-265536*k13*k14^2*k23*k24^2*k44-98944*k14^3*k23*k24^2*k44+98240*k13^2*k22*k23*k24^2*k44-3200*k13*k14*k22*k23*k24^2*k44+47040*k14^2*k22*k23*k24^2*k44+50680*k13*k22^2*k23*k24^2*k44+40320*k14*k22^2*k23*k24^2*k44+30800*k22^3*k23*k24^2*k44-22944*k13^2*k23^2*k24^2*k44-244832*k13*k14*k23^2*k24^2*k44-46208*k14^2*k23^2*k24^2*k44-13536*k13*k22*k23^2*k24^2*k44+47040*k14*k22*k23^2*k24^2*k44+37648*k22^2*k23^2*k24^2*k44-82368*k13*k23^3*k24^2*k44-77856*k14*k23^3*k24^2*k44-107392*k22*k23^3*k24^2*k44-151008*k23^4*k24^2*k44-23200*k13^3*k24^3*k44-18176*k13^2*k14*k24^3*k44-98944*k13*k14^2*k24^3*k44-215040*k14^3*k24^3*k44+69312*k13^2*k22*k24^3*k44-45952*k13*k14*k22*k24^3*k44-110272*k14^2*k22*k24^3*k44+112*k13*k22^2*k24^3*k44+840*k14*k22^2*k24^3*k44+6944*k22^3*k24^3*k44+1120*k13^2*k23*k24^3*k44-345280*k13*k14*k23*k24^3*k44-124672*k14^2*k23*k24^3*k44-45952*k13*k22*k23*k24^3*k44-40768*k14*k22*k23*k24^3*k44-2296*k22^2*k23*k24^3*k44-88288*k13*k23^2*k24^3*k44-109696*k14*k23^2*k24^3*k44-110272*k22*k23^2*k24^3*k44-194080*k23^3*k24^3*k44-2048*k13^2*k24^4*k44-119712*k13*k14*k24^4*k44-198720*k14^2*k24^4*k44-34496*k13*k22*k24^4*k44-105056*k14*k22*k24^4*k44-29008*k22^2*k24^4*k44-119456*k13*k23*k24^4*k44-100352*k14*k23*k24^4*k44-105056*k22*k23*k24^4*k44-185472*k23^2*k24^4*k44-34496*k13*k24^5*k44-105056*k14*k24^5*k44-68992*k22*k24^5*k44-101920*k23*k24^5*k44-43904*k24^6*k44+19648*k13^5*k33*k44-67552*k13^4*k14*k33*k44-77824*k13^3*k14^2*k33*k44-77824*k13^2*k14^3*k33*k44-67552*k13*k14^4*k33*k44+19648*k14^5*k33*k44+29408*k13^4*k22*k33*k44-4928*k13^3*k14*k22*k33*k44-27008*k13^2*k14^2*k22*k33*k44-4928*k13*k14^3*k22*k33*k44+29408*k14^4*k22*k33*k44+152*k13^3*k22^2*k33*k44+1648*k13^2*k14*k22^2*k33*k44+1648*k13*k14^2*k22^2*k33*k44+152*k14^3*k22^2*k33*k44+1716*k13^2*k22^3*k33*k44+12832*k13*k14*k22^3*k33*k44+1716*k14^2*k22^3*k33*k44-3070*k13*k22^4*k33*k44-3070*k14*k22^4*k33*k44-441*k22^5*k33*k44+120320*k13^4*k23*k33*k44-23104*k13^3*k14*k23*k33*k44-5056*k13^2*k14^2*k23*k33*k44-15168*k13*k14^3*k23*k33*k44-18720*k14^4*k23*k33*k44+23392*k13^3*k22*k23*k33*k44+32864*k13^2*k14*k22*k23*k33*k44+34784*k13*k14^2*k22*k23*k33*k44+4384*k14^3*k22*k23*k33*k44-9912*k13^2*k22^2*k23*k33*k44+57800*k13*k14*k22^2*k23*k33*k44+42392*k14^2*k22^2*k23*k33*k44-24232*k13*k22^3*k23*k33*k44+12904*k14*k22^3*k23*k33*k44+2170*k22^4*k23*k33*k44+203104*k13^3*k23^2*k33*k44+61568*k13^2*k14*k23^2*k33*k44+92864*k13*k14^2*k23^2*k33*k44+21088*k14^3*k23^2*k33*k44+72512*k13^2*k22*k23^2*k33*k44+61056*k13*k14*k22*k23^2*k33*k44+65408*k14^2*k22*k23^2*k33*k44-34920*k13*k22^2*k23^2*k33*k44+24480*k14*k22^2*k23^2*k33*k44+9496*k22^3*k23^2*k33*k44+203104*k13^2*k23^3*k33*k44-31840*k13*k14*k23^3*k33*k44+21088*k14^2*k23^3*k33*k44+63728*k13*k22*k23^3*k33*k44+5552*k14*k22*k23^3*k33*k44+24880*k22^2*k23^3*k33*k44+120320*k13*k23^4*k33*k44-18720*k14*k23^4*k33*k44+35264*k22*k23^4*k33*k44+19648*k23^5*k33*k44-18720*k13^4*k24*k33*k44-15168*k13^3*k14*k24*k33*k44-5056*k13^2*k14^2*k24*k33*k44-23104*k13*k14^3*k24*k33*k44+120320*k14^4*k24*k33*k44+4384*k13^3*k22*k24*k33*k44+34784*k13^2*k14*k22*k24*k33*k44+32864*k13*k14^2*k22*k24*k33*k44+23392*k14^3*k22*k24*k33*k44+42392*k13^2*k22^2*k24*k33*k44+57800*k13*k14*k22^2*k24*k33*k44-9912*k14^2*k22^2*k24*k33*k44+12904*k13*k22^3*k24*k33*k44-24232*k14*k22^3*k24*k33*k44+2170*k22^4*k24*k33*k44-31840*k13^3*k23*k24*k33*k44+40544*k13^2*k14*k23*k24*k33*k44+40544*k13*k14^2*k23*k24*k33*k44-31840*k14^3*k23*k24*k33*k44+144832*k13^2*k22*k23*k24*k33*k44+197792*k13*k14*k22*k23*k24*k33*k44+144832*k14^2*k22*k23*k24*k33*k44+62976*k13*k22^2*k23*k24*k33*k44+62976*k14*k22^2*k23*k24*k33*k44+58352*k22^3*k23*k24*k33*k44+61568*k13^2*k23^2*k24*k33*k44+40544*k13*k14*k23^2*k24*k33*k44+92864*k14^2*k23^2*k24*k33*k44+65904*k13*k22*k23^2*k24*k33*k44+68176*k14*k22*k23^2*k24*k33*k44+122840*k22^2*k23^2*k24*k33*k44-23104*k13*k23^3*k24*k33*k44-15168*k14*k23^3*k24*k33*k44+45536*k22*k23^3*k24*k33*k44-67552*k23^4*k24*k33*k44+21088*k13^3*k24^2*k33*k44+92864*k13^2*k14*k24^2*k33*k44+61568*k13*k14^2*k24^2*k33*k44+203104*k14^3*k24^2*k33*k44+65408*k13^2*k22*k24^2*k33*k44+61056*k13*k14*k22*k24^2*k33*k44+72512*k14^2*k22*k24^2*k33*k44+24480*k13*k22^2*k24^2*k33*k44-34920*k14*k22^2*k24^2*k33*k44+9496*k22^3*k24^2*k33*k44+92864*k13^2*k23*k24^2*k33*k44+40544*k13*k14*k23*k24^2*k33*k44+61568*k14^2*k23*k24^2*k33*k44+68176*k13*k22*k23*k24^2*k33*k44+65904*k14*k22*k23*k24^2*k33*k44+122840*k22^2*k23*k24^2*k33*k44-5056*k13*k23^2*k24^2*k33*k44-5056*k14*k23^2*k24^2*k33*k44+111024*k22*k23^2*k24^2*k33*k44-77824*k23^3*k24^2*k33*k44+21088*k13^2*k24^3*k33*k44-31840*k13*k14*k24^3*k33*k44+203104*k14^2*k24^3*k33*k44+5552*k13*k22*k24^3*k33*k44+63728*k14*k22*k24^3*k33*k44+24880*k22^2*k24^3*k33*k44-15168*k13*k23*k24^3*k33*k44-23104*k14*k23*k24^3*k33*k44+45536*k22*k23*k24^3*k33*k44-77824*k23^2*k24^3*k33*k44-18720*k13*k24^4*k33*k44+120320*k14*k24^4*k33*k44+35264*k22*k24^4*k33*k44-67552*k23*k24^4*k33*k44+19648*k24^5*k33*k44+20872*k13^4*k33^2*k44+10864*k13^3*k14*k33^2*k44+29688*k13^2*k14^2*k33^2*k44-3696*k13*k14^3*k33^2*k44-11496*k14^4*k33^2*k44-19232*k13^3*k22*k33^2*k44-69192*k13^2*k14*k22*k33^2*k44-58232*k13*k14^2*k22*k33^2*k44+152*k14^3*k22*k33^2*k44-16996*k13^2*k22^2*k33^2*k44+10408*k13*k14*k22^2*k33^2*k44+11696*k14^2*k22^2*k33^2*k44-11076*k13*k22^3*k33^2*k44+2948*k14*k22^3*k33^2*k44-233*k22^4*k33^2*k44+64200*k13^3*k23*k33^2*k44+29800*k13^2*k14*k23*k33^2*k44+20312*k13*k14^2*k23*k33^2*k44-4008*k14^3*k23*k33^2*k44-24920*k13^2*k22*k23*k33^2*k44+60240*k13*k14*k22*k23*k33^2*k44+42392*k14^2*k22*k23*k33^2*k44-52608*k13*k22^2*k23*k33^2*k44+18224*k14*k22^2*k23*k33^2*k44+412*k22^3*k23*k33^2*k44+96512*k13^2*k23^2*k33^2*k44+59040*k13*k14*k23^2*k33^2*k44+44704*k14^2*k23^2*k33^2*k44-30792*k13*k22*k23^2*k33^2*k44+24480*k14*k22*k23^2*k33^2*k44+8652*k22^2*k23^2*k33^2*k44+64200*k13*k23^3*k33^2*k44-1704*k14*k23^3*k33^2*k44+24880*k22*k23^3*k33^2*k44+20872*k23^4*k33^2*k44-1704*k13^3*k24*k33^2*k44+30440*k13^2*k14*k24*k33^2*k44+23592*k13*k14^2*k24*k33^2*k44+3576*k14^3*k24*k33^2*k44+35584*k13^2*k22*k24*k33^2*k44+43352*k13*k14*k22*k24*k33^2*k44+29632*k14^2*k22*k24*k33^2*k44+15784*k13*k22^2*k24*k33^2*k44+10536*k14*k22^2*k24*k33^2*k44+15244*k22^3*k24*k33^2*k44+59040*k13^2*k23*k24*k33^2*k44+91680*k13*k14*k23*k24*k33^2*k44+53184*k14^2*k23*k24*k33^2*k44+62760*k13*k22*k23*k24*k33^2*k44+57608*k14*k22*k23*k24*k33^2*k44+89288*k22^2*k23*k24*k33^2*k44+29800*k13*k23^2*k24*k33^2*k44+30440*k14*k23^2*k24*k33^2*k44+124072*k22*k23^2*k24*k33^2*k44+10864*k23^3*k24*k33^2*k44+44704*k13^2*k24^2*k33^2*k44+53184*k13*k14*k24^2*k33^2*k44+30320*k14^2*k24^2*k33^2*k44+14496*k13*k22*k24^2*k33^2*k44+11776*k14*k22*k24^2*k33^2*k44+31268*k22^2*k24^2*k33^2*k44+20312*k13*k23*k24^2*k33^2*k44+23592*k14*k23*k24^2*k33^2*k44+106944*k22*k23*k24^2*k33^2*k44+29688*k23^2*k24^2*k33^2*k44-4008*k13*k24^3*k33^2*k44+3576*k14*k24^3*k33^2*k44+14960*k22*k24^3*k33^2*k44-3696*k23*k24^3*k33^2*k44-11496*k24^4*k33^2*k44+13160*k13^3*k33^3*k44+30240*k13^2*k14*k33^3*k44+17688*k13*k14^2*k33^3*k44-6168*k14^3*k33^3*k44-22800*k13^2*k22*k33^3*k44-27408*k13*k14*k22*k33^3*k44+1716*k14^2*k22*k33^3*k44-11996*k13*k22^2*k33^3*k44+2948*k14*k22^2*k33^3*k44-466*k22^3*k33^3*k44+21392*k13^2*k23*k33^3*k44+21624*k13*k14*k23*k33^3*k44+15240*k14^2*k23*k33^3*k44-23768*k13*k22*k23*k33^3*k44+12904*k14*k22*k23*k33^3*k44+412*k22^2*k23*k33^3*k44+21392*k13*k23^2*k33^3*k44+11008*k14*k23^2*k33^3*k44+9496*k22*k23^2*k33^3*k44+13160*k23^3*k33^3*k44+11008*k13^2*k24*k33^3*k44+17240*k13*k14*k24*k33^3*k44+12320*k14^2*k24*k33^3*k44+11368*k13*k22*k24*k33^3*k44+10040*k14*k22*k24*k33^3*k44+15132*k22^2*k24*k33^3*k44+21624*k13*k23*k24*k33^3*k44+17240*k14*k23*k24*k33^3*k44+55552*k22*k23*k24*k33^3*k44+30240*k23^2*k24*k33^3*k44+15240*k13*k24^2*k33^3*k44+12320*k14*k24^2*k33^3*k44+14544*k22*k24^2*k33^3*k44+17688*k23*k24^2*k33^3*k44-6168*k24^3*k33^3*k44+6006*k13^2*k33^4*k44+11228*k13*k14*k33^4*k44+3030*k14^2*k33^4*k44-8862*k13*k22*k33^4*k44-3070*k14*k22*k33^4*k44-233*k22^2*k33^4*k44+3360*k13*k23*k33^4*k44+3136*k14*k23*k33^4*k44+2170*k22*k23*k33^4*k44+6006*k23^2*k33^4*k44+3136*k13*k24*k33^4*k44+2912*k14*k24*k33^4*k44+7014*k22*k24*k33^4*k44+11228*k23*k24*k33^4*k44+3030*k24^2*k33^4*k44+1260*k13*k33^5*k44+1148*k14*k33^5*k44-441*k22*k33^5*k44+1260*k23*k33^5*k44+1148*k24*k33^5*k44+210*k33^6*k44-74176*k13^5*k34*k44-227008*k13^4*k14*k34*k44-327040*k13^3*k14^2*k34*k44-352352*k13^2*k14^3*k34*k44-327168*k13*k14^4*k34*k44-105056*k14^5*k34*k44+74720*k13^4*k22*k34*k44+191392*k13^3*k14*k22*k34*k44+266560*k13^2*k14^2*k22*k34*k44+243648*k13*k14^3*k22*k34*k44+120320*k14^4*k22*k34*k44+3744*k13^3*k22^2*k34*k44-4416*k13^2*k14*k22^2*k34*k44+10096*k13*k14^2*k22^2*k34*k44+3576*k14^3*k22^2*k34*k44+10192*k13^2*k22^3*k34*k44+28176*k13*k14*k22^3*k34*k44+12320*k14^2*k22^3*k34*k44+4136*k13*k22^4*k34*k44+2912*k14*k22^4*k34*k44+1148*k22^5*k34*k44-57888*k13^4*k23*k34*k44-101792*k13^3*k14*k23*k34*k44-85568*k13^2*k14^2*k23*k34*k44-115040*k13*k14^3*k23*k34*k44-119712*k14^4*k23*k34*k44-10688*k13^3*k22*k23*k34*k44+13312*k13^2*k14*k22*k23*k34*k44+44160*k13*k14^2*k22*k23*k34*k44-31840*k14^3*k22*k23*k34*k44+54704*k13^2*k22^2*k23*k34*k44+94768*k13*k14*k22^2*k23*k34*k44+53184*k14^2*k22^2*k23*k34*k44+16176*k13*k22^3*k23*k34*k44+17240*k14*k22^3*k23*k34*k44+11228*k22^4*k23*k34*k44-73888*k13^3*k23^2*k34*k44-2912*k13^2*k14*k23^2*k34*k44+96480*k13*k14^2*k23^2*k34*k44-18176*k14^3*k23^2*k34*k44+40320*k13^2*k22*k23^2*k34*k44+47616*k13*k14*k22*k23^2*k34*k44+92864*k14^2*k22*k23^2*k34*k44+23608*k13*k22^2*k23^2*k34*k44+30440*k14*k22^2*k23^2*k34*k44+30240*k22^3*k23^2*k34*k44-73888*k13^2*k23^3*k34*k44-161824*k13*k14*k23^3*k34*k44-15904*k14^2*k23^3*k34*k44-21248*k13*k22*k23^3*k34*k44-15168*k14*k22*k23^3*k34*k44+10864*k22^2*k23^3*k34*k44-57888*k13*k23^4*k34*k44-50592*k14*k23^4*k34*k44-67552*k22*k23^4*k34*k44-74176*k23^5*k34*k44-50592*k13^4*k24*k34*k44-79520*k13^3*k14*k24*k34*k44-100896*k13^2*k14^2*k24*k34*k44-261024*k13*k14^3*k24*k34*k44-103488*k14^4*k24*k34*k44-7136*k13^3*k22*k24*k34*k44+23552*k13^2*k14*k22*k24*k34*k44+42688*k13*k14^2*k22*k24*k34*k44-27456*k14^3*k22*k24*k34*k44+66320*k13^2*k22^2*k24*k34*k44+155968*k13*k14*k22^2*k24*k34*k44+68568*k14^2*k22^2*k24*k34*k44+30384*k13*k22^3*k24*k34*k44+23856*k14*k22^3*k24*k34*k44+11480*k22^4*k24*k34*k44-161824*k13^3*k23*k24*k34*k44-175008*k13^2*k14*k23*k24*k34*k44-146848*k13*k14^2*k23*k24*k34*k44-296160*k14^3*k23*k24*k34*k44+230176*k13^2*k22*k23*k24*k34*k44+325312*k13*k14*k22*k23*k24*k34*k44+176544*k14^2*k22*k23*k24*k34*k44+98312*k13*k22^2*k23*k24*k34*k44+103208*k14*k22^2*k23*k24*k34*k44+87488*k22^3*k23*k24*k34*k44-2912*k13^2*k23^2*k24*k34*k44-175008*k13*k14*k23^2*k24*k34*k44-6976*k14^2*k23^2*k24*k34*k44+67840*k13*k22*k23^2*k24*k34*k44+93024*k14*k22*k23^2*k24*k34*k44+162192*k22^2*k23^2*k24*k34*k44-101792*k13*k23^3*k24*k34*k44-79520*k14*k23^3*k24*k34*k44-43584*k22*k23^3*k24*k34*k44-227008*k23^4*k24*k34*k44-15904*k13^3*k24^2*k34*k44-6976*k13^2*k14*k24^2*k34*k44-211104*k13*k14^2*k24^2*k34*k44-145888*k14^3*k24^2*k34*k44+98240*k13^2*k22*k24^2*k34*k44+85472*k13*k14*k22*k24^2*k34*k44+23680*k14^2*k22*k24^2*k34*k44+50040*k13*k22^2*k24^2*k34*k44+41328*k14*k22^2*k24^2*k34*k44+31920*k22^3*k24^2*k34*k44+96480*k13^2*k23*k24^2*k34*k44-146848*k13*k14*k23*k24^2*k34*k44-211104*k14^2*k23*k24^2*k34*k44+79200*k13*k22*k23*k24^2*k34*k44+30272*k14*k22*k23*k24^2*k34*k44+150720*k22^2*k23*k24^2*k34*k44-85568*k13*k23^2*k24^2*k34*k44-100896*k14*k23^2*k24^2*k34*k44+41504*k22*k23^2*k24^2*k34*k44-327040*k23^3*k24^2*k34*k44-18176*k13^2*k24^3*k34*k44-296160*k13*k14*k24^3*k34*k44-145888*k14^2*k24^3*k34*k44-45952*k13*k22*k24^3*k34*k44-40768*k14*k22*k24^3*k34*k44+840*k22^2*k24^3*k34*k44-115040*k13*k23*k24^3*k34*k44-261024*k14*k23*k24^3*k34*k44-119552*k22*k23*k24^3*k34*k44-352352*k23^2*k24^3*k34*k44-119712*k13*k24^4*k34*k44-103488*k14*k24^4*k34*k44-105056*k22*k24^4*k34*k44-327168*k23*k24^4*k34*k44-105056*k24^5*k34*k44-79200*k13^4*k33*k34*k44-43584*k13^3*k14*k33*k34*k44+55776*k13^2*k14^2*k33*k34*k44-43584*k13*k14^3*k33*k34*k44-79200*k14^4*k33*k34*k44+23392*k13^3*k22*k33*k34*k44-143456*k13^2*k14*k22*k33*k34*k44-143456*k13*k14^2*k22*k33*k34*k44+23392*k14^3*k22*k33*k34*k44+29632*k13^2*k22^2*k33*k34*k44+24944*k13*k14*k22^2*k33*k34*k44+29632*k14^2*k22^2*k33*k34*k44+10040*k13*k22^3*k33*k34*k44+10040*k14*k22^3*k33*k34*k44+7014*k22^4*k33*k34*k44-27456*k13^3*k23*k33*k34*k44+89056*k13^2*k14*k23*k33*k34*k44+93024*k13*k14^2*k23*k33*k34*k44-22144*k14^3*k23*k33*k34*k44+121472*k13^2*k22*k23*k33*k34*k44+195552*k13*k14*k22*k23*k33*k34*k44+144832*k14^2*k22*k23*k33*k34*k44+56808*k13*k22^2*k23*k33*k34*k44+57608*k14*k22^2*k23*k33*k34*k44+55552*k22^3*k23*k33*k34*k44+50496*k13^2*k23^2*k33*k34*k44+176544*k13*k14*k23^2*k33*k34*k44+157568*k14^2*k23^2*k33*k34*k44+71632*k13*k22*k23^2*k33*k34*k44+68176*k14*k22*k23^2*k33*k34*k44+124072*k22^2*k23^2*k33*k34*k44-27456*k13*k23^3*k33*k34*k44-22144*k14*k23^3*k33*k34*k44+45536*k22*k23^3*k33*k34*k44-79200*k23^4*k33*k34*k44-22144*k13^3*k24*k33*k34*k44+93024*k13^2*k14*k24*k33*k34*k44+89056*k13*k14^2*k24*k33*k34*k44-27456*k14^3*k24*k33*k34*k44+144832*k13^2*k22*k24*k33*k34*k44+195552*k13*k14*k22*k24*k33*k34*k44+121472*k14^2*k22*k24*k33*k34*k44+57608*k13*k22^2*k24*k33*k34*k44+56808*k14*k22^2*k24*k33*k34*k44+55552*k22^3*k24*k33*k34*k44+176544*k13^2*k23*k24*k33*k34*k44+302336*k13*k14*k23*k24*k33*k34*k44+176544*k14^2*k23*k24*k33*k34*k44+226064*k13*k22*k23*k24*k33*k34*k44+226064*k14*k22*k23*k24*k33*k34*k44+324496*k22^2*k23*k24*k33*k34*k44+89056*k13*k23^2*k24*k33*k34*k44+93024*k14*k23^2*k24*k33*k34*k44+413888*k22*k23^2*k24*k33*k34*k44-43584*k23^3*k24*k33*k34*k44+157568*k13^2*k24^2*k33*k34*k44+176544*k13*k14*k24^2*k33*k34*k44+50496*k14^2*k24^2*k33*k34*k44+68176*k13*k22*k24^2*k33*k34*k44+71632*k14*k22*k24^2*k33*k34*k44+124072*k22^2*k24^2*k33*k34*k44+93024*k13*k23*k24^2*k33*k34*k44+89056*k14*k23*k24^2*k33*k34*k44+413888*k22*k23*k24^2*k33*k34*k44+55776*k23^2*k24^2*k33*k34*k44-22144*k13*k24^3*k33*k34*k44-27456*k14*k24^3*k33*k34*k44+45536*k22*k24^3*k33*k34*k44-43584*k23*k24^3*k33*k34*k44-79200*k24^4*k33*k34*k44-1456*k13^3*k33^2*k34*k44+162192*k13^2*k14*k33^2*k34*k44+138992*k13*k14^2*k33^2*k34*k44-13904*k14^3*k33^2*k34*k44-24920*k13^2*k22*k33^2*k34*k44-151968*k13*k14*k22*k33^2*k34*k44-9912*k14^2*k22*k33^2*k34*k44+12456*k13*k22^2*k33^2*k34*k44+10536*k14*k22^2*k33^2*k34*k44+15132*k22^3*k33^2*k34*k44+57640*k13^2*k23*k33^2*k34*k44+112408*k13*k14*k23*k33^2*k34*k44+82104*k14^2*k23*k33^2*k34*k44+67600*k13*k22*k23*k33^2*k34*k44+62976*k14*k22*k23*k33^2*k34*k44+89288*k22^2*k23*k33^2*k34*k44+57640*k13*k23^2*k33^2*k34*k44+66296*k14*k23^2*k33^2*k34*k44+122840*k22*k23^2*k33^2*k34*k44-1456*k23^3*k33^2*k34*k44+66296*k13^2*k24*k33^2*k34*k44+103208*k13*k14*k24*k33^2*k34*k44+68568*k14^2*k24*k33^2*k34*k44+62760*k13*k22*k24*k33^2*k34*k44+56808*k14*k22*k24*k33^2*k34*k44+85504*k22^2*k24*k33^2*k34*k44+112408*k13*k23*k24*k33^2*k34*k44+103208*k14*k23*k24*k33^2*k34*k44+324496*k22*k23*k24*k33^2*k34*k44+162192*k23^2*k24*k33^2*k34*k44+82104*k13*k24^2*k33^2*k34*k44+68568*k14*k24^2*k33^2*k34*k44+106944*k22*k24^2*k33^2*k34*k44+138992*k23*k24^2*k33^2*k34*k44-13904*k24^3*k33^2*k34*k44+33152*k13^2*k33^3*k34*k44+87488*k13*k14*k33^3*k34*k44+29816*k14^2*k33^3*k34*k44-23768*k13*k22*k33^3*k34*k44-24232*k14*k22*k33^3*k34*k44+15244*k22^2*k33^3*k34*k44+24528*k13*k23*k33^3*k34*k44+24192*k14*k23*k33^3*k34*k44+58352*k22*k23*k33^3*k34*k44+33152*k23^2*k33^3*k34*k44+24192*k13*k24*k33^3*k34*k44+23856*k14*k24*k33^3*k34*k44+55552*k22*k24*k33^3*k34*k44+87488*k23*k24*k33^3*k34*k44+29816*k24^2*k33^3*k34*k44+11732*k13*k33^4*k34*k44+11480*k14*k33^4*k34*k44+2170*k22*k33^4*k34*k44+11732*k23*k33^4*k34*k44+11480*k24*k33^4*k34*k44+2380*k33^5*k34*k44-151008*k13^4*k34^2*k44-327040*k13^3*k14*k34^2*k44-372960*k13^2*k14^2*k34^2*k44-357856*k13*k14^3*k34^2*k44-198720*k14^4*k34^2*k44+155680*k13^3*k22*k34^2*k44+266560*k13^2*k14*k22*k34^2*k44+290944*k13*k14^2*k22*k34^2*k44+203104*k14^3*k22*k34^2*k44+13832*k13^2*k22^2*k34^2*k44+10096*k13*k14*k22^2*k34^2*k44+30320*k14^2*k22^2*k34^2*k44+480*k13*k22^3*k34^2*k44+12320*k14*k22^3*k34^2*k44+3030*k22^4*k34^2*k44-86880*k13^3*k23*k34^2*k44-91552*k13^2*k14*k23*k34^2*k44-90848*k13*k14^2*k23*k34^2*k44-98944*k14^3*k23*k34^2*k44+40320*k13^2*k22*k23*k34^2*k44+53952*k13*k14*k22*k23*k34^2*k44+61568*k14^2*k22*k23*k34^2*k44+16232*k13*k22^2*k23*k34^2*k44+23592*k14*k22^2*k23*k34^2*k44+17688*k22^3*k23*k34^2*k44-116736*k13^2*k23^2*k34^2*k44-153664*k13*k14*k23^2*k34^2*k44-46208*k14^2*k23^2*k34^2*k44-6304*k13*k22*k23^2*k34^2*k44-5056*k14*k22*k23^2*k34^2*k44+29688*k22^2*k23^2*k34^2*k44-86880*k13*k23^3*k34^2*k44-77856*k14*k23^3*k34^2*k44-77824*k22*k23^3*k34^2*k44-151008*k23^4*k34^2*k44-77856*k13^3*k24*k34^2*k44-100896*k13^2*k14*k24*k34^2*k44-108800*k13*k14^2*k24*k34^2*k44-145888*k14^3*k24*k34^2*k44+51488*k13^2*k22*k24*k34^2*k44+42688*k13*k14*k22*k24*k34^2*k44+50496*k14^2*k22*k24*k34^2*k44+18232*k13*k22^2*k24*k34^2*k44+68568*k14*k22^2*k24*k34^2*k44+29816*k22^3*k24*k34^2*k44-153664*k13^2*k23*k24*k34^2*k44-342528*k13*k14*k23*k24*k34^2*k44-211104*k14^2*k23*k24*k34^2*k44+67840*k13*k22*k23*k24*k34^2*k44+89056*k14*k22*k23*k24*k34^2*k44+138992*k22^2*k23*k24*k34^2*k44-91552*k13*k23^2*k24*k34^2*k44-100896*k14*k23^2*k24*k34^2*k44+55776*k22*k23^2*k24*k34^2*k44-327040*k23^3*k24*k34^2*k44-46208*k13^2*k24^2*k34^2*k44-211104*k13*k14*k24^2*k34^2*k44-221376*k14^2*k24^2*k34^2*k44-13536*k13*k22*k24^2*k34^2*k44+23680*k14*k22*k24^2*k34^2*k44+41040*k22^2*k24^2*k34^2*k44-90848*k13*k23*k24^2*k34^2*k44-108800*k14*k23*k24^2*k34^2*k44+41504*k22*k23*k24^2*k34^2*k44-372960*k23^2*k24^2*k34^2*k44-98944*k13*k24^3*k34^2*k44-145888*k14*k24^3*k34^2*k44-110272*k22*k24^3*k34^2*k44-357856*k23*k24^3*k34^2*k44-198720*k24^4*k34^2*k44-107392*k13^3*k33*k34^2*k44+41504*k13^2*k14*k33*k34^2*k44+41504*k13*k14^2*k33*k34^2*k44-107392*k14^3*k33*k34^2*k44+72512*k13^2*k22*k33*k34^2*k44-79616*k13*k14*k22*k33*k34^2*k44+72512*k14^2*k22*k33*k34^2*k44+11776*k13*k22^2*k33*k34^2*k44+11776*k14*k22^2*k33*k34^2*k44+14544*k22^3*k33*k34^2*k44+23680*k13^2*k23*k33*k34^2*k44+30272*k13*k14*k23*k33*k34^2*k44+47040*k14^2*k23*k33*k34^2*k44+71632*k13*k22*k23*k33*k34^2*k44+65904*k14*k22*k23*k33*k34^2*k44+106944*k22^2*k23*k33*k34^2*k44+23680*k13*k23^2*k33*k34^2*k44+47040*k14*k23^2*k33*k34^2*k44+111024*k22*k23^2*k33*k34^2*k44-107392*k23^3*k33*k34^2*k44+47040*k13^2*k24*k33*k34^2*k44+30272*k13*k14*k24*k33*k34^2*k44+23680*k14^2*k24*k33*k34^2*k44+65904*k13*k22*k24*k33*k34^2*k44+71632*k14*k22*k24*k33*k34^2*k44+106944*k22^2*k24*k33*k34^2*k44+30272*k13*k23*k24*k33*k34^2*k44+30272*k14*k23*k24*k33*k34^2*k44+413888*k22*k23*k24*k33*k34^2*k44+41504*k23^2*k24*k33*k34^2*k44+47040*k13*k24^2*k33*k34^2*k44+23680*k14*k24^2*k33*k34^2*k44+111024*k22*k24^2*k33*k34^2*k44+41504*k23*k24^2*k33*k34^2*k44-107392*k24^3*k33*k34^2*k44+37648*k13^2*k33^2*k34^2*k44+150720*k13*k14*k33^2*k34^2*k44+41040*k14^2*k33^2*k34^2*k44-30792*k13*k22*k33^2*k34^2*k44-34920*k14*k22*k33^2*k34^2*k44+31268*k22^2*k33^2*k34^2*k44+39312*k13*k23*k33^2*k34^2*k44+40320*k14*k23*k33^2*k34^2*k44+122840*k22*k23*k33^2*k34^2*k44+37648*k23^2*k33^2*k34^2*k44+40320*k13*k24*k33^2*k34^2*k44+41328*k14*k24*k33^2*k34^2*k44+124072*k22*k24*k33^2*k34^2*k44+150720*k23*k24*k33^2*k34^2*k44+41040*k24^2*k33^2*k34^2*k44+30800*k13*k33^3*k34^2*k44+31920*k14*k33^3*k34^2*k44+9496*k22*k33^3*k34^2*k44+30800*k23*k33^3*k34^2*k44+31920*k24*k33^3*k34^2*k44+8764*k33^4*k34^2*k44-194080*k13^3*k34^3*k44-352352*k13^2*k14*k34^3*k44-357856*k13*k14^2*k34^3*k44-215040*k14^3*k34^3*k44+188320*k13^2*k22*k34^3*k44+243648*k13*k14*k22*k34^3*k44+203104*k14^2*k22*k34^3*k44+1656*k13*k22^2*k34^3*k44+3576*k14*k22^2*k34^3*k44-6168*k22^3*k34^3*k44-112960*k13^2*k23*k34^3*k44-249952*k13*k14*k23*k34^3*k44-124672*k14^2*k23*k34^3*k44-21248*k13*k22*k23*k34^3*k44-23104*k14*k22*k23*k34^3*k44-3696*k22^2*k23*k34^3*k44-112960*k13*k23^2*k34^3*k44-109696*k14*k23^2*k34^3*k44-77824*k22*k23^2*k34^3*k44-194080*k23^3*k34^3*k44-109696*k13^2*k24*k34^3*k44-261024*k13*k14*k24*k34^3*k44-145888*k14^2*k24*k34^3*k44-31328*k13*k22*k24*k34^3*k44-27456*k14*k22*k24*k34^3*k44-13904*k22^2*k24*k34^3*k44-249952*k13*k23*k24*k34^3*k44-261024*k14*k23*k24*k34^3*k44-43584*k22*k23*k24*k34^3*k44-352352*k23^2*k24*k34^3*k44-124672*k13*k24^2*k34^3*k44-145888*k14*k24^2*k34^3*k44-107392*k22*k24^2*k34^3*k44-357856*k23*k24^2*k34^3*k44-215040*k24^3*k34^3*k44-110272*k13^2*k33*k34^3*k44-119552*k13*k14*k33*k34^3*k44-110272*k14^2*k33*k34^3*k44+63728*k13*k22*k33*k34^3*k44+63728*k14*k22*k33*k34^3*k44+14960*k22^2*k33*k34^3*k44-40768*k13*k23*k33*k34^3*k44-40768*k14*k23*k33*k34^3*k44+45536*k22*k23*k33*k34^3*k44-110272*k23^2*k33*k34^3*k44-40768*k13*k24*k33*k34^3*k44-40768*k14*k24*k33*k34^3*k44+45536*k22*k24*k33*k34^3*k44-119552*k23*k24*k33*k34^3*k44-110272*k24^2*k33*k34^3*k44-2296*k13*k33^2*k34^3*k44+840*k14*k33^2*k34^3*k44+24880*k22*k33^2*k34^3*k44-2296*k23*k33^2*k34^3*k44+840*k24*k33^2*k34^3*k44+6944*k33^3*k34^3*k44-185472*k13^2*k34^4*k44-327168*k13*k14*k34^4*k44-198720*k14^2*k34^4*k44+114176*k13*k22*k34^4*k44+120320*k14*k22*k34^4*k44-11496*k22^2*k34^4*k44-97216*k13*k23*k34^4*k44-100352*k14*k23*k34^4*k44-67552*k22*k23*k34^4*k44-185472*k23^2*k34^4*k44-100352*k13*k24*k34^4*k44-103488*k14*k24*k34^4*k44-79200*k22*k24*k34^4*k44-327168*k23*k24*k34^4*k44-198720*k24^2*k34^4*k44-105056*k13*k33*k34^4*k44-105056*k14*k33*k34^4*k44+35264*k22*k33*k34^4*k44-105056*k23*k33*k34^4*k44-105056*k24*k33*k34^4*k44-29008*k33^2*k34^4*k44-101920*k13*k34^5*k44-105056*k14*k34^5*k44+19648*k22*k34^5*k44-101920*k23*k34^5*k44-105056*k24*k34^5*k44-68992*k33*k34^5*k44-43904*k34^6*k44-14032*k13^5*k44^2-59696*k13^4*k14*k44^2-93120*k13^3*k14^2*k44^2-86768*k13^2*k14^3*k44^2-67536*k13*k14^4*k44^2-40992*k14^5*k44^2+22240*k13^4*k22*k44^2+55200*k13^3*k14*k22*k44^2+87768*k13^2*k14^2*k22*k44^2+53800*k13*k14^3*k22*k44^2+20872*k14^4*k22*k44^2+8864*k13^3*k22^2*k44^2+24464*k13^2*k14*k22^2*k44^2+8936*k13*k14^2*k22^2*k44^2+7016*k14^3*k22^2*k44^2+10744*k13^2*k22^3*k44^2+10616*k13*k14*k22^3*k44^2+12132*k14^2*k22^3*k44^2+1456*k13*k22^4*k44^2+4256*k14*k22^4*k44^2+938*k22^5*k44^2-3008*k13^4*k23*k44^2-28896*k13^3*k14*k23*k44^2-31680*k13^2*k14^2*k23*k44^2-53568*k13*k14^3*k23*k44^2-23744*k14^4*k23*k44^2+3744*k13^3*k22*k23*k44^2+3456*k13^2*k14*k22*k23*k44^2+20368*k13*k14^2*k22*k23*k44^2-1704*k14^3*k22*k23*k44^2+24464*k13^2*k22^2*k23*k44^2+43776*k13*k14*k22^2*k23*k44^2+25120*k14^2*k22^2*k23*k44^2+10456*k13*k22^3*k23*k44^2+8512*k14*k22^3*k23*k44^2+4480*k22^4*k23*k44^2-7184*k13^3*k23^2*k44^2-10480*k13^2*k14*k23^2*k44^2+22448*k13*k14^2*k23^2*k44^2+16864*k14^3*k23^2*k44^2+13832*k13^2*k22*k23^2*k44^2-6816*k13*k14*k22*k23^2*k44^2+44704*k14^2*k22*k23^2*k44^2+8936*k13*k22^2*k23^2*k44^2+25120*k14*k22^2*k23^2*k44^2+13652*k22^3*k23^2*k44^2-7184*k13^2*k23^3*k44^2-62048*k13*k14*k23^3*k44^2-22416*k14^2*k23^3*k44^2+1656*k13*k22*k23^3*k44^2-4008*k14*k22*k23^3*k44^2+7016*k22^2*k23^3*k44^2-3008*k13*k23^4*k44^2-11648*k14*k23^4*k44^2-11496*k22*k23^4*k44^2-14032*k23^5*k44^2-11648*k13^4*k24*k44^2-32640*k13^3*k14*k24*k44^2-5136*k13^2*k14^2*k24*k44^2-43232*k13*k14^3*k24*k44^2-73360*k14^4*k24*k44^2-2432*k13^3*k22*k24*k44^2+71888*k13^2*k14*k22*k24*k44^2+24008*k13*k14^2*k22*k24*k44^2-1456*k14^3*k22*k24*k44^2+52224*k13^2*k22^2*k24*k44^2+56640*k13*k14*k22^2*k24*k44^2+66264*k14^2*k22^2*k24*k44^2+10864*k13*k22^3*k24*k44^2+32480*k14*k22^3*k24*k44^2+8848*k22^4*k24*k44^2-62048*k13^3*k23*k24*k44^2-94080*k13^2*k14*k23*k24*k44^2-95008*k13*k14^2*k23*k24*k44^2-53376*k14^3*k23*k24*k44^2+66320*k13^2*k22*k23*k24*k44^2+120848*k13*k14*k22*k23*k24*k44^2+66296*k14^2*k22*k23*k24*k44^2+56640*k13*k22^2*k23*k24*k44^2+46032*k14*k22^2*k23*k24*k44^2+32872*k22^3*k23*k24*k44^2-10480*k13^2*k23^2*k24*k44^2-94080*k13*k14*k23^2*k24*k44^2+13664*k14^2*k23^2*k24*k44^2+18232*k13*k22*k23^2*k24*k44^2+82104*k14*k22*k23^2*k24*k44^2+66264*k22^2*k23^2*k24*k44^2-28896*k13*k23^3*k24*k44^2-32640*k14*k23^3*k24*k44^2-13904*k22*k23^3*k24*k44^2-59696*k23^4*k24*k44^2-22416*k13^3*k24^2*k44^2+13664*k13^2*k14*k24^2*k44^2-31680*k13*k14^2*k24^2*k44^2-103712*k14^3*k24^2*k44^2+77600*k13^2*k22*k24^2*k44^2+50680*k13*k14*k22*k24^2*k44^2+37648*k14^2*k22*k24^2*k44^2+21840*k13*k22^2*k24^2*k44^2+65016*k14*k22^2*k24^2*k44^2+27048*k22^3*k24^2*k44^2+22448*k13^2*k23*k24^2*k44^2-95008*k13*k14*k23*k24^2*k44^2-31680*k14^2*k23*k24^2*k44^2+50040*k13*k22*k23*k24^2*k44^2+40320*k14*k22*k23*k24^2*k44^2+65016*k22^2*k23*k24^2*k44^2-31680*k13*k23^2*k24^2*k44^2-5136*k14*k23^2*k24^2*k44^2+41040*k22*k23^2*k24^2*k44^2-93120*k23^3*k24^2*k44^2+16864*k13^2*k24^3*k44^2-53376*k13*k14*k24^3*k44^2-103712*k14^2*k24^3*k44^2+112*k13*k22*k24^3*k44^2-2296*k14*k22*k24^3*k44^2+21952*k22^2*k24^3*k44^2-53568*k13*k23*k24^3*k44^2-43232*k14*k23*k24^3*k44^2+840*k22*k23*k24^3*k44^2-86768*k23^2*k24^3*k44^2-23744*k13*k24^4*k44^2-73360*k14*k24^4*k44^2-29008*k22*k24^4*k44^2-67536*k23*k24^4*k44^2-40992*k24^5*k44^2-11496*k13^4*k33*k44^2-3696*k13^3*k14*k33*k44^2+29688*k13^2*k14^2*k33*k44^2+10864*k13*k14^3*k33*k44^2+20872*k14^4*k33*k44^2+152*k13^3*k22*k33*k44^2-58232*k13^2*k14*k22*k33*k44^2-69192*k13*k14^2*k22*k33*k44^2-19232*k14^3*k22*k33*k44^2+11696*k13^2*k22^2*k33*k44^2+10408*k13*k14*k22^2*k33*k44^2-16996*k14^2*k22^2*k33*k44^2+2948*k13*k22^3*k33*k44^2-11076*k14*k22^3*k33*k44^2-233*k22^4*k33*k44^2+3576*k13^3*k23*k33*k44^2+23592*k13^2*k14*k23*k33*k44^2+30440*k13*k14^2*k23*k33*k44^2-1704*k14^3*k23*k33*k44^2+29632*k13^2*k22*k23*k33*k44^2+43352*k13*k14*k22*k23*k33*k44^2+35584*k14^2*k22*k23*k33*k44^2+10536*k13*k22^2*k23*k33*k44^2+15784*k14*k22^2*k23*k33*k44^2+15244*k22^3*k23*k33*k44^2+30320*k13^2*k23^2*k33*k44^2+53184*k13*k14*k23^2*k33*k44^2+44704*k14^2*k23^2*k33*k44^2+11776*k13*k22*k23^2*k33*k44^2+14496*k14*k22*k23^2*k33*k44^2+31268*k22^2*k23^2*k33*k44^2+3576*k13*k23^3*k33*k44^2-4008*k14*k23^3*k33*k44^2+14960*k22*k23^3*k33*k44^2-11496*k23^4*k33*k44^2-4008*k13^3*k24*k33*k44^2+20312*k13^2*k14*k24*k33*k44^2+29800*k13*k14^2*k24*k33*k44^2+64200*k14^3*k24*k33*k44^2+42392*k13^2*k22*k24*k33*k44^2+60240*k13*k14*k22*k24*k33*k44^2-24920*k14^2*k22*k24*k33*k44^2+18224*k13*k22^2*k24*k33*k44^2-52608*k14*k22^2*k24*k33*k44^2+412*k22^3*k24*k33*k44^2+53184*k13^2*k23*k24*k33*k44^2+91680*k13*k14*k23*k24*k33*k44^2+59040*k14^2*k23*k24*k33*k44^2+57608*k13*k22*k23*k24*k33*k44^2+62760*k14*k22*k23*k24*k33*k44^2+89288*k22^2*k23*k24*k33*k44^2+23592*k13*k23^2*k24*k33*k44^2+20312*k14*k23^2*k24*k33*k44^2+106944*k22*k23^2*k24*k33*k44^2-3696*k23^3*k24*k33*k44^2+44704*k13^2*k24^2*k33*k44^2+59040*k13*k14*k24^2*k33*k44^2+96512*k14^2*k24^2*k33*k44^2+24480*k13*k22*k24^2*k33*k44^2-30792*k14*k22*k24^2*k33*k44^2+8652*k22^2*k24^2*k33*k44^2+30440*k13*k23*k24^2*k33*k44^2+29800*k14*k23*k24^2*k33*k44^2+124072*k22*k23*k24^2*k33*k44^2+29688*k23^2*k24^2*k33*k44^2-1704*k13*k24^3*k33*k44^2+64200*k14*k24^3*k33*k44^2+24880*k22*k24^3*k33*k44^2+10864*k23*k24^3*k33*k44^2+20872*k24^4*k33*k44^2+7016*k13^3*k33^2*k44^2+54776*k13^2*k14*k33^2*k44^2+54776*k13*k14^2*k33^2*k44^2+7016*k14^3*k33^2*k44^2-16996*k13^2*k22*k33^2*k44^2-62512*k13*k14*k22*k33^2*k44^2-16996*k14^2*k22*k33^2*k44^2+1944*k13*k22^2*k33^2*k44^2+1944*k14*k22^2*k33^2*k44^2+3664*k22^3*k33^2*k44^2+23688*k13^2*k23*k33^2*k44^2+35320*k13*k14*k23*k33^2*k44^2+25120*k14^2*k23*k33^2*k44^2+12456*k13*k22*k23*k33^2*k44^2+15784*k14*k22*k23*k33^2*k44^2+21080*k22^2*k23*k33^2*k44^2+23688*k13*k23^2*k33^2*k44^2+25120*k14*k23^2*k33^2*k44^2+31268*k22*k23^2*k33^2*k44^2+7016*k23^3*k33^2*k44^2+25120*k13^2*k24*k33^2*k44^2+35320*k13*k14*k24*k33^2*k44^2+23688*k14^2*k24*k33^2*k44^2+15784*k13*k22*k24*k33^2*k44^2+12456*k14*k22*k24*k33^2*k44^2+21080*k22^2*k24*k33^2*k44^2+35320*k13*k23*k24*k33^2*k44^2+35320*k14*k23*k24*k33^2*k44^2+85504*k22*k23*k24*k33^2*k44^2+54776*k23^2*k24*k33^2*k44^2+25120*k13*k24^2*k33^2*k44^2+23688*k14*k24^2*k33^2*k44^2+31268*k22*k24^2*k33^2*k44^2+54776*k23*k24^2*k33^2*k44^2+7016*k24^3*k33^2*k44^2+13652*k13^2*k33^3*k44^2+30232*k13*k14*k33^3*k44^2+12132*k14^2*k33^3*k44^2-11996*k13*k22*k33^3*k44^2-11076*k14*k22*k33^3*k44^2+3664*k22^2*k33^3*k44^2+8736*k13*k23*k33^3*k44^2+8512*k14*k23*k33^3*k44^2+15244*k22*k23*k33^3*k44^2+13652*k23^2*k33^3*k44^2+8512*k13*k24*k33^3*k44^2+8288*k14*k24*k33^3*k44^2+15132*k22*k24*k33^3*k44^2+30232*k23*k24*k33^3*k44^2+12132*k24^2*k33^3*k44^2+4480*k13*k33^4*k44^2+4256*k14*k33^4*k44^2-233*k22*k33^4*k44^2+4480*k23*k33^4*k44^2+4256*k24*k33^4*k44^2+938*k33^5*k44^2-59696*k13^4*k34*k44^2-114912*k13^3*k14*k34*k44^2-93120*k13^2*k14^2*k34*k44^2-132288*k13*k14^3*k34*k44^2-73360*k14^4*k34*k44^2+55200*k13^3*k22*k34*k44^2+55440*k13^2*k14*k22*k34*k44^2+52736*k13*k14^2*k22*k34*k44^2+64200*k14^3*k22*k34*k44^2+24464*k13^2*k22^2*k34*k44^2+44288*k13*k14*k22^2*k34*k44^2+23688*k14^2*k22^2*k34*k44^2+10616*k13*k22^3*k34*k44^2+8288*k14*k22^3*k34*k44^2+4256*k22^4*k34*k44^2-30528*k13^3*k23*k34*k44^2-14608*k13^2*k14*k23*k34*k44^2-2160*k13*k14^2*k23*k34*k44^2-53376*k14^3*k23*k34*k44^2+54704*k13^2*k22*k23*k34*k44^2+87680*k13*k14*k22*k23*k34*k44^2+59040*k14^2*k22*k23*k34*k44^2+28688*k13*k22^2*k23*k34*k44^2+35320*k14*k22^2*k23*k34*k44^2+30232*k22^3*k23*k34*k44^2-11712*k13^2*k23^2*k34*k44^2-16*k13*k14*k23^2*k34*k44^2+13664*k14^2*k23^2*k34*k44^2+16232*k13*k22*k23^2*k34*k44^2+20312*k14*k22*k23^2*k34*k44^2+54776*k22^2*k23^2*k34*k44^2-30528*k13*k23^3*k34*k44^2-32640*k14*k23^3*k34*k44^2-3696*k22*k23^3*k34*k44^2-59696*k23^4*k34*k44^2-32640*k13^3*k24*k34*k44^2-21712*k13^2*k14*k24*k34*k44^2-57424*k13*k14^2*k24*k34*k44^2-47488*k14^3*k24*k34*k44^2+71888*k13^2*k22*k24*k34*k44^2+145600*k13*k14*k22*k24*k34*k44^2+57640*k14^2*k22*k24*k34*k44^2+56640*k13*k22^2*k24*k34*k44^2+46032*k14*k22^2*k24*k34*k44^2+32480*k22^3*k24*k34*k44^2-16*k13^2*k23*k24*k34*k44^2-2016*k13*k14*k23*k24*k34*k44^2-53104*k14^2*k23*k24*k34*k44^2+98312*k13*k22*k23*k24*k34*k44^2+112408*k14*k22*k23*k24*k34*k44^2+163032*k22^2*k23*k24*k34*k44^2-14608*k13*k23^2*k24*k34*k44^2-21712*k14*k23^2*k24*k34*k44^2+138992*k22*k23^2*k24*k34*k44^2-114912*k23^3*k24*k34*k44^2+13664*k13^2*k24^2*k34*k44^2-53104*k13*k14*k24^2*k34*k44^2-52976*k14^2*k24^2*k34*k44^2+50680*k13*k22*k24^2*k34*k44^2+39312*k14*k22*k24^2*k34*k44^2+65016*k22^2*k24^2*k34*k44^2-2160*k13*k23*k24^2*k34*k44^2-57424*k14*k23*k24^2*k34*k44^2+150720*k22*k23*k24^2*k34*k44^2-93120*k23^2*k24^2*k34*k44^2-53376*k13*k24^3*k34*k44^2-47488*k14*k24^3*k34*k44^2-2296*k22*k24^3*k34*k44^2-132288*k23*k24^3*k34*k44^2-73360*k24^4*k34*k44^2-13904*k13^3*k33*k34*k44^2+138992*k13^2*k14*k33*k34*k44^2+162192*k13*k14^2*k33*k34*k44^2-1456*k14^3*k33*k34*k44^2-9912*k13^2*k22*k33*k34*k44^2-151968*k13*k14*k22*k33*k34*k44^2-24920*k14^2*k22*k33*k34*k44^2+10536*k13*k22^2*k33*k34*k44^2+12456*k14*k22^2*k33*k34*k44^2+15132*k22^3*k33*k34*k44^2+68568*k13^2*k23*k33*k34*k44^2+103208*k13*k14*k23*k33*k34*k44^2+66296*k14^2*k23*k33*k34*k44^2+56808*k13*k22*k23*k33*k34*k44^2+62760*k14*k22*k23*k33*k34*k44^2+85504*k22^2*k23*k33*k34*k44^2+68568*k13*k23^2*k33*k34*k44^2+82104*k14*k23^2*k33*k34*k44^2+106944*k22*k23^2*k33*k34*k44^2-13904*k23^3*k33*k34*k44^2+82104*k13^2*k24*k33*k34*k44^2+112408*k13*k14*k24*k33*k34*k44^2+57640*k14^2*k24*k33*k34*k44^2+62976*k13*k22*k24*k33*k34*k44^2+67600*k14*k22*k24*k33*k34*k44^2+89288*k22^2*k24*k33*k34*k44^2+103208*k13*k23*k24*k33*k34*k44^2+112408*k14*k23*k24*k33*k34*k44^2+324496*k22*k23*k24*k33*k34*k44^2+138992*k23^2*k24*k33*k34*k44^2+66296*k13*k24^2*k33*k34*k44^2+57640*k14*k24^2*k33*k34*k44^2+122840*k22*k24^2*k33*k34*k44^2+162192*k23*k24^2*k33*k34*k44^2-1456*k24^3*k33*k34*k44^2+66264*k13^2*k33^2*k34*k44^2+163032*k13*k14*k33^2*k34*k44^2+66264*k14^2*k33^2*k34*k44^2-52608*k13*k22*k33^2*k34*k44^2-52608*k14*k22*k33^2*k34*k44^2+21080*k22^2*k33^2*k34*k44^2+46032*k13*k23*k33^2*k34*k44^2+46032*k14*k23*k33^2*k34*k44^2+89288*k22*k23*k33^2*k34*k44^2+66264*k23^2*k33^2*k34*k44^2+46032*k13*k24*k33^2*k34*k44^2+46032*k14*k24*k33^2*k34*k44^2+89288*k22*k24*k33^2*k34*k44^2+163032*k23*k24*k33^2*k34*k44^2+66264*k24^2*k33^2*k34*k44^2+32872*k13*k33^3*k34*k44^2+32480*k14*k33^3*k34*k44^2+412*k22*k33^3*k34*k44^2+32872*k23*k33^3*k34*k44^2+32480*k24*k33^3*k34*k44^2+8848*k33^4*k34*k44^2-93120*k13^3*k34^2*k44^2-93120*k13^2*k14*k34^2*k44^2-77392*k13*k14^2*k34^2*k44^2-103712*k14^3*k34^2*k44^2+87768*k13^2*k22*k34^2*k44^2+52736*k13*k14*k22*k34^2*k44^2+96512*k14^2*k22*k34^2*k44^2+8936*k13*k22^2*k34^2*k44^2+23688*k14*k22^2*k34^2*k44^2+12132*k22^3*k34^2*k44^2-9648*k13^2*k23*k34^2*k44^2-54096*k13*k14*k23*k34^2*k44^2-31680*k14^2*k23*k34^2*k44^2+23608*k13*k22*k23*k34^2*k44^2+29800*k14*k22*k23*k34^2*k44^2+54776*k22^2*k23*k34^2*k44^2-9648*k13*k23^2*k34^2*k44^2-5136*k14*k23^2*k34^2*k44^2+29688*k22*k23^2*k34^2*k44^2-93120*k23^3*k34^2*k44^2-5136*k13^2*k24*k34^2*k44^2-57424*k13*k14*k24*k34^2*k44^2-52976*k14^2*k24*k34^2*k44^2+24008*k13*k22*k24*k34^2*k44^2+57640*k14*k22*k24*k34^2*k44^2+66264*k22^2*k24*k34^2*k44^2-54096*k13*k23*k24*k34^2*k44^2-57424*k14*k23*k24*k34^2*k44^2+162192*k22*k23*k24*k34^2*k44^2-93120*k23^2*k24*k34^2*k44^2-31680*k13*k24^2*k34^2*k44^2-52976*k14*k24^2*k34^2*k44^2+37648*k22*k24^2*k34^2*k44^2-77392*k23*k24^2*k34^2*k44^2-103712*k24^3*k34^2*k44^2+41040*k13^2*k33*k34^2*k44^2+150720*k13*k14*k33*k34^2*k44^2+37648*k14^2*k33*k34^2*k44^2-34920*k13*k22*k33*k34^2*k44^2-30792*k14*k22*k33*k34^2*k44^2+31268*k22^2*k33*k34^2*k44^2+41328*k13*k23*k33*k34^2*k44^2+40320*k14*k23*k33*k34^2*k44^2+124072*k22*k23*k33*k34^2*k44^2+41040*k23^2*k33*k34^2*k44^2+40320*k13*k24*k33*k34^2*k44^2+39312*k14*k24*k33*k34^2*k44^2+122840*k22*k24*k33*k34^2*k44^2+150720*k23*k24*k33*k34^2*k44^2+37648*k24^2*k33*k34^2*k44^2+65016*k13*k33^2*k34^2*k44^2+65016*k14*k33^2*k34^2*k44^2+8652*k22*k33^2*k34^2*k44^2+65016*k23*k33^2*k34^2*k44^2+65016*k24*k33^2*k34^2*k44^2+27048*k33^3*k34^2*k44^2-86768*k13^2*k34^3*k44^2-132288*k13*k14*k34^3*k44^2-103712*k14^2*k34^3*k44^2+53800*k13*k22*k34^3*k44^2+64200*k14*k22*k34^3*k44^2+7016*k22^2*k34^3*k44^2-38976*k13*k23*k34^3*k44^2-43232*k14*k23*k34^3*k44^2+10864*k22*k23*k34^3*k44^2-86768*k23^2*k34^3*k44^2-43232*k13*k24*k34^3*k44^2-47488*k14*k24*k34^3*k44^2-1456*k22*k24*k34^3*k44^2-132288*k23*k24*k34^3*k44^2-103712*k24^2*k34^3*k44^2+840*k13*k33*k34^3*k44^2-2296*k14*k33*k34^3*k44^2+24880*k22*k33*k34^3*k44^2+840*k23*k33*k34^3*k44^2-2296*k24*k33*k34^3*k44^2+21952*k33^2*k34^3*k44^2-67536*k13*k34^4*k44^2-73360*k14*k34^4*k44^2+20872*k22*k34^4*k44^2-67536*k23*k34^4*k44^2-73360*k24*k34^4*k44^2-29008*k33*k34^4*k44^2-40992*k34^5*k44^2-14280*k13^4*k44^3-32816*k13^3*k14*k44^3-18080*k13^2*k14^2*k44^3-18760*k13*k14^3*k44^3-19152*k14^4*k44^3+16328*k13^3*k22*k44^3+33144*k13^2*k14*k22*k44^3+11568*k13*k14^2*k22*k44^3+13160*k14^3*k22*k44^3+10744*k13^2*k22^2*k44^3+10456*k13*k14*k22^2*k44^3+13652*k14^2*k22^2*k44^3+2072*k13*k22^3*k44^3+6328*k14*k22^3*k44^3+1764*k22^4*k44^3-9192*k13^3*k23*k44^3-10200*k13^2*k14*k23*k44^3-7720*k13*k14^2*k23*k44^3-7280*k14^3*k23*k44^3+10192*k13^2*k22*k23*k44^3+23920*k13*k14*k22*k23*k44^3+11008*k14^2*k22*k23*k44^3+10616*k13*k22^2*k23*k44^3+8512*k14*k22^2*k23*k44^3+6328*k22^3*k23*k44^3-7856*k13^2*k23^2*k44^3-8672*k13*k14*k23^2*k44^3+10512*k14^2*k23^2*k44^3+480*k13*k22*k23^2*k44^3+15240*k14*k22*k23^2*k44^3+12132*k22^2*k23^2*k44^3-9192*k13*k23^3*k44^3-10472*k14*k23^3*k44^3-6168*k22*k23^3*k44^3-14280*k23^4*k44^3-10472*k13^3*k24*k44^3+8856*k13^2*k14*k24*k44^3-5376*k13*k14^2*k24*k44^3-22792*k14^3*k24*k44^3+31744*k13^2*k22*k24*k44^3+30640*k13*k14*k22*k24*k44^3+33152*k14^2*k22*k24*k44^3+10864*k13*k22^2*k24*k44^3+32872*k14*k22^2*k24*k44^3+12936*k22^3*k24*k44^3-8672*k13^2*k23*k24*k44^3-13840*k13*k14*k23*k24*k44^3-5880*k14^2*k23*k24*k44^3+30384*k13*k22*k23*k24*k44^3+24192*k14*k22*k23*k24*k44^3+32480*k22^2*k23*k24*k44^3-10200*k13*k23^2*k24*k44^3+8856*k14*k23^2*k24*k44^3+29816*k22*k23^2*k24*k44^3-32816*k23^3*k24*k44^3+10512*k13^2*k24^2*k44^3-5880*k13*k14*k24^2*k44^3-24248*k14^2*k24^2*k44^3+10528*k13*k22*k24^2*k44^3+30800*k14*k22*k24^2*k44^3+27048*k22^2*k24^2*k44^3-7720*k13*k23*k24^2*k44^3-5376*k14*k23*k24^2*k44^3+31920*k22*k23*k24^2*k44^3-18080*k23^2*k24^2*k44^3-7280*k13*k24^3*k44^3-22792*k14*k24^3*k44^3+6944*k22*k24^3*k44^3-18760*k23*k24^3*k44^3-19152*k24^4*k44^3-6168*k13^3*k33*k44^3+17688*k13^2*k14*k33*k44^3+30240*k13*k14^2*k33*k44^3+13160*k14^3*k33*k44^3+1716*k13^2*k22*k33*k44^3-27408*k13*k14*k22*k33*k44^3-22800*k14^2*k22*k33*k44^3+2948*k13*k22^2*k33*k44^3-11996*k14*k22^2*k33*k44^3-466*k22^3*k33*k44^3+12320*k13^2*k23*k33*k44^3+17240*k13*k14*k23*k33*k44^3+11008*k14^2*k23*k33*k44^3+10040*k13*k22*k23*k33*k44^3+11368*k14*k22*k23*k33*k44^3+15132*k22^2*k23*k33*k44^3+12320*k13*k23^2*k33*k44^3+15240*k14*k23^2*k33*k44^3+14544*k22*k23^2*k33*k44^3-6168*k23^3*k33*k44^3+15240*k13^2*k24*k33*k44^3+21624*k13*k14*k24*k33*k44^3+21392*k14^2*k24*k33*k44^3+12904*k13*k22*k24*k33*k44^3-23768*k14*k22*k24*k33*k44^3+412*k22^2*k24*k33*k44^3+17240*k13*k23*k24*k33*k44^3+21624*k14*k23*k24*k33*k44^3+55552*k22*k23*k24*k33*k44^3+17688*k23^2*k24*k33*k44^3+11008*k13*k24^2*k33*k44^3+21392*k14*k24^2*k33*k44^3+9496*k22*k24^2*k33*k44^3+30240*k23*k24^2*k33*k44^3+13160*k24^3*k33*k44^3+12132*k13^2*k33^2*k44^3+30232*k13*k14*k33^2*k44^3+13652*k14^2*k33^2*k44^3-11076*k13*k22*k33^2*k44^3-11996*k14*k22*k33^2*k44^3+3664*k22^2*k33^2*k44^3+8288*k13*k23*k33^2*k44^3+8512*k14*k23*k33^2*k44^3+15132*k22*k23*k33^2*k44^3+12132*k23^2*k33^2*k44^3+8512*k13*k24*k33^2*k44^3+8736*k14*k24*k33^2*k44^3+15244*k22*k24*k33^2*k44^3+30232*k23*k24*k33^2*k44^3+13652*k24^2*k33^2*k44^3+6328*k13*k33^3*k44^3+6328*k14*k33^3*k44^3-466*k22*k33^3*k44^3+6328*k23*k33^3*k44^3+6328*k24*k33^3*k44^3+1764*k33^4*k44^3-32816*k13^3*k34*k44^3-21504*k13^2*k14*k34*k44^3-9968*k13*k14^2*k34*k44^3-22792*k14^3*k34*k44^3+33144*k13^2*k22*k34*k44^3+14248*k13*k14*k22*k34*k44^3+21392*k14^2*k22*k34*k44^3+10456*k13*k22^2*k34*k44^3+8736*k14*k22^2*k34*k44^3+6328*k22^3*k34*k44^3+6584*k13^2*k23*k34*k44^3-824*k13*k14*k23*k34*k44^3-5880*k14^2*k23*k34*k44^3+16176*k13*k22*k23*k34*k44^3+21624*k14*k22*k23*k34*k44^3+30232*k22^2*k23*k34*k44^3+6584*k13*k23^2*k34*k44^3+8856*k14*k23^2*k34*k44^3+17688*k22*k23^2*k34*k44^3-32816*k23^3*k34*k44^3+8856*k13^2*k24*k34*k44^3-4872*k13*k14*k24*k34*k44^3-7280*k14^2*k24*k34*k44^3+30640*k13*k22*k24*k34*k44^3+24528*k14*k22*k24*k34*k44^3+32872*k22^2*k24*k34*k44^3-824*k13*k23*k24*k34*k44^3-4872*k14*k23*k24*k34*k44^3+87488*k22*k23*k24*k34*k44^3-21504*k23^2*k24*k34*k44^3-5880*k13*k24^2*k34*k44^3-7280*k14*k24^2*k34*k44^3+30800*k22*k24^2*k34*k44^3-9968*k23*k24^2*k34*k44^3-22792*k24^3*k34*k44^3+29816*k13^2*k33*k34*k44^3+87488*k13*k14*k33*k34*k44^3+33152*k14^2*k33*k34*k44^3-24232*k13*k22*k33*k34*k44^3-23768*k14*k22*k33*k34*k44^3+15244*k22^2*k33*k34*k44^3+23856*k13*k23*k33*k34*k44^3+24192*k14*k23*k33*k34*k44^3+55552*k22*k23*k33*k34*k44^3+29816*k23^2*k33*k34*k44^3+24192*k13*k24*k33*k34*k44^3+24528*k14*k24*k33*k34*k44^3+58352*k22*k24*k33*k34*k44^3+87488*k23*k24*k33*k34*k44^3+33152*k24^2*k33*k34*k44^3+32480*k13*k33^2*k34*k44^3+32872*k14*k33^2*k34*k44^3+412*k22*k33^2*k34*k44^3+32480*k23*k33^2*k34*k44^3+32872*k24*k33^2*k34*k44^3+12936*k33^3*k34*k44^3-18080*k13^2*k34^2*k44^3-9968*k13*k14*k34^2*k44^3-24248*k14^2*k34^2*k44^3+11568*k13*k22*k34^2*k44^3+21392*k14*k22*k34^2*k44^3+13652*k22^2*k34^2*k44^3-3472*k13*k23*k34^2*k44^3-5376*k14*k23*k34^2*k44^3+30240*k22*k23*k34^2*k44^3-18080*k23^2*k34^2*k44^3-5376*k13*k24*k34^2*k44^3-7280*k14*k24*k34^2*k44^3+33152*k22*k24*k34^2*k44^3-9968*k23*k24*k34^2*k44^3-24248*k24^2*k34^2*k44^3+31920*k13*k33*k34^2*k44^3+30800*k14*k33*k34^2*k44^3+9496*k22*k33*k34^2*k44^3+31920*k23*k33*k34^2*k44^3+30800*k24*k33*k34^2*k44^3+27048*k33^2*k34^2*k44^3-18760*k13*k34^3*k44^3-22792*k14*k34^3*k44^3+13160*k22*k34^3*k44^3-18760*k23*k34^3*k44^3-22792*k24*k34^3*k44^3+6944*k33*k34^3*k44^3-19152*k34^4*k44^3-6608*k13^3*k44^4-3360*k13^2*k14*k44^4-1428*k13*k14^2*k44^4-4480*k14^3*k44^4+9116*k13^2*k22*k44^4+3640*k13*k14*k22*k44^4+6006*k14^2*k22*k44^4+1456*k13*k22^2*k44^4+4480*k14*k22^2*k44^4+1764*k22^3*k44^4+468*k13^2*k23*k44^4-840*k13*k14*k23*k44^4-840*k14^2*k23*k44^4+4136*k13*k22*k23*k44^4+3136*k14*k22*k23*k44^4+4256*k22^2*k23*k44^4+468*k13*k23^2*k44^4+4676*k14*k23^2*k44^4+3030*k22*k23^2*k44^4-6608*k23^3*k44^4+4676*k13^2*k24*k44^4+280*k13*k14*k24*k44^4-2660*k14^2*k24*k44^4+3920*k13*k22*k24*k44^4+11732*k14*k22*k24*k44^4+8848*k22^2*k24*k44^4-840*k13*k23*k24*k44^4+280*k14*k23*k24*k44^4+11480*k22*k23*k24*k44^4-3360*k23^2*k24*k44^4-840*k13*k24^2*k44^4-2660*k14*k24^2*k44^4+8764*k22*k24^2*k44^4-1428*k23*k24^2*k44^4-4480*k24^3*k44^4+3030*k13^2*k33*k44^4+11228*k13*k14*k33*k44^4+6006*k14^2*k33*k44^4-3070*k13*k22*k33*k44^4-8862*k14*k22*k33*k44^4-233*k22^2*k33*k44^4+2912*k13*k23*k33*k44^4+3136*k14*k23*k33*k44^4+7014*k22*k23*k33*k44^4+3030*k23^2*k33*k44^4+3136*k13*k24*k33*k44^4+3360*k14*k24*k33*k44^4+2170*k22*k24*k33*k44^4+11228*k23*k24*k33*k44^4+6006*k24^2*k33*k44^4+4256*k13*k33^2*k44^4+4480*k14*k33^2*k44^4-233*k22*k33^2*k44^4+4256*k23*k33^2*k44^4+4480*k24*k33^2*k44^4+1764*k33^3*k44^4-3360*k13^2*k34*k44^4+2044*k13*k14*k34*k44^4-2660*k14^2*k34*k44^4+3640*k13*k22*k34*k44^4+3360*k14*k22*k34*k44^4+4480*k22^2*k34*k44^4+560*k13*k23*k34*k44^4+280*k14*k23*k34*k44^4+11228*k22*k23*k34*k44^4-3360*k23^2*k34*k44^4+280*k13*k24*k34*k44^4+11732*k22*k24*k34*k44^4+2044*k23*k24*k34*k44^4-2660*k24^2*k34*k44^4+11480*k13*k33*k34*k44^4+11732*k14*k33*k34*k44^4+2170*k22*k33*k34*k44^4+11480*k23*k33*k34*k44^4+11732*k24*k33*k34*k44^4+8848*k33^2*k34*k44^4-1428*k13*k34^2*k44^4-2660*k14*k34^2*k44^4+6006*k22*k34^2*k44^4-1428*k23*k34^2*k44^4-2660*k24*k34^2*k44^4+8764*k33*k34^2*k44^4-4480*k34^3*k44^4-182*k13^2*k44^5+140*k13*k14*k44^5-420*k14^2*k44^5+420*k13*k22*k44^5+1260*k14*k22*k44^5+938*k22^2*k44^5+1148*k22*k23*k44^5-182*k23^2*k44^5+2380*k22*k24*k44^5+140*k23*k24*k44^5-420*k24^2*k44^5+1148*k13*k33*k44^5+1260*k14*k33*k44^5-441*k22*k33*k44^5+1148*k23*k33*k44^5+1260*k24*k33*k44^5+938*k33^2*k44^5+140*k13*k34*k44^5+1260*k22*k34*k44^5+140*k23*k34*k44^5+2380*k33*k34*k44^5-420*k34^2*k44^5+210*k22*k44^6+210*k33*k44^6+210*k11^6*(k22+k33+k44)-7*k11^5*(60*k12^2+60*k13^2+60*k14^2-180*k14*k22-134*k22^2-164*k22*k23+26*k23^2-20*k14*k24-164*k22*k24+26*k24^2-180*k14*k33+63*k22*k33-164*k23*k33-60*k24*k33-134*k33^2-20*k14*k34-60*k22*k34-164*k33*k34+26*k34^2-340*k14*k44+63*k22*k44-60*k23*k44-164*k24*k44+63*k33*k44-164*k34*k44-134*k44^2-20*k12*(17*k22+k23+k24+9*k33+9*k44)-20*k13*(9*k22+k23+17*k33+k34+9*k44))-16*k12^5*(8544*k13^2+8544*k14^2+2562*k22^2+6566*k22*k23+8544*k23^2+6566*k22*k24+4704*k23*k24+8544*k24^2-1228*k22*k33+4636*k23*k33-5150*k24*k33+877*k33^2+2156*k22*k34+5568*k23*k34+5568*k24*k34+1066*k33*k34+1016*k34^2+2*k13*(2352*k14+3185*k22+7790*k23+2352*k24+2318*k33+2784*k34-2575*k44)-1228*k22*k44-5150*k23*k44+4636*k24*k44-2484*k33*k44+1066*k34*k44+877*k44^2+2*k14*(3185*k22+2352*k23+7790*k24-2575*k33+2784*k34+2318*k44))+k11^4*(-4480*k12^3-4480*k13^3-4480*k14^3+6006*k14^2*k22+4480*k14*k22^2+1764*k22^3-840*k14^2*k23+3136*k14*k22*k23+4256*k22^2*k23+4676*k14*k23^2+3030*k22*k23^2-6608*k23^3-1428*k14^2*k24+11228*k14*k22*k24+4256*k22^2*k24-840*k14*k23*k24+2912*k22*k23*k24+468*k23^2*k24-3360*k14*k24^2+3030*k22*k24^2+468*k23*k24^2-6608*k24^3+6006*k14^2*k33-8862*k14*k22*k33-233*k22^2*k33+3136*k14*k23*k33+7014*k22*k23*k33+3030*k23^2*k33+3640*k14*k24*k33-3070*k22*k24*k33+4136*k23*k24*k33+9116*k24^2*k33+4480*k14*k33^2-233*k22*k33^2+4256*k23*k33^2+1456*k24*k33^2+1764*k33^3-1428*k14^2*k34+3640*k14*k22*k34+1456*k22^2*k34-840*k14*k23*k34+4136*k22*k23*k34+468*k23^2*k34+560*k14*k24*k34+4136*k22*k24*k34+2640*k23*k24*k34+468*k24^2*k34+11228*k14*k33*k34-3070*k22*k33*k34+2912*k23*k33*k34+4136*k24*k33*k34+4256*k33^2*k34-3360*k14*k34^2+9116*k22*k34^2+468*k23*k34^2+468*k24*k34^2+3030*k33*k34^2-6608*k34^3-14*k12^2*(190*k13+190*k14-626*k22+102*k23+102*k24-429*k33+60*k34-429*k44)-14*k13^2*(190*k14-429*k22+102*k23+60*k24-626*k33+102*k34-429*k44)+8764*k14^2*k44+2170*k14*k22*k44-233*k22^2*k44+3920*k14*k23*k44-3070*k22*k23*k44+9116*k23^2*k44+11480*k14*k24*k44+7014*k22*k24*k44+4136*k23*k24*k44+3030*k24^2*k44+2170*k14*k33*k44-10926*k22*k33*k44-3070*k23*k33*k44-3070*k24*k33*k44-233*k33^2*k44+11480*k14*k34*k44-3070*k22*k34*k44+4136*k23*k34*k44+2912*k24*k34*k44+7014*k33*k34*k44+3030*k34^2*k44+8848*k14*k44^2-233*k22*k44^2+1456*k23*k44^2+4256*k24*k44^2-233*k33*k44^2+4256*k34*k44^2+1764*k44^3-14*k12*(190*k13^2+190*k14^2-632*k22^2-820*k22*k23+240*k23^2-820*k22*k24-40*k23*k24+240*k24^2-155*k22*k33-802*k23*k33-260*k24*k33-320*k33^2-280*k22*k34+60*k23*k34+60*k24*k34-224*k33*k34-334*k34^2-155*k22*k44-260*k23*k44-802*k24*k44+633*k33*k44-224*k34*k44-320*k44^2-2*k13*(419*k22+73*k23+10*k24+419*k33+10*k34+120*k44)-2*k14*(419*k22+10*k23+73*k24+120*k33+10*k34+419*k44))-14*k13*(190*k14^2-320*k22^2+240*k23^2+60*k23*k24-334*k24^2-820*k23*k33-280*k24*k33-632*k33^2-40*k23*k34+60*k24*k34-820*k33*k34+240*k34^2-k22*(802*k23+224*k24+155*k33+260*k34-633*k44)-260*k23*k44-224*k24*k44-155*k33*k44-802*k34*k44-320*k44^2-2*k14*(120*k22+10*k23+10*k24+419*k33+73*k34+419*k44)))-8*k12^4*(21984*k13^3+21984*k14^3+2394*k22^3+9170*k22^2*k23+24840*k22*k23^2+21984*k23^3+9170*k22^2*k24+12936*k22*k23*k24+18336*k23^2*k24+24840*k22*k24^2+18336*k23*k24^2+21984*k24^3-2609*k22^2*k33+9900*k22*k23*k33+18876*k23^2*k33-15040*k22*k24*k33+7236*k23*k24*k33-21844*k24^2*k33+1437*k22*k33^2+7462*k23*k33^2+376*k24*k33^2+1785*k33^3+2968*k22^2*k34+14964*k22*k23*k34+11760*k23^2*k34+14964*k22*k24*k34+40512*k23*k24*k34+11760*k24^2*k34+2340*k22*k33*k34+6324*k23*k33*k34+7864*k24*k33*k34+1456*k33^2*k34+256*k22*k34^2+5792*k23*k34^2+5792*k24*k34^2+576*k33*k34^2+2416*k34^3+4*k13^2*(4584*k14+5796*k22+12464*k23+4464*k24+4719*k33+2940*k34-5461*k44)-2609*k22^2*k44-15040*k22*k23*k44-21844*k23^2*k44+9900*k22*k24*k44+7236*k23*k24*k44+18876*k24^2*k44-3676*k22*k33*k44-9340*k23*k33*k44-9340*k24*k33*k44-2780*k33^2*k44+2340*k22*k34*k44+7864*k23*k34*k44+6324*k24*k34*k44+704*k33*k34*k44+576*k34^2*k44+1437*k22*k44^2+376*k23*k44^2+7462*k24*k44^2-2780*k33*k44^2+1456*k34*k44^2+1785*k44^3+4*k14^2*(5796*k22+4464*k23+12464*k24-5461*k33+2940*k34+4719*k44)+2*k13*(9168*k14^2+4221*k22^2+24928*k23^2+18028*k23*k24+8928*k24^2+14188*k23*k33+3618*k24*k33+3731*k33^2+9676*k23*k34+22736*k24*k34+3162*k33*k34+2896*k34^2+k22*(20448*k23+6272*k24+4222*k33+7466*k34-7136*k44)-17592*k23*k44+3618*k24*k44-4670*k33*k44+3932*k34*k44+188*k44^2+2*k14*(3038*k22+9014*k23+9014*k24+1809*k33+10128*k34+1809*k44))+2*k14*(4221*k22^2+8928*k23^2+24928*k24^2-17592*k24*k33+188*k33^2+9676*k24*k34+3932*k33*k34+2896*k34^2+14188*k24*k44-4670*k33*k44+3162*k34*k44+3731*k44^2+2*k23*(9014*k24+1809*k33+11368*k34+1809*k44)+k22*(6272*k23+20448*k24-7136*k33+7466*k34+4222*k44)))-8*k12^3*(21984*k13^4+21984*k14^4+560*k22^4+2849*k22^3*k23+12964*k22^2*k23^2+26880*k22*k23^3+21984*k23^4+2849*k22^3*k24+5936*k22^2*k23*k24+18236*k22*k23^2*k24+15024*k23^3*k24+12964*k22^2*k24^2+18236*k22*k23*k24^2+32208*k23^2*k24^2+26880*k22*k24^3+15024*k23*k24^3+21984*k24^4-1645*k22^3*k33+182*k22^2*k23*k33+13424*k22*k23^2*k33+24260*k23^3*k33-8025*k22^2*k24*k33+3432*k22*k23*k24*k33+10860*k23^2*k24*k33-25388*k22*k24^2*k33+9236*k23*k24^2*k33-28664*k24^3*k33-877*k22^2*k33^2+1738*k22*k23*k33^2+11640*k23^2*k33^2-447*k22*k24*k33^2+3816*k23*k24*k33^2+898*k24^2*k33^2+771*k22*k33^3+4102*k23*k33^3+1149*k24*k33^3+826*k33^4+910*k22^3*k34+6672*k22^2*k23*k34+12368*k22*k23^2*k34+13488*k23^3*k34+6672*k22^2*k24*k34+37020*k22*k23*k24*k34+41544*k23^2*k24*k34+12368*k22*k24^2*k34+41544*k23*k24^2*k34+13488*k24^3*k34+213*k22^2*k33*k34+2768*k22*k23*k33*k34+9732*k23^2*k33*k34+3980*k22*k24*k33*k34+20228*k23*k24*k33*k34+5352*k24^2*k33*k34+501*k22*k33^2*k34+4080*k23*k33^2*k34+7756*k24*k33^2*k34+1309*k33^3*k34-2108*k22^2*k34^2+2272*k22*k23*k34^2+11456*k23^2*k34^2+2272*k22*k24*k34^2+13752*k23*k24*k34^2+11456*k24^2*k34^2-2636*k22*k33*k34^2+1988*k23*k33*k34^2+4064*k24*k33*k34^2+2802*k33^2*k34^2+2900*k22*k34^3+4832*k23*k34^3+4832*k24*k34^3+2900*k33*k34^3+2416*k34^4+4*k13^3*(3756*k14+6065*k22+14616*k23+3372*k24+6065*k33+3372*k34-7166*k44)-1645*k22^3*k44-8025*k22^2*k23*k44-25388*k22*k23^2*k44-28664*k23^3*k44+182*k22^2*k24*k44+3432*k22*k23*k24*k44+9236*k23^2*k24*k44+13424*k22*k24^2*k44+10860*k23*k24^2*k44+24260*k24^3*k44+2404*k22^2*k33*k44-2924*k22*k23*k33*k44-19460*k23^2*k33*k44-2924*k22*k24*k33*k44+1336*k23*k24*k33*k44-19460*k24^2*k33*k44-19*k22*k33^2*k44-6900*k23*k33^2*k44-468*k24*k33^2*k44-2041*k33^3*k44+213*k22^2*k34*k44+3980*k22*k23*k34*k44+5352*k23^2*k34*k44+2768*k22*k24*k34*k44+20228*k23*k24*k34*k44+9732*k24^2*k34*k44-548*k22*k33*k34*k44+892*k23*k33*k34*k44+892*k24*k33*k34*k44+304*k33^2*k34*k44-2636*k22*k34^2*k44+4064*k23*k34^2*k44+1988*k24*k34^2*k44+1432*k33*k34^2*k44+2900*k34^3*k44-877*k22^2*k44^2-447*k22*k23*k44^2+898*k23^2*k44^2+1738*k22*k24*k44^2+3816*k23*k24*k44^2+11640*k24^2*k44^2-19*k22*k33*k44^2-468*k23*k33*k44^2-6900*k24*k33*k44^2-1108*k33^2*k44^2+501*k22*k34*k44^2+7756*k23*k34*k44^2+4080*k24*k34*k44^2+304*k33*k34*k44^2+2802*k34^2*k44^2+771*k22*k44^3+1149*k23*k44^3+4102*k24*k44^3-2041*k33*k44^3+1309*k34*k44^3+826*k44^4+4*k14^3*(6065*k22+3372*k23+14616*k24-7166*k33+3372*k34+6065*k44)+2*k13^2*(16104*k14^2+5423*k22^2+37884*k23^2+13932*k23*k24+11960*k24^2+20440*k23*k33+5148*k24*k33+5820*k33^2+11676*k23*k34+23056*k24*k34+4866*k33*k34+5728*k34^2+2*k22*(11011*k23+3428*k24+2432*k33+2759*k34-5885*k44)-31882*k23*k44+3328*k24*k44-9730*k33*k44+2676*k34*k44+449*k44^2+2*k14*(3530*k22+6942*k23+13146*k24+2715*k33+10386*k34+2309*k44))+2*k14^2*(5423*k22^2+11960*k23^2+37884*k24^2-31882*k24*k33+449*k33^2+11676*k24*k34+2676*k33*k34+5728*k34^2+20440*k24*k44-9730*k33*k44+4866*k34*k44+5820*k44^2+4*k23*(3483*k24+832*k33+5764*k34+1287*k44)+2*k22*(3428*k23+11011*k24-5885*k33+2759*k34+2432*k44))+k14*(2345*k22^3+13488*k23^3+58464*k24^3-63764*k24^2*k33+2480*k24*k33^2+1149*k33^3+23352*k24^2*k34+5928*k24*k33*k34+7756*k33^2*k34+6744*k24*k34^2+4064*k33*k34^2+4832*k34^3+k22^2*(5404*k23+16536*k24-6725*k33+6696*k34-1358*k44)+40880*k24^2*k44-23924*k24*k33*k44-468*k33^2*k44+9940*k24*k34*k44+892*k33*k34*k44+1988*k34^2*k44+14364*k24*k44^2-6900*k33*k44^2+4080*k34*k44^2+4102*k44^3+8*k23^2*(6573*k24+1287*k33+5764*k34+832*k44)+4*k23*(6942*k24^2+4248*k24*k33+903*k33^2+15644*k24*k34+5604*k33*k34+2400*k34^2+3181*k24*k44+660*k33*k44+5604*k34*k44+903*k44^2)+k22*(15584*k23^2+44732*k24^2-30456*k24*k33-207*k33^2+14380*k24*k34+4472*k33*k34-140*k34^2+5448*k24*k44+616*k33*k44+1896*k34*k44+462*k44^2+4*k23*(8157*k24+979*k33+10790*k34+722*k44)))+k13*(15024*k14^3+2345*k22^3+58464*k23^3+27768*k23^2*k24+52584*k23*k24^2+13488*k24^3+40880*k23^2*k33+12724*k23*k24*k33+6656*k24^2*k33+14364*k23*k33^2+3612*k24*k33^2+4102*k33^3+23352*k23^2*k34+62576*k23*k24*k34+46112*k24^2*k34+9940*k23*k33*k34+22416*k24*k33*k34+4080*k33^2*k34+6744*k23*k34^2+9600*k24*k34^2+1988*k33*k34^2+4832*k34^3+k22^2*(16536*k23+5404*k24-1358*k33+6696*k34-6725*k44)-63764*k23^2*k44+16992*k23*k24*k44+10296*k24^2*k44-23924*k23*k33*k44+2640*k24*k33*k44-6900*k33^2*k44+5928*k23*k34*k44+22416*k24*k34*k44+892*k33*k34*k44+4064*k34^2*k44+2480*k23*k44^2+3612*k24*k44^2-468*k33*k44^2+7756*k34*k44^2+1149*k44^3+4*k14^2*(3530*k22+13146*k23+6942*k24+2309*k33+10386*k34+2715*k44)+k22*(44732*k23^2+15584*k24^2+462*k33^2+1896*k33*k34-140*k34^2+4*k23*(8157*k24+1362*k33+3595*k34-7614*k44)+616*k33*k44+4472*k34*k44-207*k44^2+4*k24*(722*k33+10790*k34+979*k44))+4*k14*(1218*k22^2+6966*k23^2+6966*k24^2+4248*k24*k33+954*k33^2+15644*k24*k34+5057*k33*k34+3438*k34^2+3181*k24*k44+334*k33*k44+5057*k34*k44+954*k44^2+k22*(7811*k23+7811*k24+664*k33+7864*k34+664*k44)+k23*(25264*k24+3181*k33+15644*k34+4248*k44))))-2*k11^3*(9576*k12^4+9576*k13^4+9576*k14^4-6580*k14^3*k22-6826*k14^2*k22^2-3164*k14*k22^3-882*k22^4+3640*k14^3*k23-5504*k14^2*k22*k23-4256*k14*k22^2*k23-3164*k22^3*k23-5256*k14^2*k23^2-7620*k14*k22*k23^2-6066*k22^2*k23^2+5236*k14*k23^3+3084*k22*k23^3+7140*k23^4+9380*k14^3*k24-15120*k14^2*k22*k24-15116*k14*k22^2*k24-3164*k22^3*k24+3860*k14^2*k23*k24-8620*k14*k22*k23*k24-4144*k22^2*k23*k24+4336*k14*k23^2*k24-6160*k22*k23^2*k24+4596*k23^3*k24+9040*k14^2*k24^2-8844*k14*k22*k24^2-6066*k22^2*k24^2+5100*k14*k23*k24^2-6160*k22*k23*k24^2+3928*k23^2*k24^2+16408*k14*k24^3+3084*k22*k24^3+4596*k23*k24^3+7140*k24^4-6580*k14^3*k33+11400*k14^2*k22*k33+5998*k14*k22^2*k33+233*k22^3*k33-5504*k14^2*k23*k33-5684*k14*k22*k23*k33-7566*k22^2*k23*k33-7620*k14*k23^2*k33-7272*k22*k23^2*k33+3084*k23^3*k33-5784*k14^2*k24*k33+13704*k14*k22*k24*k33+5538*k22^2*k24*k33-11960*k14*k23*k24*k33-5020*k22*k23*k24*k33-240*k23^2*k24*k33-16572*k14*k24^2*k33-858*k22*k24^2*k33-5096*k23*k24^2*k33-8164*k24^3*k33-6826*k14^2*k33^2+5998*k14*k22*k33^2-1832*k22^2*k33^2-4256*k14*k23*k33^2-7566*k22*k23*k33^2-6066*k23^2*k33^2-5228*k14*k24*k33^2-1474*k22*k24*k33^2-5308*k23*k24*k33^2-5372*k24^2*k33^2-3164*k14*k33^3+233*k22*k33^3-3164*k23*k33^3-1036*k24*k33^3-882*k33^4+9380*k14^3*k34-5784*k14^2*k22*k34-5228*k14*k22^2*k34-1036*k22^3*k34+3860*k14^2*k23*k34-11960*k14*k22*k23*k34-5308*k22^2*k23*k34+4336*k14*k23^2*k34-240*k22*k23^2*k34+4596*k23^3*k34+1736*k14^2*k24*k34-8088*k14*k22*k24*k34-5308*k22^2*k24*k34-7040*k14*k23*k24*k34-14088*k22*k23*k24*k34+8856*k23^2*k24*k34-3292*k14*k24^2*k34-240*k22*k24^2*k34+8856*k23*k24^2*k34+4596*k24^3*k34-15120*k14^2*k33*k34+13704*k14*k22*k33*k34-1474*k22^2*k33*k34-8620*k14*k23*k33*k34-5020*k22*k23*k33*k34-6160*k23^2*k33*k34-8088*k14*k24*k33*k34-6416*k22*k24*k33*k34-14088*k23*k24*k33*k34-5096*k24^2*k33*k34-15116*k14*k33^2*k34+5538*k22*k33^2*k34-4144*k23*k33^2*k34-5308*k24*k33^2*k34-3164*k33^3*k34+9040*k14^2*k34^2-16572*k14*k22*k34^2-5372*k22^2*k34^2+5100*k14*k23*k34^2-5096*k22*k23*k34^2+3928*k23^2*k34^2-3292*k14*k24*k34^2-5096*k22*k24*k34^2+8856*k23*k24*k34^2+3928*k24^2*k34^2-8844*k14*k33*k34^2-858*k22*k33*k34^2-6160*k23*k33*k34^2-240*k24*k33*k34^2-6066*k33^2*k34^2+16408*k14*k34^3-8164*k22*k34^3+4596*k23*k34^3+4596*k24*k34^3+3084*k33*k34^3+7140*k34^4+28*k12^3*(407*k13+407*k14-124*k22+335*k23+335*k24-235*k33+130*k34-235*k44)+28*k13^3*(407*k14-235*k22+335*k23+130*k24-124*k33+335*k34-235*k44)-3472*k14^3*k44-4748*k14^2*k22*k44-7622*k14*k22^2*k44+233*k22^3*k44-5264*k14^2*k23*k44-6452*k14*k22*k23*k44+5538*k22^2*k23*k44-15872*k14*k23^2*k44-858*k22*k23^2*k44-8164*k23^3*k44-15960*k14^2*k24*k44-27776*k14*k22*k24*k44-7566*k22^2*k24*k44-15192*k14*k23*k24*k44-5020*k22*k23*k24*k44-5096*k23^2*k24*k44-14908*k14*k24^2*k44-7272*k22*k24^2*k44-240*k23*k24^2*k44+3084*k24^3*k44-4748*k14^2*k33*k44+24572*k14*k22*k33*k44+7522*k22^2*k33*k44-6452*k14*k23*k33*k44+9940*k22*k23*k33*k44-858*k23^2*k33*k44+12116*k14*k24*k33*k44+9940*k22*k24*k33*k44-6416*k23*k24*k33*k44-858*k24^2*k33*k44-7622*k14*k33^2*k44+7522*k22*k33^2*k44+5538*k23*k33^2*k44-1474*k24*k33^2*k44+233*k33^3*k44-15960*k14^2*k34*k44+12116*k14*k22*k34*k44-1474*k22^2*k34*k44-15192*k14*k23*k34*k44-6416*k22*k23*k34*k44-5096*k23^2*k34*k44-11928*k14*k24*k34*k44-5020*k22*k24*k34*k44-14088*k23*k24*k34*k44-6160*k24^2*k34*k44-27776*k14*k33*k34*k44+9940*k22*k33*k34*k44-5020*k23*k33*k34*k44-5020*k24*k33*k34*k44-7566*k33^2*k34*k44-14908*k14*k34^2*k44-858*k22*k34^2*k44-240*k23*k34^2*k44-6160*k24*k34^2*k44-7272*k33*k34^2*k44+3084*k34^3*k44-13524*k14^2*k44^2-206*k14*k22*k44^2-1832*k22^2*k44^2-5432*k14*k23*k44^2-1474*k22*k23*k44^2-5372*k23^2*k44^2-16240*k14*k24*k44^2-7566*k22*k24*k44^2-5308*k23*k24*k44^2-6066*k24^2*k44^2-206*k14*k33*k44^2+7522*k22*k33*k44^2-1474*k23*k33*k44^2+5538*k24*k33*k44^2-1832*k33^2*k44^2-16240*k14*k34*k44^2+5538*k22*k34*k44^2-5308*k23*k34*k44^2-4144*k24*k34*k44^2-7566*k33*k34*k44^2-6066*k34^2*k44^2-6468*k14*k44^3+233*k22*k44^3-1036*k23*k44^3-3164*k24*k44^3+233*k33*k44^3-3164*k34*k44^3-882*k44^4+2*k13^2*(6062*k14^2-3413*k22^2+4520*k23^2+1930*k23*k24-2628*k24^2-7980*k23*k33-2632*k24*k33-6762*k33^2+868*k23*k34+1930*k24*k34-7980*k33*k34+4520*k34^2-2*k22*(3780*k23+1376*k24+1187*k33+1446*k34-2850*k44)-2892*k23*k44-2752*k24*k44-2374*k33*k44-7560*k34*k44-3413*k44^2-14*k14*(382*k22-96*k23-105*k24+550*k33-178*k34+592*k44))+2*k12^2*(6062*k13^2+6062*k14^2-6762*k22^2-7980*k22*k23+4520*k23^2-7980*k22*k24+868*k23*k24+4520*k24^2-2374*k22*k33-7560*k23*k33-2892*k24*k33-3413*k33^2-2632*k22*k34+1930*k23*k34+1930*k24*k34-2752*k33*k34-2628*k34^2+14*k13*(130*k14-550*k22+178*k23+96*k24-592*k33+105*k34-382*k44)-2374*k22*k44-2892*k23*k44-7560*k24*k44+5700*k33*k44-2752*k34*k44-3413*k44^2-14*k14*(550*k22-96*k23-178*k24+382*k33-105*k34+592*k44))+2*k13*(5698*k14^3-1582*k22^3+8204*k23^3+2550*k23^2*k24+2168*k23*k24^2+2618*k24^3-7454*k23^2*k33-7596*k23*k24*k33-7936*k24^2*k33-8120*k23*k33^2-2716*k24*k33^2-3234*k33^3-1646*k23^2*k34-3520*k23*k24*k34+2168*k24^2*k34-5964*k23*k33*k34-7596*k24*k33*k34-8120*k33^2*k34-1646*k23*k34^2+2550*k24*k34^2-7454*k33*k34^2+8204*k34^3-k22^2*(7558*k23+2128*k24+3811*k33+2614*k34-2999*k44)-8286*k23^2*k44-5980*k23*k24*k44-3810*k24^2*k44+6058*k23*k33*k44-3226*k24*k33*k44-103*k33^2*k44-4044*k23*k34*k44-4310*k24*k34*k44-13888*k33*k34*k44-4422*k34^2*k44-2614*k23*k44^2-2128*k24*k44^2-3811*k33*k44^2-7558*k34*k44^2-1582*k44^3-14*k14^2*(382*k22-105*k23-96*k24+592*k33-178*k34+550*k44)-k22*(4422*k23^2+3810*k24^2+103*k33^2-6058*k33*k34+8286*k34^2+2*k23*(2155*k24+6944*k33+2022*k34-3426*k44)-12286*k33*k44-6852*k34*k44-2999*k44^2+k24*(3226*k33+5980*k34+2842*k44))-2*k14*(1092*k22^2+1107*k23^2+1107*k24^2+3830*k24*k33+4109*k33^2-103*k24*k34+10936*k33*k34-2688*k34^2+k22*(2703*k23+2703*k24-2971*k33+1781*k34-2971*k44)+3024*k24*k44+7294*k33*k44+10936*k34*k44+4109*k44^2+k23*(-1730*k24+3024*k33-103*k34+3830*k44)))+2*k12*(5698*k13^3+5698*k14^3-3234*k22^3-8120*k22^2*k23-7454*k22*k23^2+8204*k23^3-8120*k22^2*k24-5964*k22*k23*k24-1646*k23^2*k24-7454*k22*k24^2-1646*k23*k24^2+8204*k24^3-103*k22^2*k33-13888*k22*k23*k33-4422*k23^2*k33+6058*k22*k24*k33-4044*k23*k24*k33-8286*k24^2*k33-3811*k22*k33^2-7558*k23*k33^2-2614*k24*k33^2-1582*k33^3-2716*k22^2*k34-7596*k22*k23*k34+2550*k23^2*k34-7596*k22*k24*k34-3520*k23*k24*k34+2550*k24^2*k34-3226*k22*k33*k34-4310*k23*k33*k34-5980*k24*k33*k34-2128*k33^2*k34-7936*k22*k34^2+2168*k23*k34^2+2168*k24*k34^2-3810*k33*k34^2+2618*k34^3+14*k13^2*(130*k14-592*k22+178*k23+105*k24-550*k33+96*k34-382*k44)-103*k22^2*k44+6058*k22*k23*k44-8286*k23^2*k44-13888*k22*k24*k44-4044*k23*k24*k44-4422*k24^2*k44+12286*k22*k33*k44+6852*k23*k33*k44+6852*k24*k33*k44+2999*k33^2*k44-3226*k22*k34*k44-5980*k23*k34*k44-4310*k24*k34*k44-2842*k33*k34*k44-3810*k34^2*k44-3811*k22*k44^2-2614*k23*k44^2-7558*k24*k44^2+2999*k33*k44^2-2128*k34*k44^2-1582*k44^3-14*k14^2*(592*k22-105*k23-178*k24+382*k33-96*k34+550*k44)+2*k13*(910*k14^2-4109*k22^2+2688*k23^2+103*k23*k24-1107*k24^2-10936*k23*k33-3830*k24*k33-4109*k33^2+103*k23*k34+1730*k24*k34-3024*k33*k34-1107*k34^2-k22*(10936*k23+3024*k24+7294*k33+3830*k34-2971*k44)-1781*k23*k44-2703*k24*k44+2971*k33*k44-2703*k34*k44-1092*k44^2-21*k14*(146*k22-29*k23-29*k24+146*k33-29*k34+146*k44))-2*k14*(4109*k22^2+1107*k23^2-2688*k24^2+1781*k24*k33+1092*k33^2-103*k24*k34+2703*k33*k34+1107*k34^2+10936*k24*k44-2971*k33*k44+3024*k34*k44+4109*k44^2+k23*(-103*k24+2703*k33-1730*k34+3830*k44)+k22*(3024*k23+10936*k24-2971*k33+3830*k34+7294*k44))))-2*k12^2*(68352*k13^5+68352*k14^5+210*k22^5+1330*k22^4*k23+12124*k22^3*k23^2+51856*k22^2*k23^3+99360*k22*k23^4+68352*k23^5+1330*k22^4*k24+3640*k22^3*k23*k24+26488*k22^2*k23^2*k24+72944*k22*k23^3*k24+73344*k23^4*k24+12124*k22^3*k24^2+26488*k22^2*k23*k24^2+110688*k22*k23^2*k24^2+128832*k23^3*k24^2+51856*k22^2*k24^3+72944*k22*k23*k24^3+128832*k23^2*k24^3+99360*k22*k24^4+73344*k23*k24^4+68352*k24^5-3003*k22^4*k33-16576*k22^3*k23*k33-18824*k22^2*k23^2*k33+55136*k22*k23^3*k33+92736*k23^4*k33-10696*k22^3*k24*k33-28820*k22^2*k23*k24*k33-11840*k22*k23^2*k24*k33+56480*k23^3*k24*k33-48256*k22^2*k24^2*k33-25248*k22*k23*k24^2*k33+58368*k23^2*k24^2*k33-101552*k22*k24^3*k33+36944*k23*k24^3*k33-87376*k24^4*k33-6826*k22^3*k33^2-33132*k22^2*k23*k33^2-20520*k22*k23^2*k33^2+43384*k23^3*k33^2-11844*k22^2*k24*k33^2-34284*k22*k23*k24*k33^2+4824*k23^2*k24*k33^2-15160*k22*k24^2*k33^2+5856*k23*k24^2*k33^2+3592*k24^3*k33^2-6066*k22^2*k33^3-14908*k22*k23*k33^3+9040*k23^2*k33^3-6160*k22*k24*k33^3-3292*k23*k24*k33^3+3928*k24^2*k33^3-1515*k22*k33^4+1680*k23*k33^4-234*k24*k33^4+91*k33^5+420*k22^4*k34+2940*k22^3*k23*k34+15840*k22^2*k23^2*k34+62336*k22*k23^3*k34+71424*k23^4*k34+2940*k22^3*k24*k34+26552*k22^2*k23*k24*k34+105552*k22*k23^2*k24*k34+210336*k23^3*k24*k34+15840*k22^2*k24^2*k34+105552*k22*k23*k24^2*k34+138816*k23^2*k24^2*k34+62336*k22*k24^3*k34+210336*k23*k24^3*k34+71424*k24^4*k34-5504*k22^3*k33*k34-33148*k22^2*k23*k33*k34-23520*k22*k23^2*k33*k34+54848*k23^3*k33*k34-29520*k22^2*k24*k33*k34-88272*k22*k23*k24*k33*k34+76832*k23^2*k24*k33*k34-30784*k22*k24^2*k33*k34+1456*k23*k24^2*k33*k34+26624*k24^3*k33*k34-12560*k22^2*k33^2*k34-41052*k22*k23*k33^2*k34+2568*k23^2*k33^2*k34-26592*k22*k24*k33^2*k34+8*k23*k24*k33^2*k34+5240*k24^2*k33^2*k34-7620*k22*k33^3*k34-4428*k23*k33^3*k34+4336*k24*k33^3*k34-2338*k33^4*k34-5256*k22^3*k34^2-6832*k22^2*k23*k34^2+23104*k22*k23^2*k34^2+95680*k23^3*k34^2-6832*k22^2*k24*k34^2+3488*k22*k23*k24*k34^2+90176*k23^2*k24*k34^2+23104*k22*k24^2*k34^2+90176*k23*k24^2*k34^2+95680*k24^3*k34^2-22352*k22^2*k33*k34^2-78784*k22*k23*k33*k34^2+23104*k23^2*k33*k34^2-46432*k22*k24*k33*k34^2-48240*k23*k24*k33*k34^2+11472*k24^2*k33*k34^2-22352*k22*k33^2*k34^2-6832*k23*k33^2*k34^2-11224*k24*k33^2*k34^2-5256*k33^3*k34^2+11208*k22^2*k34^3+7952*k22*k23*k34^3+45824*k23^2*k34^3+7952*k22*k24*k34^3+26976*k23*k24*k34^3+45824*k24^2*k34^3-10544*k22*k33*k34^3+9088*k23*k33*k34^3-560*k24*k33*k34^3-8432*k33^2*k34^3+2304*k22*k34^4+23168*k23*k34^4+23168*k24*k34^4+1024*k33*k34^4+8128*k34^5+16*k13^4*(4584*k14+4719*k22+12464*k23+2940*k24+5796*k33+4464*k34-5461*k44)-3003*k22^4*k44-10696*k22^3*k23*k44-48256*k22^2*k23^2*k44-101552*k22*k23^3*k44-87376*k23^4*k44-16576*k22^3*k24*k44-28820*k22^2*k23*k24*k44-25248*k22*k23^2*k24*k44+36944*k23^3*k24*k44-18824*k22^2*k24^2*k44-11840*k22*k23*k24^2*k44+58368*k23^2*k24^2*k44+55136*k22*k24^3*k44+56480*k23*k24^3*k44+92736*k24^4*k44+11400*k22^3*k33*k44+12460*k22^2*k23*k33*k44-36256*k22*k23^2*k33*k44-94160*k23^3*k33*k44+12460*k22^2*k24*k33*k44-60736*k22*k23*k24*k33*k44-20160*k23^2*k24*k33*k44-36256*k22*k24^2*k33*k44-20160*k23*k24^2*k33*k44-94160*k24^3*k33*k44+8498*k22^2*k33^2*k44+4956*k22*k23*k33^2*k44-43884*k23^2*k33^2*k44-14816*k22*k24*k33^2*k44-27352*k23*k24*k33^2*k44-6916*k24^2*k33^2*k44-858*k22*k33^3*k44-16572*k23*k33^3*k44-5096*k24*k33^3*k44-4558*k33^4*k44-5504*k22^3*k34*k44-29520*k22^2*k23*k34*k44-30784*k22*k23^2*k34*k44+26624*k23^3*k34*k44-33148*k22^2*k24*k34*k44-88272*k22*k23*k24*k34*k44+1456*k23^2*k24*k34*k44-23520*k22*k24^2*k34*k44+76832*k23*k24^2*k34*k44+54848*k24^3*k34*k44-17792*k22^2*k33*k34*k44-72416*k22*k23*k33*k34*k44-25744*k23^2*k33*k34*k44-72416*k22*k24*k33*k34*k44-115088*k23*k24*k33*k34*k44-25744*k24^2*k33*k34*k44-21196*k22*k33^2*k34*k44-35944*k23*k33^2*k34*k44-33160*k24*k33^2*k34*k44-15872*k33^3*k34*k44-22352*k22^2*k34^2*k44-46432*k22*k23*k34^2*k44+11472*k23^2*k34^2*k44-78784*k22*k24*k34^2*k44-48240*k23*k24*k34^2*k44+23104*k24^2*k34^2*k44-32704*k22*k33*k34^2*k44-49120*k23*k33*k34^2*k44-49120*k24*k33*k34^2*k44-38800*k33^2*k34^2*k44-10544*k22*k34^3*k44-560*k23*k34^3*k44+9088*k24*k34^3*k44-34656*k33*k34^3*k44+1024*k34^4*k44-6826*k22^3*k44^2-11844*k22^2*k23*k44^2-15160*k22*k23^2*k44^2+3592*k23^3*k44^2-33132*k22^2*k24*k44^2-34284*k22*k23*k24*k44^2+5856*k23^2*k24*k44^2-20520*k22*k24^2*k44^2+4824*k23*k24^2*k44^2+43384*k24^3*k44^2+8498*k22^2*k33*k44^2-14816*k22*k23*k33*k44^2-6916*k23^2*k33*k44^2+4956*k22*k24*k33*k44^2-27352*k23*k24*k33*k44^2-43884*k24^2*k33*k44^2-5848*k22*k33^2*k44^2-12232*k23*k33^2*k44^2-12232*k24*k33^2*k44^2-5372*k33^3*k44^2-12560*k22^2*k34*k44^2-26592*k22*k23*k34*k44^2+5240*k23^2*k34*k44^2-41052*k22*k24*k34*k44^2+8*k23*k24*k34*k44^2+2568*k24^2*k34*k44^2-21196*k22*k33*k34*k44^2-33160*k23*k33*k34*k44^2-35944*k24*k33*k34*k44^2-26112*k33^2*k34*k44^2-22352*k22*k34^2*k44^2-11224*k23*k34^2*k44^2-6832*k24*k34^2*k44^2-38800*k33*k34^2*k44^2-8432*k34^3*k44^2-6066*k22^2*k44^3-6160*k22*k23*k44^3+3928*k23^2*k44^3-14908*k22*k24*k44^3-3292*k23*k24*k44^3+9040*k24^2*k44^3-858*k22*k33*k44^3-5096*k23*k33*k44^3-16572*k24*k33*k44^3-5372*k33^2*k44^3-7620*k22*k34*k44^3+4336*k23*k34*k44^3-4428*k24*k34*k44^3-15872*k33*k34*k44^3-5256*k34^2*k44^3-1515*k22*k44^4-234*k23*k44^4+1680*k24*k44^4-4558*k33*k44^4-2338*k34*k44^4+91*k44^5+16*k14^4*(4719*k22+2940*k23+12464*k24-5461*k33+4464*k34+5796*k44)+8*k13^3*(16104*k14^2+5820*k22^2+37884*k23^2+11676*k23*k24+5728*k24^2+22022*k23*k33+5518*k24*k33+5423*k33^2+13932*k23*k34+23056*k24*k34+6856*k33*k34+11960*k34^2+k22*(20440*k23+4866*k24+4864*k33+5148*k34-9730*k44)-31882*k23*k44+2676*k24*k44-11770*k33*k44+3328*k34*k44+449*k44^2+2*k14*(2715*k22+6942*k23+10386*k24+3530*k33+13146*k34+2309*k44))+8*k14^3*(5820*k22^2+5728*k23^2+37884*k24^2-31882*k24*k33+449*k33^2+13932*k24*k34+3328*k33*k34+11960*k34^2+22022*k24*k44-11770*k33*k44+6856*k34*k44+5423*k44^2+2*k23*(5838*k24+1338*k33+11528*k34+2759*k44)+k22*(4866*k23+20440*k24-9730*k33+5148*k34+4864*k44))+4*k14^2*(2260*k22^3+11456*k23^3+75768*k24^3-84936*k24^2*k33+2780*k24*k33^2+982*k33^3+29064*k24^2*k34+10380*k24*k33*k34+1310*k33^2*k34+22544*k24*k34^2+2868*k33*k34^2+11456*k34^3+3*k22^2*(214*k23+3880*k24-3657*k33+1320*k34-1237*k44)+46620*k24^2*k44-33320*k24*k33*k44-1729*k33^2*k44+12612*k24*k34*k44-6436*k33*k34*k44+5776*k34^2*k44+11640*k24*k44^2-10971*k33*k44^2+642*k34*k44^2+2260*k44^3+4*k23^2*(5636*k24+717*k33+3132*k34+717*k44)+k22*(5776*k23^2+46620*k24^2-1729*k33^2+2428*k33*k34+2868*k34^2+3376*k33*k44+632*k34*k44-3711*k44^2+4*k23*(3153*k24-1609*k33+7651*k34+158*k44)-28*k24*(1190*k33-382*k34+249*k44))+2*k23*(14532*k24^2+655*k33^2+3268*k33*k34+6264*k34^2+1214*k33*k44+15302*k34*k44+1980*k44^2+k24*(5190*k33+37248*k34+5348*k44)))+4*k13^2*(32208*k14^3+2260*k22^3+75768*k23^3+29064*k23^2*k24+22544*k23*k24^2+11456*k24^3+46620*k23^2*k33+10696*k23*k24*k33+2868*k24^2*k33+11640*k23*k33^2+3960*k24*k33^2+2260*k33^3+29064*k23^2*k34+74496*k23*k24*k34+12528*k24^2*k34+12612*k23*k33*k34+30604*k24*k33*k34+642*k33^2*k34+22544*k23*k34^2+12528*k24*k34^2+5776*k33*k34^2+11456*k34^3+3*k22^2*(3880*k23+214*k24-1237*k33+1320*k34-3657*k44)-84936*k23^2*k44+10380*k23*k24*k44+2868*k24^2*k44-33320*k23*k33*k44+2428*k24*k33*k44-10971*k33^2*k44+10380*k23*k34*k44+6536*k24*k34*k44-6436*k33*k34*k44+2868*k34^2*k44+2780*k23*k44^2+1310*k24*k44^2-1729*k33*k44^2+1310*k34*k44^2+982*k44^3+48*k14^2*(304*k22+723*k23+723*k24+304*k33+723*k34+304*k44)+k22*(46620*k23^2+5776*k24^2-3711*k33^2+632*k33*k34+2868*k34^2+4*k23*(3153*k24-1743*k33+2674*k34-8330*k44)+4*k24*(158*k33+7651*k34-1609*k44)+3376*k33*k44+2428*k34*k44-1729*k44^2)+2*k14*(603*k22^2+14532*k23^2+11272*k24^2+10626*k24*k33+603*k33^2+10968*k24*k34+9604*k33*k34+11272*k34^2+2*k22*(2861*k23+4802*k24+197*k33+5313*k34-1260*k44)+182*k24*k44-2520*k33*k44+182*k34*k44+732*k44^2+k23*(36268*k24+5722*k33+36268*k34+6292*k44)))+2*k14*(357*k22^4+23520*k23^4+99712*k24^4-127528*k24^3*k33+5560*k24^2*k33^2+4428*k24*k33^3-117*k33^4+55728*k24^3*k34+20760*k24^2*k33*k34+9144*k24*k33^2*k34+2168*k33^3*k34+45088*k24^2*k34^2+14848*k24*k33*k34^2-5612*k33^2*k34^2+27504*k24*k34^3-280*k33*k34^3+11584*k34^4+2*k22^3*(672*k23+1246*k24-1446*k33+965*k34-3780*k44)+88088*k24^3*k44-66640*k24^2*k33*k44+1104*k24*k33^2*k44-2548*k33^3*k44+25224*k24^2*k34*k44-5888*k24*k33*k34*k44-16580*k33^2*k34*k44+1744*k24*k34^2*k44-24560*k33*k34^2*k44+4544*k34^3*k44+23280*k24^2*k44^2-13860*k24*k33*k44^2-6116*k33^2*k44^2+5428*k24*k34*k44^2-17972*k33*k34*k44^2-3416*k34^2*k44^2+5376*k24*k44^3-8286*k33*k44^3-2214*k34*k44^3+840*k44^4+8*k23^3*(10386*k24+2759*k33+11528*k34+1338*k44)+2*k22^2*(3960*k23^2+9674*k24^2-1117*k33^2-2546*k33*k34-2806*k34^2+k24*(-6592*k33+270*k34-20274*k44)+k23*(7178*k24-3001*k33+11876*k34-3725*k44)+8649*k33*k44-3805*k34*k44-6847*k44^2)+4*k23^2*(17352*k24^2+1980*k33^2+6264*k34^2+3268*k34*k44+655*k44^2+2*k24*(5313*k33+5484*k34+91*k44)+2*k33*(7651*k34+607*k44))+2*k23*(27768*k24^3+1275*k33^3+9600*k34^3+48*k33^2*(245*k34-9*k44)+4988*k34^2*k44+11760*k34*k44^2+1275*k44^3+4*k24^2*(3146*k33+18134*k34+2861*k44)+k33*(4988*k34^2-4200*k34*k44-432*k44^2)+2*k24*(2478*k33^2+694*k33*k34+5672*k34^2-832*k33*k44+10938*k34*k44+913*k44^2))+2*k22*(12368*k23^3+44732*k24^3-60*k33^3+852*k33^2*k34+1136*k33*k34^2+4064*k34^3+4*k23^2*(6597*k24+423*k33+8298*k34-1924*k44)-206*k33^2*k44-4348*k33*k34*k44-11608*k34^2*k44+7279*k33*k44^2-2539*k34*k44^2-2211*k44^3-4*k24^2*(9092*k33-2839*k34+1297*k44)-2*k24*(631*k33^2+2760*k33*k34+6030*k34^2-8966*k33*k44+5814*k34*k44+8687*k44^2)+k23*(13600*k24^2-2279*k33^2+112*k33*k34+4988*k34^2-4108*k33*k44-5068*k34*k44-2949*k44^2-4*k24*(1334*k33-4589*k34+2783*k44))))+2*k13*(36672*k14^4+357*k22^4+99712*k23^4+55536*k23^3*k24+69408*k23^2*k24^2+83088*k23*k24^3+23520*k24^4+88088*k23^3*k33+22888*k23^2*k24*k33+728*k23*k24^2*k33+10704*k24^3*k33+23280*k23^2*k33^2+3652*k23*k24*k33^2+2620*k24^2*k33^2+5376*k23*k33^3+2550*k24*k33^3+840*k33^4+55728*k23^3*k34+145072*k23^2*k24*k34+43872*k23*k24^2*k34+92224*k24^3*k34+25224*k23^2*k33*k34+43752*k23*k24*k33*k34+13072*k24^2*k33*k34+5428*k23*k33^2*k34+23520*k24*k33^2*k34-2214*k33^3*k34+45088*k23^2*k34^2+22688*k23*k24*k34^2+25056*k24^2*k34^2+1744*k23*k33*k34^2+9976*k24*k33*k34^2-3416*k33^2*k34^2+27504*k23*k34^3+19200*k24*k34^3+4544*k33*k34^3+11584*k34^4+2*k22^3*(1246*k23+672*k24-3780*k33+965*k34-1446*k44)-127528*k23^3*k44+25168*k23^2*k24*k44+42504*k23*k24^2*k44+22072*k24^3*k44-66640*k23^2*k33*k44-3328*k23*k24*k33*k44+4856*k24^2*k33*k44-13860*k23*k33^2*k44-864*k24*k33^2*k44-8286*k33^3*k44+20760*k23^2*k34*k44+2776*k23*k24*k34*k44+61208*k24^2*k34*k44-5888*k23*k33*k34*k44-8400*k24*k33*k34*k44-17972*k33^2*k34*k44+14848*k23*k34^2*k44+9976*k24*k34^2*k44-24560*k33*k34^2*k44-280*k34^3*k44+5560*k23^2*k44^2+9912*k23*k24*k44^2+7920*k24^2*k44^2+1104*k23*k33*k44^2-864*k24*k33*k44^2-6116*k33^2*k44^2+9144*k23*k34*k44^2+23520*k24*k34*k44^2-16580*k33*k34*k44^2-5612*k34^2*k44^2+4428*k23*k44^3+2550*k24*k44^3-2548*k33*k44^3+2168*k34*k44^3-117*k44^4+8*k14^3*(2715*k22+10386*k23+6942*k24+2309*k33+13146*k34+3530*k44)+2*k22^2*(9674*k23^2+3960*k24^2-6847*k33^2-3805*k33*k34-2806*k34^2+k23*(7178*k24-20274*k33+270*k34-6592*k44)+k24*(-3725*k33+11876*k34-3001*k44)+8649*k33*k44-2546*k34*k44-1117*k44^2)+4*k14^2*(603*k22^2+11272*k23^2+14532*k24^2+6292*k24*k33+732*k33^2+36268*k24*k34+182*k33*k34+11272*k34^2+5722*k24*k44-2520*k33*k44+9604*k34*k44+603*k44^2+2*k22*(4802*k23+2861*k24-1260*k33+5313*k34+197*k44)+2*k23*(18134*k24+91*k33+5484*k34+5313*k44))+2*k22*(44732*k23^3+12368*k24^3-2211*k33^3-2539*k33^2*k34-11608*k33*k34^2+4064*k34^3+4*k23^2*(3400*k24-1297*k33+2839*k34-9092*k44)+7279*k33^2*k44-4348*k33*k34*k44+1136*k34^2*k44-206*k33*k44^2+852*k34*k44^2-60*k44^3+k24^2*(-7696*k33+33192*k34+1692*k44)+2*k23*(13194*k24^2-8687*k33^2-5814*k33*k34-6030*k34^2+k24*(-5566*k33+9178*k34-2668*k44)+8966*k33*k44-2760*k34*k44-631*k44^2)-k24*(2949*k33^2+5068*k33*k34-4988*k34^2+4108*k33*k44-112*k34*k44+2279*k44^2))+2*k14*(434*k22^3+23352*k23^3+23352*k24^3+10380*k24^2*k33+4956*k24*k33^2-823*k33^3+74496*k24^2*k34+1388*k24*k33*k34+2*k33^2*k34+11344*k24*k34^2-12060*k33*k34^2+6744*k34^3+k22^2*(6762*k23+6762*k24-2951*k33+3216*k34-2951*k44)+10696*k24^2*k44-1664*k24*k33*k44-6838*k33^2*k44+21876*k24*k34*k44-28772*k33*k34*k44-12060*k34^2*k44+1826*k24*k44^2-6838*k33*k44^2+2*k34*k44^2-823*k44^3+4*k23^2*(18134*k24+2674*k33+18624*k34+2595*k44)+k22*(11356*k23^2+11356*k24^2-2029*k33^2-5952*k33*k34+7424*k34^2+8*k23*(5352*k24-1060*k33+2199*k34-843*k44)-4400*k33*k44-5952*k34*k44-2029*k44^2-8*k24*(843*k33-2199*k34+1060*k44))+2*k23*(36268*k24^2+913*k33^2+10938*k33*k34+5672*k34^2-832*k33*k44+694*k34*k44+2478*k44^2+k24*(6660*k33+8032*k34+6660*k44)))))+k11^2*(-40992*k12^5-40992*k13^5-40992*k14^5+20872*k14^4*k22+7016*k14^3*k22^2+12132*k14^2*k22^3+4256*k14*k22^4+938*k22^5-23744*k14^4*k23-1704*k14^3*k22*k23+25120*k14^2*k22^2*k23+8512*k14*k22^3*k23+4480*k22^4*k23+16864*k14^3*k23^2+44704*k14^2*k22*k23^2+25120*k14*k22^2*k23^2+13652*k22^3*k23^2-22416*k14^2*k23^3-4008*k14*k22*k23^3+7016*k22^2*k23^3-11648*k14*k23^4-11496*k22*k23^4-14032*k23^5-67536*k14^4*k24+10864*k14^3*k22*k24+54776*k14^2*k22^2*k24+30232*k14*k22^3*k24+4480*k22^4*k24-53568*k14^3*k23*k24+30440*k14^2*k22*k23*k24+35320*k14*k22^2*k23*k24+8736*k22^3*k23*k24+22448*k14^2*k23^2*k24+53184*k14*k22*k23^2*k24+23688*k22^2*k23^2*k24-62048*k14*k23^3*k24+3576*k22*k23^3*k24-3008*k23^4*k24-86768*k14^3*k24^2+29688*k14^2*k22*k24^2+54776*k14*k22^2*k24^2+13652*k22^3*k24^2-31680*k14^2*k23*k24^2+23592*k14*k22*k23*k24^2+23688*k22^2*k23*k24^2-10480*k14*k23^2*k24^2+30320*k22*k23^2*k24^2-7184*k23^3*k24^2-93120*k14^2*k24^3-3696*k14*k22*k24^3+7016*k22^2*k24^3-28896*k14*k23*k24^3+3576*k22*k23*k24^3-7184*k23^2*k24^3-59696*k14*k24^4-11496*k22*k24^4-3008*k23*k24^4-14032*k24^5+20872*k14^4*k33-19232*k14^3*k22*k33-16996*k14^2*k22^2*k33-11076*k14*k22^3*k33-233*k22^4*k33-1704*k14^3*k23*k33+35584*k14^2*k22*k23*k33+15784*k14*k22^2*k23*k33+15244*k22^3*k23*k33+44704*k14^2*k23^2*k33+14496*k14*k22*k23^2*k33+31268*k22^2*k23^2*k33-4008*k14*k23^3*k33+14960*k22*k23^3*k33-11496*k23^4*k33+53800*k14^3*k24*k33-69192*k14^2*k22*k24*k33-62512*k14*k22^2*k24*k33-11996*k22^3*k24*k33+20368*k14^2*k23*k24*k33+43352*k14*k22*k23*k24*k33+12456*k22^2*k23*k24*k33-6816*k14*k23^2*k24*k33+11776*k22*k23^2*k24*k33+1656*k23^3*k24*k33+87768*k14^2*k24^2*k33-58232*k14*k22*k24^2*k33-16996*k22^2*k24^2*k33+3456*k14*k23*k24^2*k33+29632*k22*k23*k24^2*k33+13832*k23^2*k24^2*k33+55200*k14*k24^3*k33+152*k22*k24^3*k33+3744*k23*k24^3*k33+22240*k24^4*k33+7016*k14^3*k33^2-16996*k14^2*k22*k33^2+1944*k14*k22^2*k33^2+3664*k22^3*k33^2+25120*k14^2*k23*k33^2+15784*k14*k22*k23*k33^2+21080*k22^2*k23*k33^2+25120*k14*k23^2*k33^2+31268*k22*k23^2*k33^2+7016*k23^3*k33^2+8936*k14^2*k24*k33^2+10408*k14*k22*k24*k33^2+1944*k22^2*k24*k33^2+43776*k14*k23*k24*k33^2+10536*k22*k23*k24*k33^2+8936*k23^2*k24*k33^2+24464*k14*k24^2*k33^2+11696*k22*k24^2*k33^2+24464*k23*k24^2*k33^2+8864*k24^3*k33^2+12132*k14^2*k33^3-11076*k14*k22*k33^3+3664*k22^2*k33^3+8512*k14*k23*k33^3+15244*k22*k23*k33^3+13652*k23^2*k33^3+10616*k14*k24*k33^3+2948*k22*k24*k33^3+10456*k23*k24*k33^3+10744*k24^2*k33^3+4256*k14*k33^4-233*k22*k33^4+4480*k23*k33^4+1456*k24*k33^4+938*k33^5-67536*k14^4*k34+53800*k14^3*k22*k34+8936*k14^2*k22^2*k34+10616*k14*k22^3*k34+1456*k22^4*k34-53568*k14^3*k23*k34+20368*k14^2*k22*k23*k34+43776*k14*k22^2*k23*k34+10456*k22^3*k23*k34+22448*k14^2*k23^2*k34-6816*k14*k22*k23^2*k34+8936*k22^2*k23^2*k34-62048*k14*k23^3*k34+1656*k22*k23^3*k34-3008*k23^4*k34-38976*k14^3*k24*k34+23608*k14^2*k22*k24*k34+28688*k14*k22^2*k24*k34+10456*k22^3*k24*k34-25728*k14^2*k23*k24*k34+94768*k14*k22*k23*k24*k34+44288*k22^2*k23*k24*k34-36576*k14*k23^2*k24*k34+10096*k22*k23^2*k24*k34-19840*k23^3*k24*k34-9648*k14^2*k24^2*k34+16232*k14*k22*k24^2*k34+8936*k22^2*k24^2*k34-39648*k14*k23*k24^2*k34+10096*k22*k23*k24^2*k34-22240*k23^2*k24^2*k34-30528*k14*k24^3*k34+1656*k22*k24^3*k34-19840*k23*k24^3*k34-3008*k24^4*k34+10864*k14^3*k33*k34-69192*k14^2*k22*k33*k34+10408*k14*k22^2*k33*k34+2948*k22^3*k33*k34+30440*k14^2*k23*k33*k34+43352*k14*k22*k23*k33*k34+10536*k22^2*k23*k33*k34+53184*k14*k23^2*k33*k34+11776*k22*k23^2*k33*k34+3576*k23^3*k33*k34+23608*k14^2*k24*k33*k34+30464*k14*k22*k24*k33*k34+10408*k22^2*k24*k33*k34+94768*k14*k23*k24*k33*k34+24944*k22*k23*k24*k33*k34+10096*k23^2*k24*k33*k34+54704*k14*k24^2*k33*k34+1648*k22*k24^2*k33*k34-4416*k23*k24^2*k33*k34+3744*k24^3*k33*k34+54776*k14^2*k33^2*k34-62512*k14*k22*k33^2*k34+1944*k22^2*k33^2*k34+35320*k14*k23*k33^2*k34+12456*k22*k23*k33^2*k34+23688*k23^2*k33^2*k34+28688*k14*k24*k33^2*k34+10408*k22*k24*k33^2*k34+44288*k23*k24*k33^2*k34+24464*k24^2*k33^2*k34+30232*k14*k33^3*k34-11996*k22*k33^3*k34+8736*k23*k33^3*k34+10456*k24*k33^3*k34+4480*k33^4*k34-86768*k14^3*k34^2+87768*k14^2*k22*k34^2+24464*k14*k22^2*k34^2+10744*k22^3*k34^2-31680*k14^2*k23*k34^2+3456*k14*k22*k23*k34^2+24464*k22^2*k23*k34^2-10480*k14*k23^2*k34^2+13832*k22*k23^2*k34^2-7184*k23^3*k34^2-9648*k14^2*k24*k34^2+54704*k14*k22*k24*k34^2+24464*k22^2*k24*k34^2-39648*k14*k23*k24*k34^2-4416*k22*k23*k24*k34^2-22240*k23^2*k24*k34^2-11712*k14*k24^2*k34^2+13832*k22*k24^2*k34^2-22240*k23*k24^2*k34^2-7184*k24^3*k34^2+29688*k14^2*k33*k34^2-58232*k14*k22*k33*k34^2+11696*k22^2*k33*k34^2+23592*k14*k23*k33*k34^2+29632*k22*k23*k33*k34^2+30320*k23^2*k33*k34^2+16232*k14*k24*k33*k34^2+1648*k22*k24*k33*k34^2+10096*k23*k24*k33*k34^2+13832*k24^2*k33*k34^2+54776*k14*k33^2*k34^2-16996*k22*k33^2*k34^2+23688*k23*k33^2*k34^2+8936*k24*k33^2*k34^2+13652*k33^3*k34^2-93120*k14^2*k34^3+55200*k14*k22*k34^3+8864*k22^2*k34^3-28896*k14*k23*k34^3+3744*k22*k23*k34^3-7184*k23^2*k34^3-30528*k14*k24*k34^3+3744*k22*k24*k34^3-19840*k23*k24*k34^3-7184*k24^2*k34^3-3696*k14*k33*k34^3+152*k22*k33*k34^3+3576*k23*k33*k34^3+1656*k24*k33*k34^3+7016*k33^2*k34^3-59696*k14*k34^4+22240*k22*k34^4-3008*k23*k34^4-3008*k24*k34^4-11496*k33*k34^4-14032*k34^5-8*k12^4*(9170*k13+9170*k14+3626*k22+8442*k23+8442*k24-2609*k33+2968*k34-2609*k44)-8*k13^4*(9170*k14-2609*k22+8442*k23+2968*k24+3626*k33+8442*k34-2609*k44)-29008*k14^4*k44+24880*k14^3*k22*k44+31268*k14^2*k22^2*k44+15132*k14*k22^3*k44-233*k22^4*k44+112*k14^3*k23*k44+24480*k14^2*k22*k23*k44+15784*k14*k22^2*k23*k44-11996*k22^3*k23*k44+77600*k14^2*k23^2*k44+42392*k14*k22*k23^2*k44-16996*k22^2*k23^2*k44-2432*k14*k23^3*k44+152*k22*k23^3*k44+22240*k23^4*k44+840*k14^3*k24*k44+124072*k14^2*k22*k24*k44+85504*k14*k22^2*k24*k44+15244*k22^3*k24*k44+50040*k14^2*k23*k24*k44+57608*k14*k22*k23*k24*k44+12456*k22^2*k23*k24*k44+66320*k14*k23^2*k24*k44+29632*k22*k23^2*k24*k44+3744*k23^3*k24*k44+41040*k14^2*k24^2*k44+106944*k14*k22*k24^2*k44+31268*k22^2*k24^2*k44+18232*k14*k23*k24^2*k44+11776*k22*k23*k24^2*k44+13832*k23^2*k24^2*k44-13904*k14*k24^3*k44+14960*k22*k24^3*k44+1656*k23*k24^3*k44-11496*k24^4*k44+24880*k14^3*k33*k44-112056*k14^2*k22*k33*k44-36936*k14*k22^2*k33*k44-15044*k22^3*k33*k44+24480*k14^2*k23*k33*k44+19216*k14*k22*k23*k33*k44-36936*k22^2*k23*k33*k44+42392*k14*k23^2*k33*k44-47928*k22*k23^2*k33*k44+152*k23^3*k33*k44-34920*k14^2*k24*k33*k44-120896*k14*k22*k24*k33*k44-36936*k22^2*k24*k33*k44+57800*k14*k23*k24*k33*k44+4608*k22*k23*k24*k33*k44+1648*k23^2*k24*k33*k44-9912*k14*k24^2*k33*k44-47928*k22*k24^2*k33*k44+1648*k23*k24^2*k33*k44+152*k24^3*k33*k44+31268*k14^2*k33^2*k44-36936*k14*k22*k33^2*k44-11040*k22^2*k33^2*k44+15784*k14*k23*k33^2*k44-36936*k22*k23*k33^2*k44-16996*k23^2*k33^2*k44+10536*k14*k24*k33^2*k44+496*k22*k24*k33^2*k44+10408*k23*k24*k33^2*k44+11696*k24^2*k33^2*k44+15132*k14*k33^3*k44-15044*k22*k33^3*k44-11996*k23*k33^3*k44+2948*k24*k33^3*k44-233*k33^4*k44+840*k14^3*k34*k44-34920*k14^2*k22*k34*k44+10536*k14*k22^2*k34*k44+2948*k22^3*k34*k44+50040*k14^2*k23*k34*k44+57800*k14*k22*k23*k34*k44+10408*k22^2*k23*k34*k44+66320*k14*k23^2*k34*k44+1648*k22*k23^2*k34*k44+3744*k23^3*k34*k44+41328*k14^2*k24*k34*k44+56808*k14*k22*k24*k34*k44+10536*k22^2*k24*k34*k44+155968*k14*k23*k24*k34*k44+24944*k22*k23*k24*k34*k44-4416*k23^2*k24*k34*k44+68568*k14*k24^2*k34*k44+11776*k22*k24^2*k34*k44+10096*k23*k24^2*k34*k44+3576*k24^3*k34*k44+124072*k14^2*k33*k34*k44-120896*k14*k22*k33*k34*k44+496*k22^2*k33*k34*k44+57608*k14*k23*k33*k34*k44+4608*k22*k23*k33*k34*k44+29632*k23^2*k33*k34*k44+56808*k14*k24*k33*k34*k44+4608*k22*k24*k33*k34*k44+24944*k23*k24*k33*k34*k44+29632*k24^2*k33*k34*k44+85504*k14*k33^2*k34*k44-36936*k22*k33^2*k34*k44+12456*k23*k33^2*k34*k44+10536*k24*k33^2*k34*k44+15244*k33^3*k34*k44+41040*k14^2*k34^2*k44-9912*k14*k22*k34^2*k44+11696*k22^2*k34^2*k44+18232*k14*k23*k34^2*k44+1648*k22*k23*k34^2*k44+13832*k23^2*k34^2*k44+68568*k14*k24*k34^2*k44+29632*k22*k24*k34^2*k44+10096*k23*k24*k34^2*k44+30320*k24^2*k34^2*k44+106944*k14*k33*k34^2*k44-47928*k22*k33*k34^2*k44+11776*k23*k33*k34^2*k44+11776*k24*k33*k34^2*k44+31268*k33^2*k34^2*k44-13904*k14*k34^3*k44+152*k22*k34^3*k44+1656*k23*k34^3*k44+3576*k24*k34^3*k44+14960*k33*k34^3*k44-11496*k34^4*k44+21952*k14^3*k44^2+8652*k14^2*k22*k44^2+21080*k14*k22^2*k44^2+3664*k22^3*k44^2+21840*k14^2*k23*k44^2+18224*k14*k22*k23*k44^2+1944*k22^2*k23*k44^2+52224*k14*k23^2*k44^2+11696*k22*k23^2*k44^2+8864*k23^3*k44^2+65016*k14^2*k24*k44^2+89288*k14*k22*k24*k44^2+21080*k22^2*k24*k44^2+56640*k14*k23*k24*k44^2+10536*k22*k23*k24*k44^2+24464*k23^2*k24*k44^2+66264*k14*k24^2*k44^2+31268*k22*k24^2*k44^2+8936*k23*k24^2*k44^2+7016*k24^3*k44^2+8652*k14^2*k33*k44^2-79008*k14*k22*k33*k44^2-11040*k22^2*k33*k44^2+18224*k14*k23*k33*k44^2+496*k22*k23*k33*k44^2+11696*k23^2*k33*k44^2-52608*k14*k24*k33*k44^2-36936*k22*k24*k33*k44^2+10408*k23*k24*k33*k44^2-16996*k24^2*k33*k44^2+21080*k14*k33^2*k44^2-11040*k22*k33^2*k44^2+1944*k23*k33^2*k44^2+1944*k24*k33^2*k44^2+3664*k33^3*k44^2+65016*k14^2*k34*k44^2-52608*k14*k22*k34*k44^2+1944*k22^2*k34*k44^2+56640*k14*k23*k34*k44^2+10408*k22*k23*k34*k44^2+24464*k23^2*k34*k44^2+46032*k14*k24*k34*k44^2+12456*k22*k24*k34*k44^2+44288*k23*k24*k34*k44^2+23688*k24^2*k34*k44^2+89288*k14*k33*k34*k44^2-36936*k22*k33*k34*k44^2+10536*k23*k33*k34*k44^2+12456*k24*k33*k34*k44^2+21080*k33^2*k34*k44^2+66264*k14*k34^2*k44^2-16996*k22*k34^2*k44^2+8936*k23*k34^2*k44^2+23688*k24*k34^2*k44^2+31268*k33*k34^2*k44^2+7016*k34^3*k44^2+27048*k14^2*k44^3+412*k14*k22*k44^3+3664*k22^2*k44^3+10864*k14*k23*k44^3+2948*k22*k23*k44^3+10744*k23^2*k44^3+32872*k14*k24*k44^3+15244*k22*k24*k44^3+10456*k23*k24*k44^3+13652*k24^2*k44^3+412*k14*k33*k44^3-15044*k22*k33*k44^3+2948*k23*k33*k44^3-11996*k24*k33*k44^3+3664*k33^2*k44^3+32872*k14*k34*k44^3-11996*k22*k34*k44^3+10456*k23*k34*k44^3+8736*k24*k34*k44^3+15244*k33*k34*k44^3+13652*k34^2*k44^3+8848*k14*k44^4-233*k22*k44^4+1456*k23*k44^4+4480*k24*k44^4-233*k33*k44^4+4480*k34*k44^4+938*k44^5-8*k12^3*(12964*k13^2+12964*k14^2-2744*k22^2-105*k22*k23+10846*k23^2-105*k22*k24+4872*k23*k24+10846*k24^2-3110*k22*k33-1358*k23*k33-6725*k24*k33-877*k33^2-14*k22*k34+6696*k23*k34+6696*k24*k34+213*k33*k34-2108*k34^2+k13*(5936*k14+287*k22+16536*k23+5404*k24+182*k33+6672*k34-8025*k44)-3110*k22*k44-6725*k23*k44-1358*k24*k44+2404*k33*k44+213*k34*k44-877*k44^2+k14*(287*k22+5404*k23+16536*k24-8025*k33+6672*k34+182*k44))-8*k13^3*(12964*k14^2-877*k22^2+10846*k23^2+6696*k23*k24-2108*k24^2-105*k23*k33-14*k24*k33-2744*k33^2+4872*k23*k34+6696*k24*k34-105*k33*k34+10846*k34^2-6725*k23*k44+213*k24*k44-3110*k33*k44-1358*k34*k44-877*k44^2+k14*(-8025*k22+5404*k23+6672*k24+287*k33+16536*k34+182*k44)+k22*(-1358*k23+213*k24-3110*k33-6725*k34+2404*k44))-4*k13^2*(25928*k14^3-3033*k22^3+23280*k23^3+7920*k23^2*k24-5612*k23*k24^2+5604*k24^3-10260*k23^2*k33-12510*k23*k24*k33-19400*k24^2*k33-16254*k23*k33^2-5460*k24*k33^2-6762*k33^3+2412*k23^2*k34+6432*k23*k24*k34-5612*k24^2*k34-10332*k23*k33*k34-12510*k24*k33*k34-16254*k33^2*k34+2412*k23*k34^2+7920*k24*k34^2-10260*k33*k34^2+23280*k34^3-k22^2*(13694*k23+6280*k24+7817*k33+2234*k34-4249*k44)-21942*k23^2*k44-5092*k23*k24*k44-11176*k24^2*k44+8730*k23*k33*k44-6120*k24*k33*k44-2163*k33^2*k44-5902*k23*k34*k44-7610*k24*k34*k44-31018*k33*k34*k44-7422*k34^2*k44-2234*k23*k44^2-6280*k24*k44^2-7817*k33*k44^2-13694*k34*k44^2-3033*k44^3-4*k14^2*(6032*k22-1980*k23-1980*k24+2353*k33-4837*k34+2353*k44)-2*k14*(2961*k22^2-642*k23^2+1708*k24^2+6335*k24*k33+8127*k33^2-270*k24*k34+18840*k33*k34-11640*k34^2+k22*(3725*k23+7380*k24-3849*k33+6592*k34-3115*k44)+8287*k24*k44+15355*k33*k44+20274*k34*k44+8283*k44^2+k23*(-11876*k24+5040*k33-6762*k34+3001*k44))-k22*(7422*k23^2+11176*k24^2+2163*k33^2-8730*k33*k34+21942*k34^2+2*k23*(3805*k24+15509*k33+2951*k34-8649*k44)-28014*k33*k44-17298*k34*k44-4249*k44^2+k24*(6120*k33+5092*k34+8896*k44)))-4*k12^2*(25928*k13^3+25928*k14^3-6762*k22^3-16254*k22^2*k23-10260*k22*k23^2+23280*k23^3-16254*k22^2*k24-10332*k22*k23*k24+2412*k23^2*k24-10260*k22*k24^2+2412*k23*k24^2+23280*k24^3-2163*k22^2*k33-31018*k22*k23*k33-7422*k23^2*k33+8730*k22*k24*k33-5902*k23*k24*k33-21942*k24^2*k33-7817*k22*k33^2-13694*k23*k33^2-2234*k24*k33^2-3033*k33^3-5460*k22^2*k34-12510*k22*k23*k34+7920*k23^2*k34-12510*k22*k24*k34+6432*k23*k24*k34+7920*k24^2*k34-6120*k22*k33*k34-7610*k23*k33*k34-5092*k24*k33*k34-6280*k33^2*k34-19400*k22*k34^2-5612*k23*k34^2-5612*k24*k34^2-11176*k33*k34^2+5604*k34^3+4*k13^2*(3311*k14-2353*k22+4837*k23+1980*k24-2353*k33+1980*k34-6032*k44)-2163*k22^2*k44+8730*k22*k23*k44-21942*k23^2*k44-31018*k22*k24*k44-5902*k23*k24*k44-7422*k24^2*k44+28014*k22*k33*k44+17298*k23*k33*k44+17298*k24*k33*k44+4249*k33^2*k44-6120*k22*k34*k44-5092*k23*k34*k44-7610*k24*k34*k44-8896*k33*k34*k44-11176*k34^2*k44-7817*k22*k44^2-2234*k23*k44^2-13694*k24*k44^2+4249*k33*k44^2-6280*k34*k44^2-3033*k44^3-4*k14^2*(2353*k22-1980*k23-4837*k24+6032*k33-1980*k34+2353*k44)+2*k13*(6622*k14^2-8127*k22^2+11640*k23^2+6762*k23*k24+642*k24^2-20274*k23*k33-3001*k24*k33-8283*k33^2+270*k23*k34+11876*k24*k34-8287*k33*k34-1708*k34^2+k14*(-4914*k22+7178*k23+7178*k24-7205*k33+6638*k34-7205*k44)-k22*(18840*k23+5040*k24+15355*k33+6335*k34-3849*k44)-6592*k23*k44-3725*k24*k44+3115*k33*k44-7380*k34*k44-2961*k44^2)-2*k14*(8127*k22^2-642*k23^2-11640*k24^2+6592*k24*k33+2961*k33^2-270*k24*k34+7380*k33*k34+1708*k34^2+20274*k24*k44-3115*k33*k44+8287*k34*k44+8283*k44^2+k23*(-6762*k24+3725*k33-11876*k34+3001*k44)+k22*(5040*k23+18840*k24-3849*k33+6335*k34+15355*k44)))-4*k13*(18340*k14^4-1064*k22^4+14924*k23^4+7224*k23^3*k24+2620*k23^2*k24^2+15512*k23*k24^3+2912*k24^4+3476*k23^3*k33-4558*k23^2*k24*k33-16580*k23*k24^2*k33+608*k24^3*k33-16566*k23^2*k33^2-14160*k23*k24*k33^2-13056*k24^2*k33^2-8218*k23*k33^3-2716*k24*k33^3-2212*k33^4+7632*k23^3*k34+9912*k23^2*k24*k34+9144*k23*k24^2*k34+15512*k24^3*k34-17142*k23^2*k33*k34-38992*k23*k24*k33*k34-16580*k24^2*k33*k34-11508*k23*k33^2*k34-14160*k24*k33^2*k34-8218*k33^3*k34+2928*k23^2*k34^2+9912*k23*k24*k34^2+2620*k24^2*k34^2-17142*k23*k33*k34^2-4558*k24*k33*k34^2-16566*k33^2*k34^2+7632*k23*k34^3+7224*k24*k34^3+3476*k33*k34^3+14924*k34^4-k22^3*(7558*k23+2128*k24+3783*k33+2654*k34-2769*k44)-13800*k23^3*k44-864*k23^2*k24*k44+1704*k23*k24^2*k44+1002*k24^3*k44+2478*k23^2*k33*k44-14450*k23*k24*k33*k44-10598*k24^2*k33*k44+13152*k23*k33^2*k44-4556*k24*k33^2*k44-103*k33^3*k44-13676*k23^2*k34*k44-23692*k23*k24*k34*k44-13296*k24^2*k34*k44-14202*k23*k33*k34*k44-14402*k24*k33*k34*k44-22322*k33^2*k34*k44-4058*k23*k34^2*k44-5898*k24*k34^2*k44-26736*k33*k34^2*k44+924*k34^3*k44-6116*k23^2*k44^2-10944*k23*k24*k44^2-6280*k24^2*k44^2-2634*k23*k33*k44^2-3946*k24*k33*k44^2-5270*k33^2*k44^2-7172*k23*k34*k44^2-8830*k24*k34*k44^2-21376*k33*k34*k44^2-13694*k34^2*k44^2-2654*k23*k44^3-2128*k24*k44^3-3783*k33*k44^3-7558*k34*k44^3-1064*k44^4+2*k14^3*(-8025*k22+6672*k23+5404*k24+182*k33+16536*k34+287*k44)-2*k22^2*(6847*k23^2+3140*k24^2+2635*k33^2+1317*k33*k34+3058*k34^2+k23*(4415*k24+10688*k33+3586*k34-7814*k44)-4617*k33*k44+1301*k34*k44+243*k44^2+k24*(1973*k33+5472*k34+1973*k44))-2*k14^2*(2961*k22^2+1708*k23^2-642*k24^2+3001*k24*k33+8283*k33^2-6762*k24*k34+20274*k33*k34-11640*k34^2+k22*(7380*k23+3725*k24-3115*k33+6592*k34-3849*k44)+5040*k24*k44+15355*k33*k44+18840*k34*k44+8127*k44^2+k23*(-11876*k24+8287*k33-270*k34+6335*k44))+k22*(924*k23^3+1002*k24^3-103*k33^3+13152*k33^2*k34+2478*k33*k34^2-13800*k34^3-2*k23^2*(2949*k24+13368*k33+2029*k34-7279*k44)+19752*k33^2*k44+30224*k33*k34*k44+14558*k34^2*k44+9234*k33*k44^2+15628*k34*k44^2+2769*k44^3-2*k24^2*(5299*k33-852*k34+1812*k44)-2*k24*(2278*k33^2+7225*k33*k34+432*k34^2+2402*k33*k44+5419*k34*k44+1973*k44^2)-2*k23*(6648*k24^2+11161*k33^2+7101*k33*k34+6838*k34^2-15112*k33*k44+3808*k34*k44+1301*k44^2+k24*(7201*k33+11846*k34+5419*k44)))-2*k14*(1036*k22^3-4080*k23^3-4080*k24^3+8986*k24^2*k33+7080*k24*k33^2+4060*k33^3-2*k24^2*k34+12289*k24*k33*k34+20379*k33^2*k34-1826*k24*k34^2+17374*k33*k34^2-14364*k34^3+10263*k24^2*k44+7872*k24*k33*k44+11161*k33^2*k44+12901*k24*k34*k44+40562*k33*k34*k44+17374*k34^2*k44+5754*k24*k44^2+11161*k33*k44^2+20379*k34*k44^2+4060*k44^3+k23^2*(-11760*k24+10263*k33-2*k34+8986*k44)+k22^2*(4415*k23+4415*k24+173*(9*k33+32*k34+9*k44))+k23*(-11760*k24^2+5754*k33^2+12901*k33*k34-1826*k34^2+7872*k33*k44+12289*k34*k44+7080*k44^2+26*k24*(581*k33+296*k34+581*k44))+k22*(2539*k23^2+2539*k24^2+5*k23*(2292*k24+1569*k33+2192*k34+1506*k44)+5*k24*(1506*k33+2192*k34+1569*k44)-6*(1096*k33^2+3166*k33*k34-1155*k34^2+2428*k33*k44+3166*k34*k44+1096*k44^2))))-4*k12*(18340*k13^4+18340*k14^4-2212*k22^4-8218*k22^3*k23-16566*k22^2*k23^2+3476*k22*k23^3+14924*k23^4-8218*k22^3*k24-11508*k22^2*k23*k24-17142*k22*k23^2*k24+7632*k23^3*k24-16566*k22^2*k24^2-17142*k22*k23*k24^2+2928*k23^2*k24^2+3476*k22*k24^3+7632*k23*k24^3+14924*k24^4-103*k22^3*k33-22322*k22^2*k23*k33-26736*k22*k23^2*k33+924*k23^3*k33+13152*k22^2*k24*k33-14202*k22*k23*k24*k33-4058*k23^2*k24*k33+2478*k22*k24^2*k33-13676*k23*k24^2*k33-13800*k24^3*k33-5270*k22^2*k33^2-21376*k22*k23*k33^2-13694*k23^2*k33^2-2634*k22*k24*k33^2-7172*k23*k24*k33^2-6116*k24^2*k33^2-3783*k22*k33^3-7558*k23*k33^3-2654*k24*k33^3-1064*k33^4-2716*k22^3*k34-14160*k22^2*k23*k34-4558*k22*k23^2*k34+7224*k23^3*k34-14160*k22^2*k24*k34-38992*k22*k23*k24*k34+9912*k23^2*k24*k34-4558*k22*k24^2*k34+9912*k23*k24^2*k34+7224*k24^3*k34-4556*k22^2*k33*k34-14402*k22*k23*k33*k34-5898*k23^2*k33*k34-14450*k22*k24*k33*k34-23692*k23*k24*k33*k34-864*k24^2*k33*k34-3946*k22*k33^2*k34-8830*k23*k33^2*k34-10944*k24*k33^2*k34-2128*k33^3*k34-13056*k22^2*k34^2-16580*k22*k23*k34^2+2620*k23^2*k34^2-16580*k22*k24*k34^2+9144*k23*k24*k34^2+2620*k24^2*k34^2-10598*k22*k33*k34^2-13296*k23*k33*k34^2+1704*k24*k33*k34^2-6280*k33^2*k34^2+608*k22*k34^3+15512*k23*k34^3+15512*k24*k34^3+1002*k33*k34^3+2912*k34^4+2*k13^3*(5936*k14+182*k22+16536*k23+6672*k24+287*k33+5404*k34-8025*k44)-103*k22^3*k44+13152*k22^2*k23*k44+2478*k22*k23^2*k44-13800*k23^3*k44-22322*k22^2*k24*k44-14202*k22*k23*k24*k44-13676*k23^2*k24*k44-26736*k22*k24^2*k44-4058*k23*k24^2*k44+924*k24^3*k44+19752*k22^2*k33*k44+30224*k22*k23*k33*k44+14558*k23^2*k33*k44+30224*k22*k24*k33*k44-7616*k23*k24*k33*k44+14558*k24^2*k33*k44+9234*k22*k33^2*k44+15628*k23*k33^2*k44-2602*k24*k33^2*k44+2769*k33^3*k44-4556*k22^2*k34*k44-14450*k22*k23*k34*k44-864*k23^2*k34*k44-14402*k22*k24*k34*k44-23692*k23*k24*k34*k44-5898*k24^2*k34*k44-4804*k22*k33*k34*k44-10838*k23*k33*k34*k44-10838*k24*k33*k34*k44-3946*k33^2*k34*k44-10598*k22*k34^2*k44+1704*k23*k34^2*k44-13296*k24*k34^2*k44-3624*k33*k34^2*k44+1002*k34^3*k44-5270*k22^2*k44^2-2634*k22*k23*k44^2-6116*k23^2*k44^2-21376*k22*k24*k44^2-7172*k23*k24*k44^2-13694*k24^2*k44^2+9234*k22*k33*k44^2-2602*k23*k33*k44^2+15628*k24*k33*k44^2-486*k33^2*k44^2-3946*k22*k34*k44^2-10944*k23*k34*k44^2-8830*k24*k34*k44^2-3946*k33*k34*k44^2-6280*k34^2*k44^2-3783*k22*k44^3-2654*k23*k44^3-7558*k24*k44^3+2769*k33*k44^3-2128*k34*k44^3-1064*k44^4+2*k14^3*(182*k22+6672*k23+16536*k24-8025*k33+5404*k34+287*k44)+2*k13^2*(6622*k14^2-8283*k22^2+11640*k23^2+270*k23*k24-1708*k24^2-18840*k23*k33-6335*k24*k33-8127*k33^2+6762*k23*k34+11876*k24*k34-5040*k33*k34+642*k34^2+k14*(-7205*k22+7178*k23+6638*k24-4914*k33+7178*k34-7205*k44)-k22*(20274*k23+8287*k24+15355*k33+3001*k34-3115*k44)-6592*k23*k44-7380*k24*k44+3849*k33*k44-3725*k34*k44-2961*k44^2)-2*k14^2*(8283*k22^2+1708*k23^2-11640*k24^2+6592*k24*k33+2961*k33^2-6762*k24*k34+3725*k33*k34-642*k34^2+18840*k24*k44-3849*k33*k44+5040*k34*k44+8127*k44^2+k23*(-270*k24+7380*k33-11876*k34+6335*k44)+k22*(8287*k23+20274*k24-3115*k33+3001*k34+15355*k44))-2*k14*(4060*k22^3-4080*k23^3-14364*k24^3+6930*k24^2*k33+5536*k24*k33^2+1036*k33^3-1826*k24^2*k34+10960*k24*k33*k34+4415*k33^2*k34-2*k24*k34^2+2539*k33*k34^2-4080*k34^3+17374*k24^2*k44-18996*k24*k33*k44+1557*k33^2*k44+12901*k24*k34*k44+7845*k33*k34*k44+10263*k34^2*k44+20379*k24*k44^2-6576*k33*k44^2+5754*k34*k44^2+4060*k44^3+k23^2*(-2*k24+2539*k33-11760*k34+8986*k44)+k22^2*(5754*k23+20379*k24-6576*k33+7080*k34+11161*k44)+k23*(-1826*k24^2+10960*k24*k33+4415*k33^2+7696*k24*k34+11460*k33*k34-11760*k34^2+12289*k24*k44+7530*k33*k44+15106*k34*k44+7080*k44^2)+k22*(10263*k23^2+17374*k24^2-18996*k24*k33+1557*k33^2+12289*k24*k34+7530*k33*k34+8986*k34^2+40562*k24*k44-14568*k33*k44+7872*k34*k44+11161*k44^2+k23*(12901*k24+7845*k33+15106*k34+7872*k44)))+2*k13*(5936*k14^3-4060*k22^3+14364*k23^3+1826*k23^2*k24+2*k23*k24^2+4080*k24^3-17374*k23^2*k33-12289*k23*k24*k33-8986*k24^2*k33-20379*k23*k33^2-7080*k24*k33^2-4060*k33^3+1826*k23^2*k34-7696*k23*k24*k34+11760*k24^2*k34-12901*k23*k33*k34-15106*k24*k33*k34-5754*k33^2*k34+2*k23*k34^2+11760*k24*k34^2-10263*k33*k34^2+4080*k34^3-k22^2*(20379*k23+5754*k24+11161*k33+7080*k34-6576*k44)+k14^2*(-7205*k22+6638*k23+7178*k24-7205*k33+7178*k34-4914*k44)-6930*k23^2*k44-10960*k23*k24*k44-2539*k24^2*k44+18996*k23*k33*k44-7530*k24*k33*k44+6576*k33^2*k44-10960*k23*k34*k44-11460*k24*k34*k44-7845*k33*k34*k44-2539*k34^2*k44-5536*k23*k44^2-4415*k24*k44^2-1557*k33*k44^2-4415*k34*k44^2-1036*k44^3-k22*(17374*k23^2+10263*k24^2+11161*k33^2+7872*k33*k34+8986*k34^2+k23*(12901*k24+40562*k33+12289*k34-18996*k44)-14568*k33*k44+7530*k34*k44+1557*k44^2+k24*(7872*k33+15106*k34+7845*k44))-k14*(5754*k22^2-2714*k23^2-252*k23*k24-2714*k24^2+14051*k23*k33+18200*k24*k33+5754*k33^2-252*k23*k34-252*k24*k34+14051*k33*k34-2714*k34^2+18200*k23*k44+14051*k24*k44+8450*k33*k44+14051*k34*k44+5754*k44^2+k22*(14051*k23+14051*k24+650*(13*k33+28*k34+13*k44))))))+k11*(-43904*k12^6-43904*k13^6-43904*k14^6+19648*k14^5*k22-11496*k14^4*k22^2-6168*k14^3*k22^3+3030*k14^2*k22^4+1148*k14*k22^5+210*k22^6-34496*k14^5*k23-18720*k14^4*k22*k23-4008*k14^3*k22^2*k23+15240*k14^2*k22^3*k23+3136*k14*k22^4*k23+1260*k22^5*k23-2048*k14^4*k23^2+21088*k14^3*k22*k23^2+44704*k14^2*k22^2*k23^2+11008*k14*k22^3*k23^2+6006*k22^4*k23^2-23200*k14^3*k23^3+21088*k14^2*k22*k23^3-1704*k14*k22^2*k23^3+13160*k22^3*k23^3-4608*k14^2*k23^4-18720*k14*k22*k23^4+20872*k22^2*k23^4-17056*k14*k23^5+19648*k22*k23^5+8000*k23^6-101920*k14^5*k24-67552*k14^4*k22*k24-3696*k14^3*k22^2*k24+17688*k14^2*k22^3*k24+11228*k14*k22^4*k24+1260*k22^5*k24-119456*k14^4*k23*k24-15168*k14^3*k22*k23*k24+20312*k14^2*k22^2*k23*k24+21624*k14*k22^3*k23*k24+3360*k22^4*k23*k24+1120*k14^3*k23^2*k24+92864*k14^2*k22*k23^2*k24+59040*k14*k22^2*k23^2*k24+21392*k22^3*k23^2*k24-32512*k14^2*k23^3*k24-31840*k14*k22*k23^3*k24+64200*k22^2*k23^3*k24-62912*k14*k23^4*k24+120320*k22*k23^4*k24+82400*k23^5*k24-185472*k14^4*k24^2-77824*k14^3*k22*k24^2+29688*k14^2*k22^2*k24^2+30240*k14*k22^3*k24^2+6006*k22^4*k24^2-88288*k14^3*k23*k24^2-5056*k14^2*k22*k23*k24^2+29800*k14*k22^2*k23*k24^2+21392*k22^3*k23*k24^2-22944*k14^2*k23^2*k24^2+61568*k14*k22*k23^2*k24^2+96512*k22^2*k23^2*k24^2-42816*k14*k23^3*k24^2+203104*k22*k23^3*k24^2+174752*k23^4*k24^2-194080*k14^3*k24^3-77824*k14^2*k22*k24^3+10864*k14*k22^2*k24^3+13160*k22^3*k24^3-82368*k14^2*k23*k24^3-23104*k14*k22*k23*k24^3+64200*k22^2*k23*k24^3-53248*k14*k23^2*k24^3+203104*k22*k23^2*k24^3+229312*k23^3*k24^3-151008*k14^2*k24^4-67552*k14*k22*k24^4+20872*k22^2*k24^4-57888*k14*k23*k24^4+120320*k22*k23*k24^4+174752*k23^2*k24^4-74176*k14*k24^5+19648*k22*k24^5+82400*k23*k24^5+8000*k24^6+19648*k14^5*k33+29408*k14^4*k22*k33+152*k14^3*k22^2*k33+1716*k14^2*k22^3*k33-3070*k14*k22^4*k33-441*k22^5*k33-18720*k14^4*k23*k33+4384*k14^3*k22*k23*k33+42392*k14^2*k22^2*k23*k33+12904*k14*k22^3*k23*k33+2170*k22^4*k23*k33+21088*k14^3*k23^2*k33+65408*k14^2*k22*k23^2*k33+24480*k14*k22^2*k23^2*k33+9496*k22^3*k23^2*k33+21088*k14^2*k23^3*k33+5552*k14*k22*k23^3*k33+24880*k22^2*k23^3*k33-18720*k14*k23^4*k33+35264*k22*k23^4*k33+19648*k23^5*k33+114176*k14^4*k24*k33-4928*k14^3*k22*k24*k33-58232*k14^2*k22^2*k24*k33-27408*k14*k22^3*k24*k33-8862*k22^4*k24*k33-35776*k14^3*k23*k24*k33+34784*k14^2*k22*k23*k24*k33+60240*k14*k22^2*k23*k24*k33-23768*k22^3*k23*k24*k33-9088*k14^2*k23^2*k24*k33+61056*k14*k22*k23^2*k24*k33-30792*k22^2*k23^2*k24*k33-35776*k14*k23^3*k24*k33+63728*k22*k23^3*k24*k33+114176*k23^4*k24*k33+188320*k14^3*k24^2*k33-27008*k14^2*k22*k24^2*k33-69192*k14*k22^2*k24^2*k33-22800*k22^3*k24^2*k33-19424*k14^2*k23*k24^2*k33+32864*k14*k22*k23*k24^2*k33-24920*k22^2*k23*k24^2*k33-19424*k14*k23^2*k24^2*k33+72512*k22*k23^2*k24^2*k33+188320*k23^3*k24^2*k33+155680*k14^2*k24^3*k33-4928*k14*k22*k24^3*k33-19232*k22^2*k24^3*k33-21120*k14*k23*k24^3*k33+23392*k22*k23*k24^3*k33+155680*k23^2*k24^3*k33+74720*k14*k24^4*k33+29408*k22*k24^4*k33+74720*k23*k24^4*k33+39744*k24^5*k33-11496*k14^4*k33^2+152*k14^3*k22*k33^2+11696*k14^2*k22^2*k33^2+2948*k14*k22^3*k33^2-233*k22^4*k33^2-4008*k14^3*k23*k33^2+42392*k14^2*k22*k23*k33^2+18224*k14*k22^2*k23*k33^2+412*k22^3*k23*k33^2+44704*k14^2*k23^2*k33^2+24480*k14*k22*k23^2*k33^2+8652*k22^2*k23^2*k33^2-1704*k14*k23^3*k33^2+24880*k22*k23^3*k33^2+20872*k23^4*k33^2+1656*k14^3*k24*k33^2+1648*k14^2*k22*k24*k33^2+10408*k14*k22^2*k24*k33^2-11996*k22^3*k24*k33^2-6816*k14^2*k23*k24*k33^2+57800*k14*k22*k23*k24*k33^2-52608*k22^2*k23*k24*k33^2+20368*k14*k23^2*k24*k33^2-34920*k22*k23^2*k24*k33^2+53800*k23^3*k24*k33^2+13832*k14^2*k24^2*k33^2+1648*k14*k22*k24^2*k33^2-16996*k22^2*k24^2*k33^2+3456*k14*k23*k24^2*k33^2-9912*k22*k23*k24^2*k33^2+87768*k23^2*k24^2*k33^2+3744*k14*k24^3*k33^2+152*k22*k24^3*k33^2+55200*k23*k24^3*k33^2+22240*k24^4*k33^2-6168*k14^3*k33^3+1716*k14^2*k22*k33^3+2948*k14*k22^2*k33^3-466*k22^3*k33^3+15240*k14^2*k23*k33^3+12904*k14*k22*k23*k33^3+412*k22^2*k23*k33^3+11008*k14*k23^2*k33^3+9496*k22*k23^2*k33^3+13160*k23^3*k33^3+480*k14^2*k24*k33^3+12832*k14*k22*k24*k33^3-11076*k22^2*k24*k33^3+23920*k14*k23*k24*k33^3-24232*k22*k23*k24*k33^3+11568*k23^2*k24*k33^3+10192*k14*k24^2*k33^3+1716*k22*k24^2*k33^3+33144*k23*k24^2*k33^3+16328*k24^3*k33^3+3030*k14^2*k33^4-3070*k14*k22*k33^4-233*k22^2*k33^4+3136*k14*k23*k33^4+2170*k22*k23*k33^4+6006*k23^2*k33^4+4136*k14*k24*k33^4-3070*k22*k24*k33^4+3640*k23*k24*k33^4+9116*k24^2*k33^4+1148*k14*k33^5-441*k22*k33^5+1260*k23*k33^5+420*k24*k33^5+210*k33^6-101920*k14^5*k34+114176*k14^4*k22*k34+1656*k14^3*k22^2*k34+480*k14^2*k22^3*k34+4136*k14*k22^4*k34+420*k22^5*k34-119456*k14^4*k23*k34-35776*k14^3*k22*k23*k34-6816*k14^2*k22^2*k23*k34+23920*k14*k22^3*k23*k34+3640*k22^4*k23*k34+1120*k14^3*k23^2*k34-9088*k14^2*k22*k23^2*k34+20368*k14*k22^2*k23^2*k34+11568*k22^3*k23^2*k34-32512*k14^2*k23^3*k34-35776*k14*k22*k23^3*k34+53800*k22^2*k23^3*k34-62912*k14*k23^4*k34+114176*k22*k23^4*k34+82400*k23^5*k34-97216*k14^4*k24*k34-21248*k14^3*k22*k24*k34+16232*k14^2*k22^2*k24*k34+16176*k14*k22^3*k24*k34+3640*k22^4*k24*k34-251648*k14^3*k23*k24*k34+47616*k14^2*k22*k23*k24*k34+87680*k14*k22^2*k23*k24*k34+14248*k22^3*k23*k24*k34-59392*k14^2*k23^2*k24*k34+44160*k14*k22*k23^2*k24*k34+52736*k22^2*k23^2*k24*k34-47424*k14*k23^3*k24*k34+243648*k22*k23^3*k24*k34+281472*k23^4*k24*k34-112960*k14^3*k24^2*k34-6304*k14^2*k22*k24^2*k34+23608*k14*k22^2*k24^2*k34+11568*k22^3*k24^2*k34-170016*k14^2*k23*k24^2*k34+53952*k14*k22*k23*k24^2*k34+52736*k22^2*k23*k24^2*k34-83040*k14*k23^2*k24^2*k34+290944*k22*k23^2*k24^2*k34+510112*k23^3*k24^2*k34-86880*k14^2*k24^3*k34-21248*k14*k22*k24^3*k34+53800*k22^2*k24^3*k34-135936*k14*k23*k24^3*k34+243648*k22*k23*k24^3*k34+510112*k23^2*k24^3*k34-57888*k14*k24^4*k34+114176*k22*k24^4*k34+281472*k23*k24^4*k34+82400*k24^5*k34-67552*k14^4*k33*k34-4928*k14^3*k22*k33*k34+1648*k14^2*k22^2*k33*k34+12832*k14*k22^3*k33*k34-3070*k22^4*k33*k34-15168*k14^3*k23*k33*k34+34784*k14^2*k22*k23*k33*k34+57800*k14*k22^2*k23*k33*k34-24232*k22^3*k23*k33*k34+92864*k14^2*k23^2*k33*k34+61056*k14*k22*k23^2*k33*k34-34920*k22^2*k23^2*k33*k34-31840*k14*k23^3*k33*k34+63728*k22*k23^3*k33*k34+120320*k23^4*k33*k34-21248*k14^3*k24*k33*k34+35200*k14^2*k22*k24*k33*k34+30464*k14*k22^2*k24*k33*k34-27408*k22^3*k24*k33*k34+47616*k14^2*k23*k24*k33*k34+120896*k14*k22*k23*k24*k33*k34-151968*k22^2*k23*k24*k33*k34+44160*k14*k23^2*k24*k33*k34-79616*k22*k23^2*k24*k33*k34+243648*k23^3*k24*k33*k34+40320*k14^2*k24^2*k33*k34+35200*k14*k22*k24^2*k33*k34-69192*k22^2*k24^2*k33*k34+13312*k14*k23*k24^2*k33*k34-143456*k22*k23*k24^2*k33*k34+266560*k23^2*k24^2*k33*k34-10688*k14*k24^3*k33*k34-4928*k22*k24^3*k33*k34+191392*k23*k24^3*k33*k34+74720*k24^4*k33*k34-3696*k14^3*k33^2*k34-58232*k14^2*k22*k33^2*k34+10408*k14*k22^2*k33^2*k34-11076*k22^3*k33^2*k34+20312*k14^2*k23*k33^2*k34+60240*k14*k22*k23*k33^2*k34-52608*k22^2*k23*k33^2*k34+59040*k14*k23^2*k33^2*k34-30792*k22*k23^2*k33^2*k34+64200*k23^3*k33^2*k34+16232*k14^2*k24*k33^2*k34+30464*k14*k22*k24*k33^2*k34-62512*k22^2*k24*k33^2*k34+87680*k14*k23*k24*k33^2*k34-151968*k22*k23*k24*k33^2*k34+52736*k23^2*k24*k33^2*k34+54704*k14*k24^2*k33^2*k34-58232*k22*k24^2*k33^2*k34+55440*k23*k24^2*k33^2*k34+55200*k24^3*k33^2*k34+17688*k14^2*k33^3*k34-27408*k14*k22*k33^3*k34-11996*k22^2*k33^3*k34+21624*k14*k23*k33^3*k34-23768*k22*k23*k33^3*k34+21392*k23^2*k33^3*k34+16176*k14*k24*k33^3*k34-27408*k22*k24*k33^3*k34+14248*k23*k24*k33^3*k34+33144*k24^2*k33^3*k34+11228*k14*k33^4*k34-8862*k22*k33^4*k34+3360*k23*k33^4*k34+3640*k24*k33^4*k34+1260*k33^5*k34-185472*k14^4*k34^2+188320*k14^3*k22*k34^2+13832*k14^2*k22^2*k34^2+10192*k14*k22^3*k34^2+9116*k22^4*k34^2-88288*k14^3*k23*k34^2-19424*k14^2*k22*k23*k34^2+3456*k14*k22^2*k23*k34^2+33144*k22^3*k23*k34^2-22944*k14^2*k23^2*k34^2-19424*k14*k22*k23^2*k34^2+87768*k22^2*k23^2*k34^2-42816*k14*k23^3*k34^2+188320*k22*k23^3*k34^2+174752*k23^4*k34^2-112960*k14^3*k24*k34^2+40320*k14^2*k22*k24*k34^2+54704*k14*k22^2*k24*k34^2+33144*k22^3*k24*k34^2-170016*k14^2*k23*k24*k34^2+13312*k14*k22*k23*k24*k34^2+55440*k22^2*k23*k24*k34^2-83040*k14*k23^2*k24*k34^2+266560*k22*k23^2*k24*k34^2+510112*k23^3*k24*k34^2-116736*k14^2*k24^2*k34^2+40320*k14*k22*k24^2*k34^2+87768*k22^2*k24^2*k34^2-100672*k14*k23*k24^2*k34^2+266560*k22*k23*k24^2*k34^2+679488*k23^2*k24^2*k34^2-73888*k14*k24^3*k34^2+188320*k22*k24^3*k34^2+510112*k23*k24^3*k34^2+174752*k24^4*k34^2-77824*k14^3*k33*k34^2-27008*k14^2*k22*k33*k34^2+1648*k14*k22^2*k33*k34^2+1716*k22^3*k33*k34^2-5056*k14^2*k23*k33*k34^2+32864*k14*k22*k23*k33*k34^2-9912*k22^2*k23*k33*k34^2+61568*k14*k23^2*k33*k34^2+72512*k22*k23^2*k33*k34^2+203104*k23^3*k33*k34^2-6304*k14^2*k24*k33*k34^2+35200*k14*k22*k24*k33*k34^2-58232*k22^2*k24*k33*k34^2+53952*k14*k23*k24*k33*k34^2-143456*k22*k23*k24*k33*k34^2+290944*k23^2*k24*k33*k34^2+40320*k14*k24^2*k33*k34^2-27008*k22*k24^2*k33*k34^2+266560*k23*k24^2*k33*k34^2+155680*k24^3*k33*k34^2+29688*k14^2*k33^2*k34^2-69192*k14*k22*k33^2*k34^2-16996*k22^2*k33^2*k34^2+29800*k14*k23*k33^2*k34^2-24920*k22*k23*k33^2*k34^2+96512*k23^2*k33^2*k34^2+23608*k14*k24*k33^2*k34^2-69192*k22*k24*k33^2*k34^2+52736*k23*k24*k33^2*k34^2+87768*k24^2*k33^2*k34^2+30240*k14*k33^3*k34^2-22800*k22*k33^3*k34^2+21392*k23*k33^3*k34^2+11568*k24*k33^3*k34^2+6006*k33^4*k34^2-194080*k14^3*k34^3+155680*k14^2*k22*k34^3+3744*k14*k22^2*k34^3+16328*k22^3*k34^3-82368*k14^2*k23*k34^3-21120*k14*k22*k23*k34^3+55200*k22^2*k23*k34^3-53248*k14*k23^2*k34^3+155680*k22*k23^2*k34^3+229312*k23^3*k34^3-86880*k14^2*k24*k34^3-10688*k14*k22*k24*k34^3+55200*k22^2*k24*k34^3-135936*k14*k23*k24*k34^3+191392*k22*k23*k24*k34^3+510112*k23^2*k24*k34^3-73888*k14*k24^2*k34^3+155680*k22*k24^2*k34^3+510112*k23*k24^2*k34^3+229312*k24^3*k34^3-77824*k14^2*k33*k34^3-4928*k14*k22*k33*k34^3+152*k22^2*k33*k34^3-23104*k14*k23*k33*k34^3+23392*k22*k23*k33*k34^3+203104*k23^2*k33*k34^3-21248*k14*k24*k33*k34^3-4928*k22*k24*k33*k34^3+243648*k23*k24*k33*k34^3+188320*k24^2*k33*k34^3+10864*k14*k33^2*k34^3-19232*k22*k33^2*k34^3+64200*k23*k33^2*k34^3+53800*k24*k33^2*k34^3+13160*k33^3*k34^3-151008*k14^2*k34^4+74720*k14*k22*k34^4+22240*k22^2*k34^4-57888*k14*k23*k34^4+74720*k22*k23*k34^4+174752*k23^2*k34^4-57888*k14*k24*k34^4+74720*k22*k24*k34^4+281472*k23*k24*k34^4+174752*k24^2*k34^4-67552*k14*k33*k34^4+29408*k22*k33*k34^4+120320*k23*k33*k34^4+114176*k24*k33*k34^4+20872*k33^2*k34^4-74176*k14*k34^5+39744*k22*k34^5+82400*k23*k34^5+82400*k24*k34^5+19648*k33*k34^5+8000*k34^6-32*k12^5*(3283*k13+3283*k14+2156*k22+3185*k23+3185*k24-614*k33+1078*k34-614*k44)-32*k13^5*(3283*k14-614*k22+3185*k23+1078*k24+2156*k33+3185*k34-614*k44)-68992*k14^5*k44+35264*k14^4*k22*k44+14960*k14^3*k22^2*k44+14544*k14^2*k22^3*k44+7014*k14*k22^4*k44-441*k22^5*k44-34496*k14^4*k23*k44+5552*k14^3*k22*k23*k44+14496*k14^2*k22^2*k23*k44+11368*k14*k22^3*k23*k44-8862*k22^4*k23*k44+69312*k14^3*k23^2*k44+65408*k14^2*k22*k23^2*k44+35584*k14*k22^2*k23^2*k44-22800*k22^3*k23^2*k44-11456*k14^2*k23^3*k44+4384*k14*k22*k23^3*k44-19232*k22^2*k23^3*k44-5632*k14*k23^4*k44+29408*k22*k23^4*k44+39744*k23^5*k44-105056*k14^4*k24*k44+45536*k14^3*k22*k24*k44+106944*k14^2*k22^2*k24*k44+55552*k14*k22^3*k24*k44+2170*k22^4*k24*k44-45952*k14^3*k23*k24*k44+68176*k14^2*k22*k23*k24*k44+62760*k14*k22^2*k23*k24*k44-23768*k22^3*k23*k24*k44+98240*k14^2*k23^2*k24*k44+144832*k14*k22*k23^2*k24*k44-24920*k22^2*k23^2*k24*k44-7136*k14*k23^3*k24*k44+23392*k22*k23^3*k24*k44+74720*k23^4*k24*k44-110272*k14^3*k24^2*k44+111024*k14^2*k22*k24^2*k44+124072*k14*k22^2*k24^2*k44+9496*k22^3*k24^2*k44-13536*k14^2*k23*k24^2*k44+65904*k14*k22*k23*k24^2*k44-30792*k22^2*k23*k24^2*k44+51488*k14*k23^2*k24^2*k44+72512*k22*k23^2*k24^2*k44+155680*k23^3*k24^2*k44-107392*k14^2*k24^3*k44+45536*k14*k22*k24^3*k44+24880*k22^2*k24^3*k44-31328*k14*k23*k24^3*k44+63728*k22*k23*k24^3*k44+188320*k23^2*k24^3*k44-79200*k14*k24^4*k44+35264*k22*k24^4*k44+114176*k23*k24^4*k44+19648*k24^5*k44+35264*k14^4*k33*k44-68256*k14^3*k22*k33*k44-47928*k14^2*k22^2*k33*k44-19880*k14*k22^3*k33*k44-10926*k22^4*k33*k44+5552*k14^3*k23*k33*k44+24000*k14^2*k22*k23*k33*k44+19216*k14*k22^2*k23*k33*k44-49144*k22^3*k23*k33*k44+65408*k14^2*k23^2*k33*k44+24000*k14*k22*k23^2*k33*k44-112056*k22^2*k23^2*k33*k44+4384*k14*k23^3*k33*k44-68256*k22*k23^3*k33*k44+29408*k23^4*k33*k44+63728*k14^3*k24*k33*k44-155056*k14^2*k22*k24*k33*k44-120896*k14*k22^2*k24*k33*k44-49144*k22^3*k24*k33*k44+61056*k14^2*k23*k24*k33*k44+69376*k14*k22*k23*k24*k33*k44-116544*k22^2*k23*k24*k33*k44+34784*k14*k23^2*k24*k33*k44-155056*k22*k23^2*k24*k33*k44-4928*k23^3*k24*k33*k44+72512*k14^2*k24^2*k33*k44-155056*k14*k22*k24^2*k33*k44-112056*k22^2*k24^2*k33*k44+32864*k14*k23*k24^2*k33*k44-155056*k22*k23*k24^2*k33*k44-27008*k23^2*k24^2*k33*k44+23392*k14*k24^3*k33*k44-68256*k22*k24^3*k33*k44-4928*k23*k24^3*k33*k44+29408*k24^4*k33*k44+14960*k14^3*k33^2*k44-47928*k14^2*k22*k33^2*k44+496*k14*k22^2*k33^2*k44-15044*k22^3*k33^2*k44+14496*k14^2*k23*k33^2*k44+19216*k14*k22*k23*k33^2*k44-79008*k22^2*k23*k33^2*k44+35584*k14*k23^2*k33^2*k44-112056*k22*k23^2*k33^2*k44-19232*k23^3*k33^2*k44+11776*k14^2*k24*k33^2*k44+4608*k14*k22*k24*k33^2*k44-36936*k22^2*k24*k33^2*k44+43352*k14*k23*k24*k33^2*k44-120896*k22*k23*k24*k33^2*k44-69192*k23^2*k24*k33^2*k44+29632*k14*k24^2*k33^2*k44-47928*k22*k24^2*k33^2*k44-58232*k23*k24^2*k33^2*k44+152*k24^3*k33^2*k44+14544*k14^2*k33^3*k44-19880*k14*k22*k33^3*k44-15044*k22^2*k33^3*k44+11368*k14*k23*k33^3*k44-49144*k22*k23*k33^3*k44-22800*k23^2*k33^3*k44+10040*k14*k24*k33^3*k44-19880*k22*k24*k33^3*k44-27408*k23*k24*k33^3*k44+1716*k24^2*k33^3*k44+7014*k14*k33^4*k44-10926*k22*k33^4*k44-8862*k23*k33^4*k44-3070*k24*k33^4*k44-441*k33^5*k44-105056*k14^4*k34*k44+63728*k14^3*k22*k34*k44+11776*k14^2*k22^2*k34*k44+10040*k14*k22^3*k34*k44-3070*k22^4*k34*k44-45952*k14^3*k23*k34*k44+61056*k14^2*k22*k23*k34*k44+43352*k14*k22^2*k23*k34*k44-27408*k22^3*k23*k34*k44+98240*k14^2*k23^2*k34*k44+34784*k14*k22*k23^2*k34*k44-69192*k22^2*k23^2*k34*k44-7136*k14*k23^3*k34*k44-4928*k22*k23^3*k34*k44+74720*k23^4*k34*k44-40768*k14^3*k24*k34*k44+71632*k14^2*k22*k24*k34*k44+56808*k14*k22^2*k24*k34*k44-24232*k22^3*k24*k34*k44+85472*k14^2*k23*k24*k34*k44+195552*k14*k22*k23*k24*k34*k44-151968*k22^2*k23*k24*k34*k44+23552*k14*k23^2*k24*k34*k44-143456*k22*k23^2*k24*k34*k44+191392*k23^3*k24*k34*k44+23680*k14^2*k24^2*k34*k44+71632*k14*k22*k24^2*k34*k44-34920*k22^2*k24^2*k34*k44+42688*k14*k23*k24^2*k34*k44-79616*k22*k23*k24^2*k34*k44+266560*k23^2*k24^2*k34*k44-27456*k14*k24^3*k34*k44+63728*k22*k24^3*k34*k44+243648*k23*k24^3*k34*k44+120320*k24^4*k34*k44+45536*k14^3*k33*k34*k44-155056*k14^2*k22*k33*k34*k44+4608*k14*k22^2*k33*k34*k44-19880*k22^3*k33*k34*k44+68176*k14^2*k23*k33*k34*k44+69376*k14*k22*k23*k33*k34*k44-120896*k22^2*k23*k33*k34*k44+144832*k14*k23^2*k33*k34*k44-155056*k22*k23^2*k33*k34*k44+23392*k23^3*k33*k34*k44+71632*k14^2*k24*k33*k34*k44+72768*k14*k22*k24*k33*k34*k44-120896*k22^2*k24*k33*k34*k44+195552*k14*k23*k24*k33*k34*k44-431856*k22*k23*k24*k33*k34*k44-143456*k23^2*k24*k33*k34*k44+121472*k14*k24^2*k33*k34*k44-155056*k22*k24^2*k33*k34*k44-143456*k23*k24^2*k33*k34*k44+23392*k24^3*k33*k34*k44+106944*k14^2*k33^2*k34*k44-120896*k14*k22*k33^2*k34*k44-36936*k22^2*k33^2*k34*k44+62760*k14*k23*k33^2*k34*k44-116544*k22*k23*k33^2*k34*k44-24920*k23^2*k33^2*k34*k44+56808*k14*k24*k33^2*k34*k44-120896*k22*k24*k33^2*k34*k44-151968*k23*k24*k33^2*k34*k44-9912*k24^2*k33^2*k34*k44+55552*k14*k33^3*k34*k44-49144*k22*k33^3*k34*k44-23768*k23*k33^3*k34*k44-24232*k24*k33^3*k34*k44+2170*k33^4*k34*k44-110272*k14^3*k34^2*k44+72512*k14^2*k22*k34^2*k44+29632*k14*k22^2*k34^2*k44+1716*k22^3*k34^2*k44-13536*k14^2*k23*k34^2*k44+32864*k14*k22*k23*k34^2*k44-58232*k22^2*k23*k34^2*k44+51488*k14*k23^2*k34^2*k44-27008*k22*k23^2*k34^2*k44+155680*k23^3*k34^2*k44+23680*k14^2*k24*k34^2*k44+121472*k14*k22*k24*k34^2*k44-9912*k22^2*k24*k34^2*k44+42688*k14*k23*k24*k34^2*k44-143456*k22*k23*k24*k34^2*k44+266560*k23^2*k24*k34^2*k44+50496*k14*k24^2*k34^2*k44+72512*k22*k24^2*k34^2*k44+290944*k23*k24^2*k34^2*k44+203104*k24^3*k34^2*k44+111024*k14^2*k33*k34^2*k44-155056*k14*k22*k33*k34^2*k44-47928*k22^2*k33*k34^2*k44+65904*k14*k23*k33*k34^2*k44-155056*k22*k23*k33*k34^2*k44+72512*k23^2*k33*k34^2*k44+71632*k14*k24*k33*k34^2*k44-155056*k22*k24*k33*k34^2*k44-79616*k23*k24*k33*k34^2*k44+72512*k24^2*k33*k34^2*k44+124072*k14*k33^2*k34^2*k44-112056*k22*k33^2*k34^2*k44-30792*k23*k33^2*k34^2*k44-34920*k24*k33^2*k34^2*k44+9496*k33^3*k34^2*k44-107392*k14^2*k34^3*k44+23392*k14*k22*k34^3*k44+152*k22^2*k34^3*k44-31328*k14*k23*k34^3*k44-4928*k22*k23*k34^3*k44+188320*k23^2*k34^3*k44-27456*k14*k24*k34^3*k44+23392*k22*k24*k34^3*k44+243648*k23*k24*k34^3*k44+203104*k24^2*k34^3*k44+45536*k14*k33*k34^3*k44-68256*k22*k33*k34^3*k44+63728*k23*k33*k34^3*k44+63728*k24*k33*k34^3*k44+24880*k33^2*k34^3*k44-79200*k14*k34^4*k44+29408*k22*k34^4*k44+114176*k23*k34^4*k44+120320*k24*k34^4*k44+35264*k33*k34^4*k44+19648*k34^5*k44-29008*k14^4*k44^2+24880*k14^3*k22*k44^2+31268*k14^2*k22^2*k44^2+15132*k14*k22^3*k44^2-233*k22^4*k44^2+112*k14^3*k23*k44^2+24480*k14^2*k22*k23*k44^2+15784*k14*k22^2*k23*k44^2-11996*k22^3*k23*k44^2+77600*k14^2*k23^2*k44^2+42392*k14*k22*k23^2*k44^2-16996*k22^2*k23^2*k44^2-2432*k14*k23^3*k44^2+152*k22*k23^3*k44^2+22240*k23^4*k44^2-2296*k14^3*k24*k44^2+122840*k14^2*k22*k24*k44^2+89288*k14*k22^2*k24*k44^2+412*k22^3*k24*k44^2+50680*k14^2*k23*k24*k44^2+62976*k14*k22*k23*k24*k44^2-52608*k22^2*k23*k24*k44^2+71888*k14*k23^2*k24*k44^2-9912*k22*k23^2*k24*k44^2+55200*k23^3*k24*k44^2+37648*k14^2*k24^2*k44^2+122840*k14*k22*k24^2*k44^2+8652*k22^2*k24^2*k44^2+24008*k14*k23*k24^2*k44^2-34920*k22*k23*k24^2*k44^2+87768*k23^2*k24^2*k44^2-1456*k14*k24^3*k44^2+24880*k22*k24^3*k44^2+53800*k23*k24^3*k44^2+20872*k24^4*k44^2+24880*k14^3*k33*k44^2-112056*k14^2*k22*k33*k44^2-36936*k14*k22^2*k33*k44^2-15044*k22^3*k33*k44^2+24480*k14^2*k23*k33*k44^2+19216*k14*k22*k23*k33*k44^2-36936*k22^2*k23*k33*k44^2+42392*k14*k23^2*k33*k44^2-47928*k22*k23^2*k33*k44^2+152*k23^3*k33*k44^2-30792*k14^2*k24*k33*k44^2-116544*k14*k22*k24*k33*k44^2-79008*k22^2*k24*k33*k44^2+60240*k14*k23*k24*k33*k44^2-120896*k22*k23*k24*k33*k44^2-58232*k23^2*k24*k33*k44^2-24920*k14*k24^2*k33*k44^2-112056*k22*k24^2*k33*k44^2-69192*k23*k24^2*k33*k44^2-19232*k24^3*k33*k44^2+31268*k14^2*k33^2*k44^2-36936*k14*k22*k33^2*k44^2-11040*k22^2*k33^2*k44^2+15784*k14*k23*k33^2*k44^2-36936*k22*k23*k33^2*k44^2-16996*k23^2*k33^2*k44^2+12456*k14*k24*k33^2*k44^2-36936*k22*k24*k33^2*k44^2-62512*k23*k24*k33^2*k44^2-16996*k24^2*k33^2*k44^2+15132*k14*k33^3*k44^2-15044*k22*k33^3*k44^2-11996*k23*k33^3*k44^2-11076*k24*k33^3*k44^2-233*k33^4*k44^2-2296*k14^3*k34*k44^2-30792*k14^2*k22*k34*k44^2+12456*k14*k22^2*k34*k44^2-11076*k22^3*k34*k44^2+50680*k14^2*k23*k34*k44^2+60240*k14*k22*k23*k34*k44^2-62512*k22^2*k23*k34*k44^2+71888*k14*k23^2*k34*k44^2-58232*k22*k23^2*k34*k44^2+55200*k23^3*k34*k44^2+39312*k14^2*k24*k34*k44^2+67600*k14*k22*k24*k34*k44^2-52608*k22^2*k24*k34*k44^2+145600*k14*k23*k24*k34*k44^2-151968*k22*k23*k24*k34*k44^2+55440*k23^2*k24*k34*k44^2+57640*k14*k24^2*k34*k44^2-30792*k22*k24^2*k34*k44^2+52736*k23*k24^2*k34*k44^2+64200*k24^3*k34*k44^2+122840*k14^2*k33*k34*k44^2-116544*k14*k22*k33*k34*k44^2-36936*k22^2*k33*k34*k44^2+62976*k14*k23*k33*k34*k44^2-120896*k22*k23*k33*k34*k44^2-9912*k23^2*k33*k34*k44^2+67600*k14*k24*k33*k34*k44^2-116544*k22*k24*k33*k34*k44^2-151968*k23*k24*k33*k34*k44^2-24920*k24^2*k33*k34*k44^2+89288*k14*k33^2*k34*k44^2-79008*k22*k33^2*k34*k44^2-52608*k23*k33^2*k34*k44^2-52608*k24*k33^2*k34*k44^2+412*k33^3*k34*k44^2+37648*k14^2*k34^2*k44^2-24920*k14*k22*k34^2*k44^2-16996*k22^2*k34^2*k44^2+24008*k14*k23*k34^2*k44^2-69192*k22*k23*k34^2*k44^2+87768*k23^2*k34^2*k44^2+57640*k14*k24*k34^2*k44^2-24920*k22*k24*k34^2*k44^2+52736*k23*k24*k34^2*k44^2+96512*k24^2*k34^2*k44^2+122840*k14*k33*k34^2*k44^2-112056*k22*k33*k34^2*k44^2-34920*k23*k33*k34^2*k44^2-30792*k24*k33*k34^2*k44^2+8652*k33^2*k34^2*k44^2-1456*k14*k34^3*k44^2-19232*k22*k34^3*k44^2+53800*k23*k34^3*k44^2+64200*k24*k34^3*k44^2+24880*k33*k34^3*k44^2+20872*k34^4*k44^2+6944*k14^3*k44^3+9496*k14^2*k22*k44^3+15244*k14*k22^2*k44^3-466*k22^3*k44^3+10528*k14^2*k23*k44^3+12904*k14*k22*k23*k44^3-11076*k22^2*k23*k44^3+31744*k14*k23^2*k44^3+1716*k22*k23^2*k44^3+16328*k23^3*k44^3+30800*k14^2*k24*k44^3+58352*k14*k22*k24*k44^3+412*k22^2*k24*k44^3+30640*k14*k23*k24*k44^3-24232*k22*k23*k24*k44^3+33144*k23^2*k24*k44^3+33152*k14*k24^2*k44^3+9496*k22*k24^2*k44^3+11568*k23*k24^2*k44^3+13160*k24^3*k44^3+9496*k14^2*k33*k44^3-49144*k14*k22*k33*k44^3-15044*k22^2*k33*k44^3+12904*k14*k23*k33*k44^3-19880*k22*k23*k33*k44^3+1716*k23^2*k33*k44^3-23768*k14*k24*k33*k44^3-49144*k22*k24*k33*k44^3-27408*k23*k24*k33*k44^3-22800*k24^2*k33*k44^3+15244*k14*k33^2*k44^3-15044*k22*k33^2*k44^3-11076*k23*k33^2*k44^3-11996*k24*k33^2*k44^3-466*k33^3*k44^3+30800*k14^2*k34*k44^3-23768*k14*k22*k34*k44^3-11996*k22^2*k34*k44^3+30640*k14*k23*k34*k44^3-27408*k22*k23*k34*k44^3+33144*k23^2*k34*k44^3+24528*k14*k24*k34*k44^3-23768*k22*k24*k34*k44^3+14248*k23*k24*k34*k44^3+21392*k24^2*k34*k44^3+58352*k14*k33*k34*k44^3-49144*k22*k33*k34*k44^3-24232*k23*k33*k34*k44^3-23768*k24*k33*k34*k44^3+412*k33^2*k34*k44^3+33152*k14*k34^2*k44^3-22800*k22*k34^2*k44^3+11568*k23*k34^2*k44^3+21392*k24*k34^2*k44^3+9496*k33*k34^2*k44^3+13160*k34^3*k44^3+8764*k14^2*k44^4+2170*k14*k22*k44^4-233*k22^2*k44^4+3920*k14*k23*k44^4-3070*k22*k23*k44^4+9116*k23^2*k44^4+11732*k14*k24*k44^4+2170*k22*k24*k44^4+3640*k23*k24*k44^4+6006*k24^2*k44^4+2170*k14*k33*k44^4-10926*k22*k33*k44^4-3070*k23*k33*k44^4-8862*k24*k33*k44^4-233*k33^2*k44^4+11732*k14*k34*k44^4-8862*k22*k34*k44^4+3640*k23*k34*k44^4+3360*k24*k34*k44^4+2170*k33*k34*k44^4+6006*k34^2*k44^4+2380*k14*k44^5-441*k22*k44^5+420*k23*k44^5+1260*k24*k44^5-441*k33*k44^5+1260*k34*k44^5+210*k44^6-8*k12^4*(24840*k13^2+24840*k14^2+3626*k22^2+13132*k22*k23+23184*k23^2+13132*k22*k24+12152*k23*k24+23184*k24^2-4408*k22*k33+8444*k23*k33-14272*k24*k33+1437*k33^2+4312*k22*k34+14932*k23*k34+14932*k24*k34+2340*k33*k34+256*k34^2+4*k13*(3234*k14+3283*k22+10224*k23+3136*k24+2475*k33+3741*k34-3760*k44)-4408*k22*k44-14272*k23*k44+8444*k24*k44-3676*k33*k44+2340*k34*k44+1437*k44^2+4*k14*(3283*k22+3136*k23+10224*k24-3760*k33+3741*k34+2475*k44))-8*k13^4*(24840*k14^2+1437*k22^2+23184*k23^2+14932*k23*k24+256*k24^2+13132*k23*k33+4312*k24*k33+3626*k33^2+12152*k23*k34+14932*k24*k34+13132*k33*k34+23184*k34^2+4*k22*(2111*k23+585*k24-1102*k33-3568*k34-919*k44)-14272*k23*k44+2340*k24*k44-4408*k33*k44+8444*k34*k44+1437*k44^2+4*k14*(-3760*k22+3136*k23+3741*k24+3283*k33+10224*k34+2475*k44))-8*k13^3*(26880*k14^3+771*k22^3+24260*k23^3+11036*k23^2*k24-140*k23*k24^2+2900*k24^3+13784*k23^2*k33+5744*k23*k24*k33-8664*k24^2*k33+287*k23*k33^2-14*k24*k33^2-868*k33^3+14120*k23^2*k34+31456*k23*k24*k34-140*k24^2*k34+5096*k23*k33*k34+5744*k24*k33*k34+287*k33^2*k34+14120*k23*k34^2+11036*k24*k34^2+13784*k33*k34^2+24260*k34^3+k22^2*(462*k23+501*k24-1870*k33-207*k34-19*k44)-23540*k23^2*k44+4472*k23*k24*k44-2636*k24^2*k44-7966*k23*k33*k44-694*k24*k33*k44-3110*k33^2*k44+2656*k23*k34*k44+1896*k24*k34*k44-5692*k33*k34*k44+9728*k34^2*k44-207*k23*k44^2+501*k24*k44^2-1870*k33*k44^2+462*k34*k44^2+771*k44^3+4*k14^2*(-6347*k22+3896*k23+3092*k24+3446*k33+11183*k34+3356*k44)+k22*(9728*k23^2-2636*k24^2-3110*k33^2-7966*k33*k34-23540*k34^2+k24*(-694*k33+4472*k34-548*k44)+8532*k33*k44+616*k34*k44-19*k44^2+4*k23*(474*k24-1423*k33+664*k34+154*k44))+k14*(-447*k22^2+13712*k23^2+2272*k24^2+5744*k24*k33-105*k33^2+14380*k24*k34+14944*k33*k34+44044*k34^2+k22*(2888*k23+3980*k24-7966*k33-30456*k34-2924*k44)+2768*k24*k44-5692*k33*k44+5448*k34*k44+1738*k44^2+4*k23*(10790*k24+1274*k33+7811*k34+979*k44)))-8*k12^3*(26880*k13^3+26880*k14^3-868*k22^3+287*k22^2*k23+13784*k22*k23^2+24260*k23^3+287*k22^2*k24+5096*k22*k23*k24+14120*k23^2*k24+13784*k22*k24^2+14120*k23*k24^2+24260*k24^3-3110*k22^2*k33-5692*k22*k23*k33+9728*k23^2*k33-7966*k22*k24*k33+2656*k23*k24*k33-23540*k24^2*k33-1870*k22*k33^2+462*k23*k33^2-207*k24*k33^2+771*k33^3-14*k22^2*k34+5744*k22*k23*k34+11036*k23^2*k34+5744*k22*k24*k34+31456*k23*k24*k34+11036*k24^2*k34-694*k22*k33*k34+1896*k23*k33*k34+4472*k24*k33*k34+501*k33^2*k34-8664*k22*k34^2-140*k23*k34^2-140*k24*k34^2-2636*k33*k34^2+2900*k34^3+4*k13^2*(4559*k14+3446*k22+11183*k23+3896*k24+3356*k33+3092*k34-6347*k44)-3110*k22^2*k44-7966*k22*k23*k44-23540*k23^2*k44-5692*k22*k24*k44+2656*k23*k24*k44+9728*k24^2*k44+8532*k22*k33*k44+616*k23*k33*k44+616*k24*k33*k44-19*k33^2*k44-694*k22*k34*k44+4472*k23*k34*k44+1896*k24*k34*k44-548*k33*k34*k44-2636*k34^2*k44-1870*k22*k44^2-207*k23*k44^2+462*k24*k44^2-19*k33*k44^2+501*k34*k44^2+771*k44^3+4*k14^2*(3446*k22+3896*k23+11183*k24-6347*k33+3092*k34+3356*k44)+k13*(18236*k14^2-105*k22^2+44044*k23^2+31244*k23*k24+13712*k24^2+5448*k23*k33+3916*k24*k33+1738*k33^2+14380*k23*k34+43160*k24*k34+2768*k33*k34+2272*k34^2+2*k22*(7472*k23+2548*k24-2846*k33+2872*k34-3983*k44)-30456*k23*k44+2888*k24*k44-2924*k33*k44+3980*k34*k44-447*k44^2+4*k14*(1274*k22+8157*k23+8157*k24+858*k33+9255*k34+858*k44))+k14*(-105*k22^2+13712*k23^2+44044*k24^2-30456*k24*k33-447*k33^2+14380*k24*k34+3980*k33*k34+2272*k34^2+2*k22*(2548*k23+7472*k24-3983*k33+2872*k34-2846*k44)+5448*k24*k44-2924*k33*k44+2768*k34*k44+1738*k44^2+4*k23*(7811*k24+722*k33+10790*k34+979*k44)))-2*k13^2*(99360*k14^4-1515*k22^4+75504*k23^4+41184*k23^3*k24+11472*k23^2*k24^2+16256*k23*k24^3+2304*k24^4+53696*k23^3*k33+6768*k23^2*k24*k33-49120*k23*k24^2*k33+5728*k24^3*k33-18824*k23^2*k33^2-25340*k23*k24*k33^2-38800*k24^2*k33^2-15400*k23*k33^3-5264*k24*k33^3-4382*k33^4+43440*k23^3*k34+85008*k23^2*k24*k34+29696*k23*k24^2*k34+16256*k24^3*k34-11840*k23^2*k33*k34-42736*k23*k24*k33*k34-49120*k24^2*k33*k34-19656*k23*k33^2*k34-25340*k24*k33^2*k34-15400*k33^3*k34+58368*k23^2*k34^2+85008*k23*k24*k34^2+11472*k24^2*k34^2-11840*k23*k33*k34^2+6768*k24*k33*k34^2-18824*k33^2*k34^2+43440*k23*k34^3+41184*k24*k34^3+53696*k33*k34^3+75504*k34^4-16*k14^3*(6347*k22-3092*k23-3896*k24-3356*k33-11183*k34-3446*k44)-77840*k23^3*k44+9712*k23^2*k24*k44+4544*k23*k24^2*k44-10544*k24^3*k44-36256*k23^2*k33*k44-30528*k23*k24*k33*k44-32704*k24^2*k33*k44+15396*k23*k33^2*k44-12240*k24*k33^2*k44-4748*k33^3*k44-20160*k23^2*k34*k44-23808*k23*k24*k34*k44-46432*k24^2*k34*k44-35816*k23*k33*k34*k44-34088*k24*k33*k34*k44-61420*k33^2*k34*k44+3152*k23*k34^2*k44+2528*k24*k34^2*k44-55512*k33*k34^2*k44+38912*k34^3*k44-6916*k23^2*k44^2+3408*k23*k24*k44^2-22352*k24^2*k44^2-5888*k23*k33*k44^2-7248*k24*k33*k44^2-15634*k33^2*k44^2-8116*k23*k34*k44^2-10156*k24*k34*k44^2-53472*k33*k34*k44^2-14844*k34^2*k44^2-240*k23*k44^3-7620*k24*k44^3-7272*k33*k44^3-8844*k34*k44^3-1515*k44^4-6*k22^3*(1474*k23+1270*k24+1212*k33+40*k34+143*k44)-8*k14^2*(1895*k22^2-2888*k23^2-2888*k24^2-846*k24*k33+2565*k33^2-5678*k24*k34+2594*k33*k34-23310*k34^2+2940*k24*k44+6939*k33*k44+2594*k34*k44+2565*k44^2-2*k23*(8298*k24-1470*k33+2839*k34+423*k44)+4*k22*(962*k23+962*k24+1133*k33+4546*k34+1133*k44))-2*k22^2*(7422*k23^2+11176*k24^2+7817*k33^2+2944*k33*k34+3458*k34^2+2*k23*(2539*k24+13368*k33+2029*k34-7279*k44)-11982*k33*k44+412*k34*k44+2924*k44^2+2*k24*(1812*k33-852*k34+5299*k44))-4*k14*(1540*k22^3-9732*k23^3-1988*k24^3+12280*k24^2*k33+6255*k24*k33^2+3990*k33^3+12060*k24^2*k34+9900*k24*k33*k34+18840*k33^2*k34-10696*k24*k34^2+5188*k33*k34^2-40880*k34^3-4*k23^2*(7651*k24-1470*k33+4802*k34-1609*k44)+19696*k24^2*k44+8522*k24*k33*k44+15509*k33^2*k44+11628*k24*k34*k44+51736*k33*k34*k44+6972*k34^2*k44+10263*k24*k44^2+13368*k33*k44^2+17374*k34*k44^2+3727*k44^3+k22^2*(2949*k23+6648*k24+1472*k33+1262*k34+3704*k44)+k23*(-4988*k24^2+5040*k33^2+3784*k33*k34-11444*k34^2+8238*k33*k44+8480*k34*k44+2279*k44^2-8*k24*(50*k33+2199*k34+14*k44))+k22*(-632*k23^2+11608*k24^2-4365*k33^2-9952*k33*k34+33320*k34^2-19382*k33*k44-17932*k34*k44-1239*k44^2+8*k24*(954*k33+690*k34+2263*k44)+k23*(5068*k24+8238*k33+6744*k34+4108*k44)))+2*k22*(19456*k23^3-5272*k24^3-2374*k33^3+7698*k33^2*k34-18128*k33*k34^2-38920*k34^3+28014*k33^2*k44+38764*k33*k34*k44+6752*k34^2*k44+11982*k33*k44^2+14558*k34*k44^2-429*k44^3-32*k24^2*(511*k33-71*k34+511*k44)+4*k23^2*(316*k24-6939*k33+394*k34+1688*k44)-2*k24*(3060*k33^2+7632*k33*k34-2428*k34^2+3000*k33*k44+4348*k34*k44+5299*k44^2)-2*k23*(11608*k24^2+15355*k33^2+8954*k33*k34+5040*k34^2-19382*k33*k44+4400*k34*k44+206*k44^2+k24*(8522*k33+5952*k34+4348*k44))))-2*k12^2*(99360*k13^4+99360*k14^4-4382*k22^4-15400*k22^3*k23-18824*k22^2*k23^2+53696*k22*k23^3+75504*k23^4-15400*k22^3*k24-19656*k22^2*k23*k24-11840*k22*k23^2*k24+43440*k23^3*k24-18824*k22^2*k24^2-11840*k22*k23*k24^2+58368*k23^2*k24^2+53696*k22*k24^3+43440*k23*k24^3+75504*k24^4-4748*k22^3*k33-61420*k22^2*k23*k33-55512*k22*k23^2*k33+38912*k23^3*k33+15396*k22^2*k24*k33-35816*k22*k23*k24*k33+3152*k23^2*k24*k33-36256*k22*k24^2*k33-20160*k23*k24^2*k33-77840*k24^3*k33-15634*k22^2*k33^2-53472*k22*k23*k33^2-14844*k23^2*k33^2-5888*k22*k24*k33^2-8116*k23*k24*k33^2-6916*k24^2*k33^2-7272*k22*k33^3-8844*k23*k33^3-240*k24*k33^3-1515*k33^4-5264*k22^3*k34-25340*k22^2*k23*k34+6768*k22*k23^2*k34+41184*k23^3*k34-25340*k22^2*k24*k34-42736*k22*k23*k24*k34+85008*k23^2*k24*k34+6768*k22*k24^2*k34+85008*k23*k24^2*k34+41184*k24^3*k34-12240*k22^2*k33*k34-34088*k22*k23*k33*k34+2528*k23^2*k33*k34-30528*k22*k24*k33*k34-23808*k23*k24*k33*k34+9712*k24^2*k33*k34-7248*k22*k33^2*k34-10156*k23*k33^2*k34+3408*k24*k33^2*k34-7620*k33^3*k34-38800*k22^2*k34^2-49120*k22*k23*k34^2+11472*k23^2*k34^2-49120*k22*k24*k34^2+29696*k23*k24*k34^2+11472*k24^2*k34^2-32704*k22*k33*k34^2-46432*k23*k33*k34^2+4544*k24*k33*k34^2-22352*k33^2*k34^2+5728*k22*k34^3+16256*k23*k34^3+16256*k24*k34^3-10544*k33*k34^3+2304*k34^4+16*k13^3*(4559*k14+3356*k22+11183*k23+3092*k24+3446*k33+3896*k34-6347*k44)-4748*k22^3*k44+15396*k22^2*k23*k44-36256*k22*k23^2*k44-77840*k23^3*k44-61420*k22^2*k24*k44-35816*k22*k23*k24*k44-20160*k23^2*k24*k44-55512*k22*k24^2*k44+3152*k23*k24^2*k44+38912*k24^3*k44+56028*k22^2*k33*k44+77528*k22*k23*k33*k44+13504*k23^2*k33*k44+77528*k22*k24*k33*k44-17600*k23*k24*k33*k44+13504*k24^2*k33*k44+23964*k22*k33^2*k44+29116*k23*k33^2*k44-824*k24*k33^2*k44-858*k33^3*k44-12240*k22^2*k34*k44-30528*k22*k23*k34*k44+9712*k23^2*k34*k44-34088*k22*k24*k34*k44-23808*k23*k24*k34*k44+2528*k24^2*k34*k44-12000*k22*k33*k34*k44-17392*k23*k33*k34*k44-17392*k24*k33*k34*k44-21196*k33^2*k34*k44-32704*k22*k34^2*k44+4544*k23*k34^2*k44-46432*k24*k34^2*k44-32704*k33*k34^2*k44-10544*k34^3*k44-15634*k22^2*k44^2-5888*k22*k23*k44^2-6916*k23^2*k44^2-53472*k22*k24*k44^2-8116*k23*k24*k44^2-14844*k24^2*k44^2+23964*k22*k33*k44^2-824*k23*k33*k44^2+29116*k24*k33*k44^2-5848*k33^2*k44^2-7248*k22*k34*k44^2+3408*k23*k34*k44^2-10156*k24*k34*k44^2-21196*k33*k34*k44^2-22352*k34^2*k44^2-7272*k22*k44^3-240*k23*k44^3-8844*k24*k44^3-858*k33*k44^3-7620*k34*k44^3-1515*k44^4+16*k14^3*(3356*k22+3092*k23+11183*k24-6347*k33+3896*k34+3446*k44)+8*k13^2*(13836*k14^2-2565*k22^2+23310*k23^2+5678*k23*k24+2888*k24^2-2594*k23*k33+846*k24*k33-2565*k33^2+5678*k23*k34+16596*k24*k34-2940*k33*k34+2888*k34^2-18184*k23*k44-3848*k24*k44-4532*k33*k44-3848*k34*k44-1895*k44^2-2*k14*(740*k22-3400*k23-6597*k24+740*k33-6597*k34+1578*k44)-k22*(2594*k23+2940*k24+6939*k33-846*k34+4532*k44))-8*k14^2*(2565*k22^2-2888*k23^2-23310*k24^2+18184*k24*k33+1895*k33^2-5678*k24*k34+3848*k33*k34-2888*k34^2+2594*k24*k44+4532*k33*k44+2940*k34*k44+2565*k44^2-2*k23*(2839*k24-1924*k33+8298*k34+423*k44)+k22*(2940*k23+2594*k24+4532*k33-846*k34+6939*k44))-4*k14*(3990*k22^3-9732*k23^3-40880*k24^3+33320*k24^2*k33+1262*k24*k33^2+1540*k33^3-10696*k24^2*k34+5520*k24*k33*k34+6648*k33^2*k34+12060*k24*k34^2+11608*k33*k34^2-1988*k34^3-4*k23^2*(4802*k24+158*k33+7651*k34-1609*k44)+6972*k24^2*k44-17932*k24*k33*k44+3704*k33^2*k44+11628*k24*k34*k44+18104*k33*k34*k44+19696*k34^2*k44+17374*k24*k44^2-1239*k33*k44^2+10263*k34*k44^2+3727*k44^3+k22^2*(5040*k23+18840*k24-4365*k33+6255*k34+15509*k44)+k23*(-11444*k24^2+2949*k33^2+5068*k33*k34-4988*k34^2+4108*k33*k44-112*k34*k44+2279*k44^2+8*k24*(843*k33-2199*k34+1060*k44))+2*k22*(2940*k23^2+2594*k24^2-4976*k24*k33+736*k33^2+4950*k24*k34+3816*k33*k34+6140*k34^2+25868*k24*k44-9691*k33*k44+4261*k34*k44+6684*k44^2+k23*(1892*k24+4119*k33-200*k34+4119*k44)))+4*k13*(18236*k14^3-3990*k22^3+40880*k23^3+11444*k23^2*k24+19208*k23*k24^2+9732*k24^3-6972*k23^2*k33-8480*k23*k24*k33-6436*k24^2*k33-17374*k23*k33^2-2279*k24*k33^2-3727*k33^3+10696*k23^2*k34+17592*k23*k24*k34+30604*k24^2*k34-11628*k23*k33*k34+112*k24*k33*k34-10263*k33^2*k34-12060*k23*k34^2+4988*k24*k34^2-19696*k33*k34^2+1988*k34^3-k22^2*(18840*k23+5040*k24+15509*k33+6255*k34-4365*k44)-33320*k23^2*k44-6744*k23*k24*k44+632*k24^2*k44+17932*k23*k33*k44-4108*k24*k33*k44+1239*k33^2*k44-5520*k23*k34*k44-5068*k24*k34*k44-18104*k33*k34*k44-11608*k34^2*k44-1262*k23*k44^2-2949*k24*k44^2-3704*k33*k44^2-6648*k34*k44^2-1540*k44^3-4*k14^2*(740*k22-6597*k23-3400*k24+1578*k33-6597*k34+740*k44)-2*k22*(2594*k23^2+2940*k24^2+6684*k33^2+4261*k33*k34+6140*k34^2+2*k23*(946*k24+12934*k33+2475*k34-2488*k44)-9691*k33*k44+3816*k34*k44+736*k44^2+k24*(4119*k33-200*k34+4119*k44))-k14*(5166*k22^2-12612*k23^2-12612*k24^2+5336*k24*k33+8571*k33^2-18356*k24*k34+22068*k33*k34-872*k34^2-4*k23*(10704*k24-2783*k33+4589*k34-1334*k44)+11132*k24*k44+15184*k33*k44+22068*k34*k44+8571*k44^2+2*k22*(1892*k23+1892*k24+4477*k33+5342*k34+4477*k44))))+2*k12*(-52528*k13^5-52528*k14^5+1190*k22^5+5866*k22^4*k23+16576*k22^3*k23^2-728*k22^2*k23^3-39600*k22*k23^4-37088*k23^5+5866*k22^4*k24+12264*k22^3*k23*k24+28820*k22^2*k23^2*k24-13728*k22*k23^3*k24-28944*k23^4*k24+16576*k22^3*k24^2+28820*k22^2*k23*k24^2+25248*k22*k23^2*k24^2-36944*k23^3*k24^2-728*k22^2*k24^3-13728*k22*k23*k24^3-36944*k23^2*k24^3-39600*k22*k24^4-28944*k23*k24^4-37088*k24^5+1085*k22^4*k33+29176*k22^3*k23*k33+61420*k22^2*k23^2*k33+22768*k22*k23^3*k33-33776*k23^4*k33-11884*k22^3*k24*k33+33800*k22^2*k23*k24*k33+35816*k22*k23^2*k24*k33-10624*k23^3*k24*k33-12460*k22^2*k24^2*k33+60736*k22*k23*k24^2*k33+20160*k23^2*k24^2*k33+11696*k22*k24^3*k33-5344*k23*k24^3*k33+37360*k24^4*k33+7622*k22^3*k33^2+44644*k22^2*k23*k33^2+62036*k22*k23^2*k33^2+5432*k23^3*k33^2+6228*k22^2*k24*k33^2+28404*k22*k23*k24*k33^2+11804*k23^2*k24*k33^2+14816*k22*k24^2*k33^2+27352*k23*k24^2*k33^2+1872*k24^3*k33^2+7566*k22^2*k33^3+27776*k22*k23*k33^3+15120*k23^2*k33^3+5020*k22*k24*k33^3+8088*k23*k24*k33^3+5096*k24^2*k33^3+3507*k22*k33^4+5614*k23*k33^4+2068*k24*k33^4+574*k33^5+1960*k22^4*k34+15320*k22^3*k23*k34+12004*k22^2*k23^2*k34-15664*k22*k23^3*k34-28944*k23^4*k34+15320*k22^3*k24*k34+72800*k22^2*k23*k24*k34+21344*k22*k23^2*k24*k34-67968*k23^3*k24*k34+12004*k22^2*k24^2*k34+21344*k22*k23*k24^2*k34-50336*k23^2*k24^2*k34-15664*k22*k24^3*k34-67968*k23*k24^3*k34-28944*k24^4*k34+6452*k22^3*k33*k34+31488*k22^2*k23*k33*k34+32952*k22*k23^2*k33*k34-11552*k23^3*k33*k34+30120*k22^2*k24*k33*k34+97776*k22*k23*k24*k33*k34+26976*k23^2*k24*k33*k34+16432*k22*k24^2*k33*k34+6656*k23*k24^2*k33*k34-10560*k24^3*k33*k34+7892*k22^2*k33^2*k34+31380*k22*k23*k33^2*k34+14900*k23^2*k33^2*k34+21676*k22*k24*k33^2*k34+43840*k23*k24*k33^2*k34+1728*k24^2*k33^2*k34+5684*k22*k33^3*k34+10812*k23*k33^3*k34+11960*k24*k33^3*k34+1568*k33^4*k34+15872*k22^3*k34^2+35944*k22^2*k23*k34^2+25744*k22*k23^2*k34^2-26624*k23^3*k34^2+35944*k22^2*k24*k34^2+11776*k22*k23*k24*k34^2-41520*k23^2*k24*k34^2+25744*k22*k24^2*k34^2-41520*k23*k24^2*k34^2-26624*k24^3*k34^2+21196*k22^2*k33*k34^2+72416*k22*k23*k33*k34^2+30784*k23^2*k33*k34^2+17392*k22*k24*k33*k34^2+22080*k23*k24*k33*k34^2-9712*k24^2*k33*k34^2+17792*k22*k33^2*k34^2+29520*k23*k33^2*k34^2+10184*k24*k33^2*k34^2+5504*k33^3*k34^2-1216*k22^2*k34^3-3568*k22*k23*k34^3-21408*k23^2*k34^3-3568*k22*k24*k34^3-23712*k23*k24*k34^3-21408*k24^2*k34^3+2192*k22*k33*k34^3-15920*k23*k33*k34^3-17888*k24*k33*k34^3-852*k33^2*k34^3-2816*k22*k34^4-31456*k23*k34^4-31456*k24*k34^4-9360*k33*k34^4-8528*k34^5-16*k13^4*(3234*k14+2475*k22+10224*k23+3741*k24+3283*k33+3136*k34-3760*k44)+1085*k22^4*k44-11884*k22^3*k23*k44-12460*k22^2*k23^2*k44+11696*k22*k23^3*k44+37360*k23^4*k44+29176*k22^3*k24*k44+33800*k22^2*k23*k24*k44+60736*k22*k23^2*k24*k44-5344*k23^3*k24*k44+61420*k22^2*k24^2*k44+35816*k22*k23*k24^2*k44+20160*k23^2*k24^2*k44+22768*k22*k24^3*k44-10624*k23*k24^3*k44-33776*k24^4*k44-24572*k22^3*k33*k44-58272*k22^2*k23*k33*k44-77528*k22*k23^2*k33*k44-2464*k23^3*k33*k44-58272*k22^2*k24*k33*k44+36384*k22*k23*k24*k33*k44+17600*k23^2*k24*k33*k44-77528*k22*k24^2*k33*k44+17600*k23*k24^2*k33*k44-2464*k24^3*k33*k44-18468*k22^2*k33^2*k44-60448*k22*k23*k33^2*k44-34596*k23^2*k33^2*k44+2304*k22*k24*k33^2*k44+15232*k23*k24*k33^2*k44+824*k24^2*k33^2*k44-9940*k22*k33^3*k44-13704*k23*k33^3*k44+6416*k24*k33^3*k44-1535*k33^4*k44+6452*k22^3*k34*k44+30120*k22^2*k23*k34*k44+16432*k22*k23^2*k34*k44-10560*k23^3*k34*k44+31488*k22^2*k24*k34*k44+97776*k22*k23*k24*k34*k44+6656*k23^2*k24*k34*k44+32952*k22*k24^2*k34*k44+26976*k23*k24^2*k34*k44-11552*k24^3*k34*k44+9608*k22^2*k33*k34*k44+34688*k22*k23*k33*k34*k44+16432*k23^2*k33*k34*k44+34688*k22*k24*k33*k34*k44+60448*k23*k24*k33*k34*k44+16432*k24^2*k33*k34*k44+9608*k22*k33^2*k34*k44+30120*k23*k33^2*k34*k44+28900*k24*k33^2*k34*k44+6452*k33^3*k34*k44+21196*k22^2*k34^2*k44+17392*k22*k23*k34^2*k44-9712*k23^2*k34^2*k44+72416*k22*k24*k34^2*k44+22080*k23*k24*k34^2*k44+30784*k24^2*k34^2*k44+12000*k22*k33*k34^2*k44+30528*k23*k33*k34^2*k44+30528*k24*k33*k34^2*k44+12240*k33^2*k34^2*k44+2192*k22*k34^3*k44-17888*k23*k34^3*k44-15920*k24*k34^3*k44+2776*k33*k34^3*k44-9360*k34^4*k44+7622*k22^3*k44^2+6228*k22^2*k23*k44^2+14816*k22*k23^2*k44^2+1872*k23^3*k44^2+44644*k22^2*k24*k44^2+28404*k22*k23*k24*k44^2+27352*k23^2*k24*k44^2+62036*k22*k24^2*k44^2+11804*k23*k24^2*k44^2+5432*k24^3*k44^2-18468*k22^2*k33*k44^2+2304*k22*k23*k33*k44^2+824*k23^2*k33*k44^2-60448*k22*k24*k33*k44^2+15232*k23*k24*k33*k44^2-34596*k24^2*k33*k44^2+248*k22*k33^2*k44^2+5204*k23*k33^2*k44^2+5204*k24*k33^2*k44^2+1474*k33^3*k44^2+7892*k22^2*k34*k44^2+21676*k22*k23*k34*k44^2+1728*k23^2*k34*k44^2+31380*k22*k24*k34*k44^2+43840*k23*k24*k34*k44^2+14900*k24^2*k34*k44^2+9608*k22*k33*k34*k44^2+28900*k23*k33*k34*k44^2+30120*k24*k33*k34*k44^2+9112*k33^2*k34*k44^2+17792*k22*k34^2*k44^2+10184*k23*k34^2*k44^2+29520*k24*k34^2*k44^2+12240*k33*k34^2*k44^2-852*k34^3*k44^2+7566*k22^2*k44^3+5020*k22*k23*k44^3+5096*k23^2*k44^3+27776*k22*k24*k44^3+8088*k23*k24*k44^3+15120*k24^2*k44^3-9940*k22*k33*k44^3+6416*k23*k33*k44^3-13704*k24*k33*k44^3+1474*k33^2*k44^3+5684*k22*k34*k44^3+11960*k23*k34*k44^3+10812*k24*k34*k44^3+6452*k33*k34*k44^3+5504*k34^2*k44^3+3507*k22*k44^4+2068*k23*k44^4+5614*k24*k44^4-1535*k33*k44^4+1568*k34*k44^4+574*k44^5-16*k14^4*(2475*k22+3741*k23+10224*k24-3760*k33+3136*k34+3283*k44)-4*k13^3*(18236*k14^2+1738*k22^2+44044*k23^2+14380*k23*k24+2272*k24^2+14944*k23*k33+5744*k24*k33-105*k33^2+31244*k23*k34+43160*k24*k34+5096*k33*k34+13712*k34^2+4*k22*(1362*k23+692*k24-1423*k33+979*k34-731*k44)-30456*k23*k44+3980*k24*k44-7966*k33*k44+2888*k34*k44-447*k44^2+4*k14*(858*k22+8157*k23+9255*k24+1274*k33+8157*k34+858*k44))-4*k14^3*(1738*k22^2+2272*k23^2+44044*k24^2-30456*k24*k33-447*k33^2+31244*k24*k34+2888*k33*k34+13712*k34^2+4*k22*(692*k23+1362*k24-731*k33+979*k34-1423*k44)+14944*k24*k44-7966*k33*k44+5096*k34*k44-105*k44^2+4*k23*(3595*k24+995*k33+10790*k34+1436*k44))+4*k14^2*(3727*k22^3-1988*k23^3-40880*k24^3+33320*k24^2*k33+1262*k24*k33^2+1540*k33^3-11444*k24^2*k34+6744*k24*k33*k34+2949*k33^2*k34-19208*k24*k34^2-632*k33*k34^2-9732*k34^3+5188*k24^2*k44-9952*k24*k33*k44+1472*k33^2*k44+3784*k24*k34*k44+8238*k33*k34*k44+5880*k34^2*k44+18840*k24*k44^2-4365*k33*k44^2+5040*k34*k44^2+3990*k44^3+4*k23^2*(3015*k24+2902*k33-1247*k34+3070*k44)+k22^2*(10263*k23+17374*k24-1239*k33+2279*k34+13368*k44)+k23*(-10696*k24^2+6648*k33^2+5068*k33*k34-30604*k34^2+7632*k33*k44-400*k34*k44+6255*k44^2+12*k24*(460*k33-1466*k34+825*k44))+k22*(19696*k23^2+6972*k24^2-17932*k24*k33+3704*k33^2+8480*k24*k34+4108*k33*k34+6436*k34^2+51736*k24*k44-19382*k33*k44+8238*k34*k44+15509*k44^2+2*k23*(5814*k24+9052*k33-56*k34+4261*k44)))-4*k13^2*(18236*k14^3-3727*k22^3+40880*k23^3+10696*k23^2*k24-12060*k23*k24^2+1988*k24^3-5188*k23^2*k33-9900*k23*k24*k33-12280*k24^2*k33-18840*k23*k33^2-6255*k24*k33^2-3990*k33^3+11444*k23^2*k34+17592*k23*k24*k34+4988*k24^2*k34-3784*k23*k33*k34+400*k24*k33*k34-5040*k33^2*k34+19208*k23*k34^2+30604*k24*k34^2-5880*k33*k34^2+9732*k34^3-k22^2*(17374*k23+10263*k24+13368*k33+2279*k34-1239*k44)-33320*k23^2*k44-5520*k23*k24*k44-11608*k24^2*k44+9952*k23*k33*k44-7632*k24*k33*k44+4365*k33^2*k44-6744*k23*k34*k44-5068*k24*k34*k44-8238*k33*k34*k44+632*k34^2*k44-1262*k23*k44^2-6648*k24*k44^2-1472*k33*k44^2-2949*k34*k44^2-1540*k44^3-4*k14^2*(1578*k22-6597*k23-6597*k24+740*k33-3400*k34+740*k44)-k14*(8571*k22^2-12612*k23^2-872*k24^2+10684*k24*k33+5166*k33^2-18356*k24*k34+3784*k33*k34-12612*k34^2-4*k23*(4589*k24-946*k33+10704*k34-1334*k44)+22068*k24*k44+8954*k33*k44+11132*k34*k44+8571*k44^2+2*k22*(5566*k23+11034*k24+4477*k33+2668*k34+7592*k44))-k22*(6972*k23^2+19696*k24^2+15509*k33^2+8238*k33*k34+6436*k34^2+4*k23*(2907*k24+12934*k33+2120*k34-4483*k44)-19382*k33*k44+4108*k34*k44+3704*k44^2+2*k24*(4261*k33-56*k34+9052*k44)))-4*k13*(12936*k14^4-1435*k22^4+28376*k23^4+12724*k23^3*k24+364*k23^2*k24^2+20228*k23*k24^3+6324*k24^4+5448*k23^3*k33-8480*k23^2*k24*k33-28772*k23*k24^2*k33+892*k24^3*k33-20274*k23^2*k33^2-12289*k23*k24*k33^2-8290*k24^2*k33^2-10936*k23*k33^3-3798*k24*k33^3-1435*k33^4+12724*k23^3*k34+13320*k23^2*k24*k34+1388*k23*k24^2*k34+22416*k24^3*k34-11132*k23^2*k33*k34-40664*k23*k24*k33*k34-4200*k24^2*k33*k34-14051*k23*k33^2*k34-15106*k24*k33^2*k34-3024*k33^3*k34+364*k23^2*k34^2+1388*k23*k24*k34^2+6536*k24^2*k34^2-22068*k23*k33*k34^2+112*k24*k33*k34^2-8287*k33^2*k34^2+20228*k23*k34^3+22416*k24*k34^3+2768*k33*k34^3+6324*k34^4-k22^3*(10936*k23+3024*k24+6944*k33+3798*k34-3029*k44)-23924*k23^3*k44-1664*k23^2*k24*k44-5952*k23*k24^2*k44+1896*k24^3*k44+17932*k23^2*k33*k44-15112*k23*k24*k33*k44-4348*k24^2*k33*k44+18996*k23*k33^2*k44-7225*k24*k33^2*k44+3029*k33^3*k44-1664*k23^2*k34*k44-27040*k23*k24*k34*k44-5068*k24^2*k34*k44-24444*k23*k33*k34*k44-24724*k24*k33*k34*k44-7872*k33^2*k34*k44-5952*k23*k34^2*k44-5068*k24*k34^2*k44-8522*k33*k34^2*k44+1896*k34^3*k44+552*k23^2*k44^2-11846*k23*k24*k44^2-3805*k24^2*k44^2-3118*k23*k33*k44^2-5419*k24*k33*k44^2-1317*k33^2*k44^2-11846*k23*k34*k44^2-11460*k24*k34*k44^2-7201*k33*k34*k44^2-3805*k34^2*k44^2-3522*k23*k44^3-2155*k24*k44^3-1255*k33*k44^3-2155*k34*k44^3-364*k44^4+4*k14^3*(858*k22+9255*k23+8157*k24+858*k33+8157*k34+1274*k44)-k14^2*(8571*k22^2-872*k23^2-12612*k24^2+5336*k24*k33+8571*k33^2-42816*k24*k34+11132*k33*k34-12612*k34^2-4*k23*(4589*k24-5517*k33+4589*k34-2671*k44)+3784*k24*k44+8954*k33*k44+3784*k34*k44+5166*k44^2+2*k22*(11034*k23+5566*k24+7592*k33+2668*k34+4477*k44))-k22^2*(20274*k23^2+8287*k24^2+10688*k33^2+7201*k33*k34+8290*k34^2+k23*(14051*k24+40562*k33+12289*k34-18996*k44)-15112*k33*k44+7225*k34*k44+1317*k44^2+k24*(7845*k33+15106*k34+7872*k44))+k22*(5448*k23^3+2768*k24^3-6944*k33^3-7845*k33^2*k34-18104*k33*k34^2+892*k34^3-4*k23^2*(2783*k24+12934*k33+2120*k34-4483*k44)+15112*k33^2*k44-8672*k33*k34*k44-4348*k34^2*k44-576*k33*k44^2-5419*k34*k44^2-1255*k44^3-2*k24^2*(9052*k33-56*k34+4261*k44)-k24*(7201*k33^2+24724*k33*k34+4200*k34^2+8672*k33*k44+24724*k34*k44+7201*k44^2)-2*k23*(11034*k24^2+20281*k33^2+14129*k33*k34+14386*k34^2-26991*k33*k44+7556*k34*k44+1559*k44^2+k24*(14129*k33+20332*k34+12222*k44)))-k14*(2982*k22^3-9940*k23^3-9940*k24^3+2944*k24^2*k33+19496*k24*k33^2+2982*k33^3-21876*k24^2*k34+40664*k24*k33*k34+12901*k33^2*k34-21876*k24*k34^2+11628*k33*k34^2-9940*k34^3-4*k23^2*(5469*k24-2907*k33+5469*k34-736*k44)+11628*k24^2*k44+24444*k24*k33*k44+7101*k33^2*k44+37792*k24*k34*k44+28258*k33*k34*k44+11628*k34^2*k44+12901*k24*k44^2+7101*k33*k44^2+12901*k34*k44^2+2982*k44^3+k22^2*(12901*k23+12901*k24+7101*k33+19496*k34+7101*k44)+k23*(-21876*k24^2+12901*k33^2+37792*k33*k34-21876*k34^2+24444*k33*k44+40664*k34*k44+19496*k44^2+8*k24*(5083*k33+4275*k34+5083*k44))+k22*(11628*k23^2+11628*k24^2+24444*k24*k33+7101*k33^2+40664*k24*k34+24444*k33*k34+2944*k34^2+28258*k24*k44+9096*k33*k44+24444*k34*k44+7101*k44^2+k23*(37792*k24+28258*k33+40664*k34+24444*k44))))+4*k14*(1435*k22^4-6324*k23^4-28376*k24^4+23924*k24^3*k33-552*k24^2*k33^2+3522*k24*k33^3+364*k33^4-12724*k24^3*k34+1664*k24^2*k33*k34+11846*k24*k33^2*k34+2155*k33^3*k34-364*k24^2*k34^2+5952*k24*k33*k34^2+3805*k33^2*k34^2-20228*k24*k34^3-1896*k33*k34^3-6324*k34^4-5448*k24^3*k44-17932*k24^2*k33*k44+3118*k24*k33^2*k44+1255*k33^3*k44+11132*k24^2*k34*k44+24444*k24*k33*k34*k44+7201*k33^2*k34*k44+22068*k24*k34^2*k44+8522*k33*k34^2*k44-2768*k34^3*k44+20274*k24^2*k44^2-18996*k24*k33*k44^2+1317*k33^2*k44^2+14051*k24*k34*k44^2+7872*k33*k34*k44^2+8287*k34^2*k44^2+10936*k24*k44^3-3029*k33*k44^3+3024*k34*k44^3+1435*k44^4-4*k23^3*(5057*k24+474*k33+5604*k34+223*k44)+k22^3*(3024*k23+10936*k24-3029*k33+3798*k34+6944*k44)+k23^2*(-364*k24^2+3805*k33^2+5068*k33*k34-6536*k34^2+4348*k33*k44+4200*k34*k44+8290*k44^2+4*k24*(1488*k33-347*k34+7193*k44))+k22^2*(8287*k23^2+20274*k24^2+1317*k33^2+7225*k33*k34+8290*k34^2-15112*k33*k44+7201*k34*k44+10688*k44^2+k23*(14051*k24+7872*k33+15106*k34+7845*k44)+k24*(-18996*k33+12289*k34+40562*k44))+k23*(-12724*k24^3+2155*k33^3-22416*k34^3-112*k34^2*k44+15106*k34*k44^2+3798*k44^3+8*k24^2*(208*k33-1665*k34+1060*k44)+k33^2*(11460*k34+5419*k44)+k33*(5068*k34^2+24724*k34*k44+7225*k44^2)+k24*(11846*k33^2-1388*k34^2+40664*k34*k44+12289*k44^2+8*k33*(3380*k34+1889*k44)))+k22*(-2768*k23^3-5448*k24^3+1255*k33^3+5419*k33^2*k34+4348*k33*k34^2-892*k34^3+576*k33^2*k44+8672*k33*k34*k44+18104*k34^2*k44-15112*k33*k44^2+7845*k34*k44^2+6944*k44^3+2*k23^2*(11034*k24+4261*k33-56*k34+9052*k44)+k24^2*(-17932*k33+8480*k34+51736*k44)+2*k24*(1559*k33^2+7556*k33*k34+14386*k34^2-26991*k33*k44+14129*k34*k44+20281*k44^2)+k23*(11132*k24^2+7201*k33^2+24724*k33*k34+4200*k34^2+8672*k33*k44+24724*k34*k44+7201*k44^2+k24*(24444*k33+40664*k34+28258*k44)))))+2*k13*(-52528*k14^5+574*k22^5-37088*k23^5-28944*k23^4*k24-26624*k23^3*k24^2-21408*k23^2*k24^3-31456*k23*k24^4-8528*k24^5-39600*k23^4*k33-15664*k23^3*k24*k33+25744*k23^2*k24^2*k33-3568*k23*k24^3*k33-2816*k24^4*k33-728*k23^3*k33^2+12004*k23^2*k24*k33^2+35944*k23*k24^2*k33^2-1216*k24^3*k33^2+16576*k23^2*k33^3+15320*k23*k24*k33^3+15872*k24^2*k33^3+5866*k23*k33^4+1960*k24*k33^4+1190*k33^5-28944*k23^4*k34-67968*k23^3*k24*k34-41520*k23^2*k24^2*k34-23712*k23*k24^3*k34-31456*k24^4*k34-13728*k23^3*k33*k34+21344*k23^2*k24*k33*k34+11776*k23*k24^2*k33*k34-3568*k24^3*k33*k34+28820*k23^2*k33^2*k34+72800*k23*k24*k33^2*k34+35944*k24^2*k33^2*k34+12264*k23*k33^3*k34+15320*k24*k33^3*k34+5866*k33^4*k34-36944*k23^3*k34^2-50336*k23^2*k24*k34^2-41520*k23*k24^2*k34^2-21408*k24^3*k34^2+25248*k23^2*k33*k34^2+21344*k23*k24*k33*k34^2+25744*k24^2*k33*k34^2+28820*k23*k33^2*k34^2+12004*k24*k33^2*k34^2+16576*k33^3*k34^2-36944*k23^2*k34^3-67968*k23*k24*k34^3-26624*k24^2*k34^3-13728*k23*k33*k34^3-15664*k24*k33*k34^3-728*k33^2*k34^3-28944*k23*k34^4-28944*k24*k34^4-39600*k33*k34^4-37088*k34^5+16*k14^4*(3760*k22-3741*k23-3136*k24-2475*k33-10224*k34-3283*k44)+k22^4*(5614*k23+1568*k24+3507*k33+2068*k34-1535*k44)+37360*k23^4*k44-10560*k23^3*k24*k44-9712*k23^2*k24^2*k44-17888*k23*k24^3*k44-9360*k24^4*k44+11696*k23^3*k33*k44+16432*k23^2*k24*k33*k44+17392*k23*k24^2*k33*k44+2192*k24^3*k33*k44-12460*k23^2*k33^2*k44+30120*k23*k24*k33^2*k44+21196*k24^2*k33^2*k44-11884*k23*k33^3*k44+6452*k24*k33^3*k44+1085*k33^4*k44-5344*k23^3*k34*k44+6656*k23^2*k24*k34*k44+22080*k23*k24^2*k34*k44-15920*k24^3*k34*k44+60736*k23^2*k33*k34*k44+97776*k23*k24*k33*k34*k44+72416*k24^2*k33*k34*k44+33800*k23*k33^2*k34*k44+31488*k24*k33^2*k34*k44+29176*k33^3*k34*k44+20160*k23^2*k34^2*k44+26976*k23*k24*k34^2*k44+30784*k24^2*k34^2*k44+35816*k23*k33*k34^2*k44+32952*k24*k33*k34^2*k44+61420*k33^2*k34^2*k44-10624*k23*k34^3*k44-11552*k24*k34^3*k44+22768*k33*k34^3*k44-33776*k34^4*k44+1872*k23^3*k44^2+1728*k23^2*k24*k44^2+10184*k23*k24^2*k44^2-852*k24^3*k44^2+14816*k23^2*k33*k44^2+21676*k23*k24*k33*k44^2+17792*k24^2*k33*k44^2+6228*k23*k33^2*k44^2+7892*k24*k33^2*k44^2+7622*k33^3*k44^2+27352*k23^2*k34*k44^2+43840*k23*k24*k34*k44^2+29520*k24^2*k34*k44^2+28404*k23*k33*k34*k44^2+31380*k24*k33*k34*k44^2+44644*k33^2*k34*k44^2+11804*k23*k34^2*k44^2+14900*k24*k34^2*k44^2+62036*k33*k34^2*k44^2+5432*k34^3*k44^2+5096*k23^2*k44^3+11960*k23*k24*k44^3+5504*k24^2*k44^3+5020*k23*k33*k44^3+5684*k24*k33*k44^3+7566*k33^2*k44^3+8088*k23*k34*k44^3+10812*k24*k34*k44^3+27776*k33*k34*k44^3+15120*k34^2*k44^3+2068*k23*k44^4+1568*k24*k44^4+3507*k33*k44^4+5614*k34*k44^4+574*k44^5+2*k22^3*(7560*k23^2+2752*k24^2+3783*k33^2+2510*k33*k34+2548*k34^2+2*k23*(2703*k24+6944*k33+2022*k34-3426*k44)-4970*k33*k44+3208*k34*k44+737*k44^2+k24*(2842*k33+5980*k34+3226*k44))+4*k14^3*(447*k22^2-2272*k23^2-13712*k24^2-3916*k24*k33-1738*k33^2-31244*k24*k34-5448*k33*k34-44044*k34^2-5096*k24*k44+5692*k33*k44-14944*k34*k44+105*k44^2-4*k23*(10790*k24+692*k33+3595*k34+1436*k44)+k22*(-3980*k23-2888*k24+2924*k33+30456*k34+7966*k44))+2*k22^2*(2716*k23^3-426*k24^3+3811*k33^3+3114*k33^2*k34+7408*k33*k34^2+936*k34^3+2*k23^2*(3725*k24+15509*k33+2951*k34-8649*k44)-9234*k33^2*k44+1152*k33*k34*k44+412*k34^2*k44+124*k33*k44^2+2602*k34*k44^2+737*k44^3+k24^2*(8896*k33+5092*k34+6120*k44)+2*k24*(1973*k33^2+5419*k33*k34+432*k34^2+2402*k33*k44+7225*k34*k44+2278*k44^2)+2*k23*(7380*k24^2+11161*k33^2+7101*k33*k34+6838*k34^2-15112*k33*k44+3808*k34*k44+1301*k44^2+5*k24*(1569*k33+2192*k34+1506*k44)))+4*k14^2*(1540*k22^3-1988*k23^3-9732*k24^3+6436*k24^2*k33+2279*k24*k33^2+3727*k33^3-19208*k24^2*k34+8480*k24*k33*k34+17374*k33^2*k34-11444*k24*k34^2+6972*k33*k34^2-40880*k34^3+5880*k24^2*k44+8238*k24*k33*k44+13368*k33^2*k44+3784*k24*k34*k44+51736*k33*k34*k44+5188*k34^2*k44+5040*k24*k44^2+15509*k33*k44^2+18840*k34*k44^2+3990*k44^3+k22^2*(6648*k23+2949*k24+3704*k33+1262*k34+1472*k44)+4*k23^2*(-1247*k24+4924*k33+3015*k34+3070*k44)+k23*(-30604*k24^2+10263*k33^2+11628*k33*k34-10696*k34^2+8522*k33*k44+9900*k34*k44+6255*k44^2-8*k24*(14*k33+2199*k34+50*k44))+k22*(11608*k23^2-632*k24^2+4108*k24*k33-1239*k33^2+6744*k24*k34-17932*k33*k34+33320*k34^2+8238*k24*k44-19382*k33*k44-9952*k34*k44-4365*k44^2+4*k23*(1267*k24+4526*k33+1380*k34+1908*k44)))+4*k14*(364*k22^4-6324*k23^4-6324*k24^4-892*k24^3*k33+8290*k24^2*k33^2+3798*k24*k33^3+1435*k33^4-20228*k24^3*k34+28772*k24^2*k33*k34+12289*k24*k33^2*k34+10936*k33^3*k34-364*k24^2*k34^2+8480*k24*k33*k34^2+20274*k33^2*k34^2-12724*k24*k34^3-5448*k33*k34^3-28376*k34^4-2768*k24^3*k44+18104*k24^2*k33*k44+7201*k24*k33^2*k44+6944*k33^3*k44+22068*k24^2*k34*k44+28258*k24*k33*k34*k44+40562*k33^2*k34*k44+11132*k24*k34^2*k44+51736*k33*k34^2*k44-5448*k34^3*k44+8287*k24^2*k44^2+7845*k24*k33*k44^2+10688*k33^2*k44^2+14051*k24*k34*k44^2+40562*k33*k34*k44^2+20274*k34^2*k44^2+3024*k24*k44^3+6944*k33*k44^3+10936*k34*k44^3+1435*k44^4-4*k23^3*(5604*k24+692*k33+5057*k34+223*k44)+k22^3*(2155*k23+2155*k24+1255*k33+3522*k34+1255*k44)+k23^2*(-6536*k24^2+8287*k33^2-364*k34^2-4*k24*(28*k33+347*k34-1050*k44)+28772*k34*k44+8290*k44^2+4*k33*(5517*k34+4526*k44))+k22^2*(3805*k23^2+3805*k24^2+1317*k33^2+3118*k33*k34-552*k34^2+576*k33*k44+3118*k34*k44+1317*k44^2+k23*(11460*k24+7201*k33+11846*k34+5419*k44)+k24*(5419*k33+11846*k34+7201*k44))+k23*(-22416*k24^3+3024*k33^3-12724*k34^3+4*k24^2*(1050*k33-347*k34-28*k44)+8480*k34^2*k44+12289*k34*k44^2+3798*k44^3+k33^2*(14051*k34+7845*k44)+k33*(11132*k34^2+28258*k34*k44+7201*k44^2)+2*k24*(7553*k33^2+20332*k33*k34-6660*k34^2+12362*k33*k44+20332*k34*k44+7553*k44^2))+k22*(-1896*k23^3-1896*k24^3-3029*k33^3-18996*k33^2*k34-17932*k33*k34^2+23924*k34^3-15112*k33^2*k44-53982*k33*k34*k44-17932*k34^2*k44-15112*k33*k44^2-18996*k34*k44^2-3029*k44^3+k23^2*(5068*k24+8522*k33+5952*k34+4348*k44)+k24^2*(4348*k33+5952*k34+8522*k44)+k24*(7225*k33^2+15112*k33*k34+1664*k34^2+8672*k33*k44+24444*k34*k44+7872*k44^2)+k23*(5068*k24^2+7872*k33^2+24444*k33*k34+1664*k34^2+8672*k33*k44+15112*k34*k44+7225*k44^2+4*k24*(6181*k33+6760*k34+6181*k44))))+k22*(-33776*k23^4-9360*k24^4+1085*k33^4-11884*k33^3*k34-12460*k33^2*k34^2+11696*k33*k34^3+37360*k34^4-24572*k33^3*k44-58272*k33^2*k34*k44-77528*k33*k34^2*k44-2464*k34^3*k44-18468*k33^2*k44^2-60448*k33*k34*k44^2-34596*k34^2*k44^2-9940*k33*k44^3-13704*k34*k44^3-1535*k44^4-16*k23^3*(722*k24-1423*k33+664*k34+154*k44)+8*k24^3*(274*k33-2236*k34+347*k44)+4*k24^2*(5299*k33^2+4348*k33*k34-2428*k34^2+3000*k33*k44+7632*k34*k44+3060*k44^2)+4*k23^2*(7696*k24^2+15355*k33^2+8954*k33*k34+5040*k34^2-19382*k33*k44+4400*k34*k44+206*k44^2+k24*(8238*k33+6744*k34+4108*k44))+4*k24*(1613*k33^3-2640*k34^3+4108*k34^2*k44+7530*k34*k44^2+1613*k44^3+k33^2*(7530*k34+2402*k44)+k33*(4108*k34^2+8672*k34*k44+2402*k44^2))+4*k23*(-3980*k24^3+8*k24^2*(2263*k33+690*k34+954*k44)+k24*(7872*k33^2+24444*k33*k34+1664*k34^2+8672*k33*k44+15112*k34*k44+7225*k44^2)+2*(3647*k33^3-668*k34^3+k33^2*(4225*k34-7284*k44)+2200*k34^2*k44+1904*k34*k44^2+802*k44^3+4*k33*(1898*k34^2+1137*k34*k44+72*k44^2))))))-2*k12*(28224*k13^6+28224*k14^6+1330*k22^4*k23^2+11396*k22^3*k23^3+36680*k22^2*k23^4+52528*k22*k23^5+28224*k23^6+3640*k22^3*k23^2*k24+23744*k22^2*k23^3*k24+51744*k22*k23^4*k24+37632*k23^5*k24+1330*k22^4*k24^2+3640*k22^3*k23*k24^2+26488*k22^2*k23^2*k24^2+72944*k22*k23^3*k24^2+73344*k23^4*k24^2+11396*k22^3*k24^3+23744*k22^2*k23*k24^3+72944*k22*k23^2*k24^3+60096*k23^3*k24^3+36680*k22^2*k24^4+51744*k22*k23*k24^4+73344*k23^2*k24^4+52528*k22*k24^5+37632*k23*k24^5+28224*k24^6-630*k22^5*k33-5866*k22^4*k23*k33-15400*k22^3*k23^2*k33+1148*k22^2*k23^3*k33+52528*k22*k23^4*k33+50960*k23^5*k33-1680*k22^4*k24*k33-12264*k22^3*k23*k24*k33-19656*k22^2*k23^2*k24*k33+20384*k22*k23^3*k24*k33+48608*k23^4*k24*k33-10696*k22^3*k24^2*k33-28820*k22^2*k23*k24^2*k33-11840*k22*k23^2*k24^2*k33+56480*k23^3*k24^2*k33-32100*k22^2*k24^3*k33+13728*k22*k23*k24^3*k33+43440*k23^2*k24^3*k33-60160*k22*k24^4*k33+28944*k23*k24^4*k33-41200*k24^5*k33-2240*k22^4*k33^2-16436*k22^3*k23*k33^2-32508*k22^2*k23^2*k33^2-420*k22*k23^3*k33^2+33768*k23^4*k33^2-4368*k22^3*k24*k33^2-23016*k22^2*k23*k24*k33^2-20664*k22*k23^2*k24*k33^2+19488*k23^3*k24*k33^2-11844*k22^2*k24^2*k33^2-34284*k22*k23*k24^2*k33^2+4824*k23^2*k24^2*k33^2-1788*k22*k24^3*k33^2+15264*k23*k24^3*k33^2+1504*k24^4*k33^2-3164*k22^3*k33^3-16240*k22^2*k23*k33^3-15960*k22*k23^2*k33^3+9380*k23^3*k33^3-4144*k22^2*k24*k33^3-11928*k22*k23*k24*k33^3+1736*k23^2*k24*k33^3-6160*k22*k24^2*k33^3-3292*k23*k24^2*k33^3+4596*k24^3*k33^3-2128*k22^2*k33^4-5740*k22*k23*k33^4+714*k23^2*k33^4-1456*k22*k24*k33^4-280*k23*k24*k33^4-234*k24^2*k33^4-574*k22*k33^5-70*k23*k33^5-140*k22^4*k23*k34+2688*k22^3*k23^2*k34+21616*k22^2*k23^3*k34+50176*k22*k23^4*k34+37632*k23^5*k34-140*k22^4*k24*k34+2436*k22^3*k23*k24*k34+28712*k22^2*k23^2*k24*k34+130512*k22*k23^3*k24*k34+144224*k23^4*k24*k34+2688*k22^3*k24^2*k34+28712*k22^2*k23*k24^2*k34+54400*k22*k23^2*k24^2*k34+111072*k23^3*k24^2*k34+21616*k22^2*k24^3*k34+130512*k22*k23*k24^3*k34+111072*k23^2*k24^3*k34+50176*k22*k24^4*k34+144224*k23*k24^4*k34+37632*k24^5*k34-1568*k22^4*k33*k34-12096*k22^3*k23*k33*k34-20160*k22^2*k23^2*k33*k34+20384*k22*k23^3*k33*k34+50176*k23^4*k33*k34-10812*k22^3*k24*k33*k34-56204*k22^2*k23*k24*k33*k34-15136*k22*k23^2*k24*k33*k34+124976*k23^3*k24*k33*k34-14900*k22^2*k24^2*k33*k34-44528*k22*k23*k24^2*k33*k34+45776*k23^2*k24^2*k33*k34+11552*k22*k24^3*k33*k34+50896*k23*k24^3*k33*k34+28944*k24^4*k33*k34-4256*k22^3*k33^2*k34-23016*k22^2*k23*k33^2*k34-20160*k22*k23^2*k33^2*k34+21616*k23^3*k33^2*k34-17660*k22^2*k24*k33^2*k34-51604*k22*k23*k24*k33^2*k34+27048*k23^2*k24*k33^2*k34-11796*k22*k24^2*k33^2*k34+7304*k23*k24^2*k33^2*k34+14448*k24^3*k33^2*k34-4256*k22^2*k33^3*k34-12096*k22*k23*k33^3*k34+2688*k23^2*k33^3*k34-8620*k22*k24*k33^3*k34+412*k23*k24*k33^3*k34+5100*k24^2*k33^3*k34-1568*k22*k33^4*k34-140*k23*k33^4*k34+420*k24*k33^4*k34-2338*k22^4*k34^2-4428*k22^3*k23*k34^2+2568*k22^2*k23^2*k34^2+54848*k22*k23^3*k34^2+71424*k23^4*k34^2-4428*k22^3*k24*k34^2+10856*k22^2*k23*k24*k34^2+50448*k22*k23^2*k24*k34^2+111456*k23^3*k24*k34^2+2568*k22^2*k24^2*k34^2+50448*k22*k23*k24^2*k34^2+116256*k23^2*k24^2*k34^2+54848*k22*k24^3*k34^2+111456*k23*k24^3*k34^2+71424*k24^4*k34^2-7620*k22^3*k33*k34^2-41052*k22^2*k23*k33*k34^2-23520*k22*k23^2*k33*k34^2+62336*k23^3*k33*k34^2-10156*k22^2*k24*k33*k34^2-46512*k22*k23*k24*k33*k34^2+45424*k23^2*k24*k33*k34^2+2528*k22*k24^2*k33*k34^2+42784*k23*k24^2*k33*k34^2+41184*k24^3*k33*k34^2-12560*k22^2*k33^2*k34^2-33148*k22*k23*k33^2*k34^2+15840*k23^2*k33^2*k34^2-15220*k22*k24*k33^2*k34^2+1080*k23*k24*k33^2*k34^2+15840*k24^2*k33^2*k34^2-5504*k22*k33^3*k34^2+2940*k23*k33^3*k34^2+3860*k24*k33^3*k34^2+420*k33^4*k34^2+5236*k22^3*k34^3+16320*k22^2*k23*k34^3+38928*k22*k23^2*k34^3+53952*k23^3*k34^3+16320*k22^2*k24*k34^3+39760*k22*k23*k24*k34^3+93408*k23^2*k24*k34^3+38928*k22*k24^2*k34^3+93408*k23*k24^2*k34^3+53952*k24^3*k34^3+2004*k22^2*k33*k34^3+11072*k22*k23*k33*k34^3+49472*k23^2*k33*k34^3+7584*k22*k24*k33*k34^3+57520*k23*k24*k33*k34^3+44144*k24^2*k33*k34^3+852*k22*k33^2*k34^3+26688*k23*k33^2*k34^3+26784*k24*k33^2*k34^3+3640*k33^3*k34^3+5824*k22^2*k34^4+25296*k22*k23*k34^4+47040*k23^2*k34^4+25296*k22*k24*k34^4+77408*k23*k24*k34^4+47040*k24^2*k34^4+9360*k22*k33*k34^4+59856*k23*k33*k34^4+59728*k24*k33*k34^4+11872*k33^2*k34^4+8528*k22*k34^5+44544*k23*k34^5+44544*k24*k34^5+17248*k33*k34^5+9408*k34^6+16*k13^5*(2352*k14+2318*k22+7790*k23+2784*k24+3185*k33+2352*k34-2575*k44)-630*k22^5*k44-1680*k22^4*k23*k44-10696*k22^3*k23^2*k44-32100*k22^2*k23^3*k44-60160*k22*k23^4*k44-41200*k23^5*k44-5866*k22^4*k24*k44-12264*k22^3*k23*k24*k44-28820*k22^2*k23^2*k24*k44+13728*k22*k23^3*k24*k44+28944*k23^4*k24*k44-15400*k22^3*k24^2*k44-19656*k22^2*k23*k24^2*k44-11840*k22*k23^2*k24^2*k44+43440*k23^3*k24^2*k44+1148*k22^2*k24^3*k44+20384*k22*k23*k24^3*k44+56480*k23^2*k24^3*k44+52528*k22*k24^4*k44+48608*k23*k24^4*k44+50960*k24^5*k44+4431*k22^4*k33*k44+11884*k22^3*k23*k33*k44+15396*k22^2*k23^2*k33*k44-31864*k22*k23^3*k33*k44-57088*k23^4*k33*k44+11884*k22^3*k24*k33*k44-33800*k22^2*k23*k24*k33*k44-35816*k22*k23^2*k24*k33*k44+10624*k23^3*k24*k33*k44+15396*k22^2*k24^2*k33*k44-35816*k22*k23*k24^2*k33*k44+3152*k23^2*k24^2*k33*k44-31864*k22*k24^3*k33*k44+10624*k23*k24^3*k33*k44-57088*k24^4*k33*k44+5998*k22^3*k33^2*k44+26304*k22^2*k23*k33^2*k44+17460*k22*k23^2*k33^2*k44-26900*k23^3*k33^2*k44-6228*k22^2*k24*k33^2*k44-28404*k22*k23*k24*k33^2*k44-11804*k23^2*k24*k33^2*k44-5888*k22*k24^2*k33^2*k44-8116*k23*k24^2*k33^2*k44-828*k24^3*k33^2*k44+5538*k22^2*k33^3*k44+12116*k22*k23*k33^3*k44-5784*k23^2*k33^3*k44-5020*k22*k24*k33^3*k44-8088*k23*k24*k33^3*k44-240*k24^2*k33^3*k44+1535*k22*k33^4*k44-1820*k23*k33^4*k44-2068*k24*k33^4*k44-210*k33^5*k44-1568*k22^4*k34*k44-10812*k22^3*k23*k34*k44-14900*k22^2*k23^2*k34*k44+11552*k22*k23^3*k34*k44+28944*k23^4*k34*k44-12096*k22^3*k24*k34*k44-56204*k22^2*k23*k24*k34*k44-44528*k22*k23^2*k24*k34*k44+50896*k23^3*k24*k34*k44-20160*k22^2*k24^2*k34*k44-15136*k22*k23*k24^2*k34*k44+45776*k23^2*k24^2*k34*k44+20384*k22*k24^3*k34*k44+124976*k23*k24^3*k34*k44+50176*k24^4*k34*k44-5684*k22^3*k33*k34*k44-31380*k22^2*k23*k33*k34*k44-32952*k22*k23^2*k33*k34*k44+15664*k23^3*k33*k34*k44-31380*k22^2*k24*k33*k34*k44-113032*k22*k23*k24*k33*k34*k44-33920*k23^2*k24*k33*k34*k44-32952*k22*k24^2*k33*k34*k44-33920*k23*k24^2*k33*k34*k44+15664*k24^3*k33*k34*k44-7892*k22^2*k33^2*k34*k44-31488*k22*k23*k33^2*k34*k44-12004*k23^2*k33^2*k34*k44-28804*k22*k24*k33^2*k34*k44-49156*k23*k24*k33^2*k34*k44-9116*k24^2*k33^2*k34*k44-6452*k22*k33^3*k34*k44-15320*k23*k33^3*k34*k44-15192*k24*k33^3*k34*k44-1960*k33^4*k34*k44-7620*k22^3*k34^2*k44-10156*k22^2*k23*k34^2*k44+2528*k22*k23^2*k34^2*k44+41184*k23^3*k34^2*k44-41052*k22^2*k24*k34^2*k44-46512*k22*k23*k24*k34^2*k44+42784*k23^2*k24*k34^2*k44-23520*k22*k24^2*k34^2*k44+45424*k23*k24^2*k34^2*k44+62336*k24^3*k34^2*k44-7248*k22^2*k33*k34^2*k44-34088*k22*k23*k33*k34^2*k44+6768*k23^2*k33*k34^2*k44-34088*k22*k24*k33*k34^2*k44-39600*k23*k24*k33*k34^2*k44+6768*k24^2*k33*k34^2*k44-12240*k22*k33^2*k34^2*k44-25340*k23*k33^2*k34^2*k44-25020*k24*k33^2*k34^2*k44-5264*k33^3*k34^2*k44+2004*k22^2*k34^3*k44+7584*k22*k23*k34^3*k44+44144*k23^2*k34^3*k44+11072*k22*k24*k34^3*k44+57520*k23*k24*k34^3*k44+49472*k24^2*k34^3*k44-2776*k22*k33*k34^3*k44+22976*k23*k33*k34^3*k44+22976*k24*k33*k34^3*k44-56*k33^2*k34^3*k44+9360*k22*k34^4*k44+59728*k23*k34^4*k44+59856*k24*k34^4*k44+17248*k33*k34^4*k44+17248*k34^5*k44-2240*k22^4*k44^2-4368*k22^3*k23*k44^2-11844*k22^2*k23^2*k44^2-1788*k22*k23^3*k44^2+1504*k23^4*k44^2-16436*k22^3*k24*k44^2-23016*k22^2*k23*k24*k44^2-34284*k22*k23^2*k24*k44^2+15264*k23^3*k24*k44^2-32508*k22^2*k24^2*k44^2-20664*k22*k23*k24^2*k44^2+4824*k23^2*k24^2*k44^2-420*k22*k24^3*k44^2+19488*k23*k24^3*k44^2+33768*k24^4*k44^2+5998*k22^3*k33*k44^2-6228*k22^2*k23*k33*k44^2-5888*k22*k23^2*k33*k44^2-828*k23^3*k33*k44^2+26304*k22^2*k24*k33*k44^2-28404*k22*k23*k24*k33*k44^2-8116*k23^2*k24*k33*k44^2+17460*k22*k24^2*k33*k44^2-11804*k23*k24^2*k33*k44^2-26900*k24^3*k33*k44^2-972*k22^2*k33^2*k44^2-5268*k22*k23*k33^2*k44^2-4468*k23^2*k33^2*k44^2-5268*k22*k24*k33^2*k44^2-14344*k23*k24*k33^2*k44^2-4468*k24^2*k33^2*k44^2-1474*k22*k33^3*k44^2-5228*k23*k33^3*k44^2-5308*k24*k33^3*k44^2-728*k33^4*k44^2-4256*k22^3*k34*k44^2-17660*k22^2*k23*k34*k44^2-11796*k22*k23^2*k34*k44^2+14448*k23^3*k34*k44^2-23016*k22^2*k24*k34*k44^2-51604*k22*k23*k24*k34*k44^2+7304*k23^2*k24*k34*k44^2-20160*k22*k24^2*k34*k44^2+27048*k23*k24^2*k34*k44^2+21616*k24^3*k34*k44^2-7892*k22^2*k33*k34*k44^2-28804*k22*k23*k33*k34*k44^2-9116*k23^2*k33*k34*k44^2-31488*k22*k24*k33*k34*k44^2-49156*k23*k24*k33*k34*k44^2-12004*k24^2*k33*k34*k44^2-9112*k22*k33^2*k34*k44^2-28320*k23*k33^2*k34*k44^2-28320*k24*k33^2*k34*k44^2-5432*k33^3*k34*k44^2-12560*k22^2*k34^2*k44^2-15220*k22*k23*k34^2*k44^2+15840*k23^2*k34^2*k44^2-33148*k22*k24*k34^2*k44^2+1080*k23*k24*k34^2*k44^2+15840*k24^2*k34^2*k44^2-12240*k22*k33*k34^2*k44^2-25020*k23*k33*k34^2*k44^2-25340*k24*k33*k34^2*k44^2-10920*k33^2*k34^2*k44^2+852*k22*k34^3*k44^2+26784*k23*k34^3*k44^2+26688*k24*k34^3*k44^2-56*k33*k34^3*k44^2+11872*k34^4*k44^2-3164*k22^3*k44^3-4144*k22^2*k23*k44^3-6160*k22*k23^2*k44^3+4596*k23^3*k44^3-16240*k22^2*k24*k44^3-11928*k22*k23*k24*k44^3-3292*k23^2*k24*k44^3-15960*k22*k24^2*k44^3+1736*k23*k24^2*k44^3+9380*k24^3*k44^3+5538*k22^2*k33*k44^3-5020*k22*k23*k33*k44^3-240*k23^2*k33*k44^3+12116*k22*k24*k33*k44^3-8088*k23*k24*k33*k44^3-5784*k24^2*k33*k44^3-1474*k22*k33^2*k44^3-5308*k23*k33^2*k44^3-5228*k24*k33^2*k44^3-1036*k33^3*k44^3-4256*k22^2*k34*k44^3-8620*k22*k23*k34*k44^3+5100*k23^2*k34*k44^3-12096*k22*k24*k34*k44^3+412*k23*k24*k34*k44^3+2688*k24^2*k34*k44^3-6452*k22*k33*k34*k44^3-15192*k23*k33*k34*k44^3-15320*k24*k33*k34*k44^3-5432*k33^2*k34*k44^3-5504*k22*k34^2*k44^3+3860*k23*k34^2*k44^3+2940*k24*k34^2*k44^3-5264*k33*k34^2*k44^3+3640*k34^3*k44^3-2128*k22^2*k44^4-1456*k22*k23*k44^4-234*k23^2*k44^4-5740*k22*k24*k44^4-280*k23*k24*k44^4+714*k24^2*k44^4+1535*k22*k33*k44^4-2068*k23*k33*k44^4-1820*k24*k33*k44^4-728*k33^2*k44^4-1568*k22*k34*k44^4+420*k23*k34*k44^4-140*k24*k34*k44^4-1960*k33*k34*k44^4+420*k34^2*k44^4-574*k22*k44^5-70*k24*k44^5-210*k33*k44^5+16*k14^5*(2318*k22+2784*k23+7790*k24-2575*k33+2352*k34+3185*k44)+8*k13^4*(9168*k14^2+3731*k22^2+24928*k23^2+9676*k23*k24+2896*k24^2+20448*k23*k33+7466*k24*k33+4221*k33^2+18028*k23*k34+22736*k24*k34+6272*k33*k34+8928*k34^2+2*k22*(7094*k23+1581*k24+2111*k33+1809*k34-2335*k44)-17592*k23*k44+3932*k24*k44-7136*k33*k44+3618*k34*k44+188*k44^2+2*k14*(1809*k22+9014*k23+10128*k24+3038*k33+9014*k34+1809*k44))+8*k14^4*(3731*k22^2+2896*k23^2+24928*k24^2-17592*k24*k33+188*k33^2+18028*k24*k34+3618*k33*k34+8928*k34^2+20448*k24*k44-7136*k33*k44+6272*k34*k44+4221*k44^2+2*k22*(1581*k23+7094*k24-2335*k33+1809*k34+2111*k44)+k23*(9676*k24+3932*k33+22736*k34+7466*k44))+4*k14^3*(4102*k22^3+4832*k23^3+58464*k24^3-63764*k24^2*k33+2480*k24*k33^2+1149*k33^3+27768*k24^2*k34+16992*k24*k33*k34+3612*k33^2*k34+52584*k24*k34^2+10296*k33*k34^2+13488*k34^3+4*k23^2*(1686*k24+1016*k33+2400*k34-35*k44)+44732*k24^2*k44-30456*k24*k33*k44-207*k33^2*k44+32628*k24*k34*k44+3916*k33*k34*k44+15584*k34^2*k44+16536*k24*k44^2-6725*k33*k44^2+5404*k34*k44^2+2345*k44^3+6*k22^2*(680*k23+2394*k24-1150*k33+602*k34+77*k44)+4*k23*(5838*k24^2+1482*k24*k33+1939*k33^2+15644*k24*k34+5604*k33*k34+11528*k34^2+3595*k24*k44+1118*k33*k44+10790*k34*k44+1674*k44^2)+2*k22*(994*k23^2+20440*k24^2-11962*k24*k33-234*k33^2+6362*k24*k34+1320*k33*k34+3328*k34^2+2724*k24*k44+308*k33*k44+1444*k34*k44-679*k44^2+2*k23*(2485*k24+223*k33+5604*k34+474*k44)))+4*k13^3*(15024*k14^3+4102*k22^3+58464*k23^3+23352*k23^2*k24+6744*k23*k24^2+4832*k24^3+44732*k23^2*k33+14380*k23*k24*k33-140*k24^2*k33+16536*k23*k33^2+6696*k24*k33^2+2345*k33^3+27768*k23^2*k34+62576*k23*k24*k34+9600*k24^2*k34+32628*k23*k33*k34+43160*k24*k33*k34+5404*k33^2*k34+52584*k23*k34^2+46112*k24*k34^2+15584*k33*k34^2+13488*k34^3+6*k22^2*(2394*k23+680*k24+77*k33+602*k34-1150*k44)-63764*k23^2*k44+5928*k23*k24*k44+4064*k24^2*k44-30456*k23*k33*k44+4472*k24*k33*k44-6725*k33^2*k44+16992*k23*k34*k44+22416*k24*k34*k44+3916*k33*k34*k44+10296*k34^2*k44+2480*k23*k44^2+7756*k24*k44^2-207*k33*k44^2+3612*k34*k44^2+1149*k44^3+4*k14^2*(2309*k22+13146*k23+10386*k24+3530*k33+6942*k34+2715*k44)+2*k22*(20440*k23^2+994*k24^2-679*k33^2+1444*k33*k34+3328*k34^2+2*k23*(2485*k24+1362*k33+3181*k34-5981*k44)+308*k33*k44+1320*k34*k44-234*k44^2+2*k24*(474*k33+5604*k34+223*k44))+4*k14*(954*k22^2+6966*k23^2+3438*k24^2+7864*k24*k33+1218*k33^2+15644*k24*k34+7811*k33*k34+6966*k34^2+5057*k24*k44+664*k33*k44+3181*k34*k44+954*k44^2+k22*(3181*k23+5057*k24+664*k33+4248*k34+334*k44)+k23*(15644*k24+7811*k33+25264*k34+4248*k44)))+2*k14^2*(840*k22^4+11584*k23^4+99712*k24^4-127528*k24^3*k33+5560*k24^2*k33^2+4428*k24*k33^3-117*k33^4+55536*k24^3*k34+25168*k24^2*k33*k34+9912*k24*k33^2*k34+2550*k33^3*k34+69408*k24^2*k34^2+42504*k24*k33*k34^2+7920*k33^2*k34^2+83088*k24*k34^3+22072*k33*k34^3+23520*k34^4+89464*k24^3*k44-72736*k24^2*k33*k44-2524*k24*k33^2*k44-120*k33^3*k44+27200*k24^2*k34*k44-10672*k24*k33*k34*k44-4558*k33^2*k34*k44+52776*k24*k34^2*k44+3384*k33*k34^2*k44+24736*k34^3*k44+19348*k24^2*k44^2-13184*k24*k33*k44^2-2234*k33^2*k44^2+14356*k24*k34*k44^2-6002*k33*k34*k44^2+7920*k34^2*k44^2+2492*k24*k44^3-2892*k33*k44^3+1344*k34*k44^3+357*k44^4-6*k22^3*(369*k23-896*k24+1381*k33-425*k34+737*k44)+8*k23^3*(3438*k24-35*k33+2400*k34+1016*k44)+4*k23^2*(11272*k24^2-1403*k33^2+2494*k33*k34+6264*k34^2+k24*(3712*k33+5672*k34-6030*k44)+568*k33*k44+2494*k34*k44-1403*k44^2)-2*k22^2*(1708*k23^2-11640*k24^2+3058*k33^2+432*k33*k34-1310*k34^2-7279*k33*k44+2949*k34*k44+6847*k44^2+k23*(-2714*k24+8986*k33-11760*k34+2539*k44)+2*k24*(3465*k33-913*k34+8687*k44))+2*k23*(27864*k24^3+1084*k33^3+46112*k34^3+33192*k34^2*k44+11876*k34*k44^2+965*k44^3+12*k33^2*(980*k34+71*k44)+4*k24^2*(2595*k33+18134*k34+2839*k44)+2*k33*(15302*k34^2+56*k34*k44-1273*k44^2)+2*k24*(2286*k33^2+694*k33*k34+10968*k34^2-2760*k33*k44+9178*k34*k44+135*k44^2))+2*k22*(2272*k23^3+44044*k24^3-1274*k33^3-432*k33^2*k34+2428*k33*k34^2+5352*k34^3+4*k23^2*(218*k24-3070*k33+1247*k34-2902*k44)-206*k33^2*k44-4108*k33*k34*k44-7696*k34^2*k44+8649*k33*k44^2-3725*k34*k44^2-3780*k44^3-4*k24^2*(8330*k33-2861*k34+1297*k44)+2*k24*(276*k33^2-832*k33*k34+182*k34^2+8966*k33*k44-5566*k34*k44-10137*k44^2)+k23*(12612*k24^2-8290*k33^2-4200*k33*k34+6536*k34^2-4348*k33*k44-5068*k34*k44-3805*k44^2-4*k24*(736*k33-5469*k34+2907*k44))))+2*k13^2*(36672*k14^4+840*k22^4+99712*k23^4+55728*k23^3*k24+45088*k23^2*k24^2+27504*k23*k24^3+11584*k24^4+89464*k23^3*k33+22712*k23^2*k24*k33-24120*k23*k24^2*k33+8128*k24^3*k33+19348*k23^2*k33^2+540*k23*k24*k33^2-5612*k24^2*k33^2+2492*k23*k33^3+1930*k24*k33^3+357*k33^4+55536*k23^3*k34+145072*k23^2*k24*k34+22688*k23*k24^2*k34+19200*k24^3*k34+27200*k23^2*k33*k34+36712*k23*k24*k33*k34+9976*k24^2*k33*k34+14356*k23*k33^2*k34+23752*k24*k33^2*k34+1344*k33^3*k34+69408*k23^2*k34^2+43872*k23*k24*k34^2+25056*k24^2*k34^2+52776*k23*k33*k34^2+66384*k24*k33*k34^2+7920*k33^2*k34^2+83088*k23*k34^3+92224*k24*k34^3+24736*k33*k34^3+23520*k34^4+6*k22^3*(896*k23-369*k24-737*k33+425*k34-1381*k44)-127528*k23^3*k44+20760*k23^2*k24*k44+14848*k23*k24^2*k44-280*k24^3*k44-72736*k23^2*k33*k44-11040*k23*k24*k33*k44+2272*k24^2*k33*k44-13184*k23*k33^2*k44-5092*k24*k33^2*k44-2892*k33^3*k44+25168*k23^2*k34*k44+2776*k23*k24*k34*k44+9976*k24^2*k34*k44-10672*k23*k33*k34*k44+224*k24*k33*k34*k44-6002*k33^2*k34*k44+42504*k23*k34^2*k44+61208*k24*k34^2*k44+3384*k33*k34^2*k44+22072*k34^3*k44+5560*k23^2*k44^2+9144*k23*k24*k44^2-5612*k24^2*k44^2-2524*k23*k33*k44^2+1704*k24*k33*k44^2-2234*k33^2*k44^2+9912*k23*k34*k44^2+23520*k24*k34*k44^2-4558*k33*k34*k44^2+7920*k34^2*k44^2+4428*k23*k44^3+2168*k24*k44^3-120*k33*k44^3+2550*k34*k44^3-117*k44^4+8*k14^3*(2309*k22+10386*k23+13146*k24+2715*k33+6942*k34+3530*k44)+2*k22^2*(11640*k23^2-1708*k24^2-6847*k33^2-2949*k33*k34+1310*k34^2+k24*(-2539*k33+11760*k34-8986*k44)+2*k23*(1357*k24-8687*k33+913*k34-3465*k44)+7279*k33*k44-432*k34*k44-3058*k44^2)+4*k14^2*(732*k22^2+11272*k23^2+11272*k24^2+10626*k24*k33+603*k33^2+36268*k24*k34+5722*k33*k34+14532*k34^2+2*k22*(91*k23+91*k24-1260*k33+3146*k34-1260*k44)+9604*k24*k44+394*k33*k44+5722*k34*k44+603*k44^2+2*k23*(5484*k24+4802*k33+18134*k34+5313*k44))+2*k22*(44044*k23^3+2272*k24^3-3780*k33^3-3725*k33^2*k34-7696*k33*k34^2+5352*k34^3+4*k23^2*(3153*k24-1297*k33+2861*k34-8330*k44)+8649*k33^2*k44-4108*k33*k34*k44+2428*k34^2*k44-206*k33*k44^2-432*k34*k44^2-1274*k44^3-4*k24^2*(2902*k33-1247*k34+3070*k44)-k24*(3805*k33^2+5068*k33*k34-6536*k34^2+4348*k33*k44+4200*k34*k44+8290*k44^2)+2*k23*(436*k24^2-10137*k33^2-5566*k33*k34+182*k34^2+8966*k33*k44-832*k34*k44+276*k44^2-2*k24*(2907*k33-5469*k34+736*k44)))-2*k14*(823*k22^3-23352*k23^3-6744*k24^3-7424*k24^2*k33-3216*k24*k33^2-434*k33^3-11344*k24^2*k34-17592*k24*k33*k34-6762*k33^2*k34-74496*k24*k34^2-11356*k33*k34^2-23352*k34^3+12060*k24^2*k44+5952*k24*k33*k44+2951*k33^2*k44-21876*k24*k34*k44+8480*k33*k34*k44-10696*k34^2*k44-2*k24*k44^2+2029*k33*k44^2-1826*k34*k44^2+823*k44^3-4*k23^2*(18624*k24+2839*k33+18134*k34+2595*k44)+k22^2*(-1826*k23-2*k24+2029*k33-4956*k34+6838*k44)-2*k23*(5672*k24^2+3381*k33^2+21408*k33*k34+36268*k34^2-3372*k33*k44+6660*k34*k44+2478*k44^2+k24*(8796*k33+8032*k34+694*k44))+k22*(-10696*k23^2+12060*k24^2+2951*k33^2+6744*k33*k34-10380*k34^2-4*k23*(5469*k24-2120*k33+3330*k34-416*k44)+4400*k33*k44+1664*k34*k44+6838*k44^2+4*k24*(1488*k33-347*k34+7193*k44))))-2*k14*(35*k22^5-22272*k23^5-62320*k24^5+70368*k24^4*k33-4960*k24^3*k33^2-4428*k24^2*k33^3+660*k24*k33^4-72112*k24^4*k34-33984*k24^3*k33*k34-9912*k24^2*k33^2*k34+3520*k24*k33^3*k34-210*k33^4*k34-105168*k24^3*k34^2-42504*k24^2*k33*k34^2-6432*k24*k33^2*k34^2-1930*k33^3*k34^2-83088*k24^2*k34^3-62912*k24*k33*k34^3-13392*k33^2*k34^3-81024*k24*k34^4-29864*k33*k34^4-22272*k34^5-81792*k24^4*k44+60912*k24^3*k33*k44+2524*k24^2*k33^2*k44+7044*k24*k33^3*k44+1034*k33^4*k44-65256*k24^3*k34*k44+10672*k24^2*k33*k34*k44+38992*k24*k33^2*k34*k44+7596*k33^3*k34*k44-52776*k24^2*k34^2*k44+21368*k24*k33*k34^2*k44+12510*k33^2*k34^2*k44-74040*k24*k34^3*k44-11488*k33*k34^3*k44-29928*k34^4*k44-33072*k24^3*k44^2+13184*k24^2*k33*k44^2+11072*k24*k33^2*k44^2+2654*k33^3*k44^2-14356*k24^2*k34*k44^2+36400*k24*k33*k34*k44^2+14160*k33^2*k34*k44^2-13276*k24*k34^2*k44^2+12670*k33*k34^2*k44^2-13344*k34^3*k44^2-2492*k24^2*k44^3+3562*k24*k33*k44^3+2614*k33^2*k44^3-1218*k24*k34*k44^3+7660*k33*k34*k44^3-1470*k34^2*k44^3+511*k24*k44^4+910*k33*k44^4+70*k34*k44^4+35*k44^5+7*k22^4*(10*k23+73*k24+130*k33-30*k34+401*k44)-8*k23^4*(10128*k24+3733*k33+11368*k34+1966*k44)-8*k23^3*(10386*k24^2+1674*k33^2+11528*k34^2+5604*k34*k44+1939*k44^2+26*k33*(415*k34+43*k44)+k24*(7864*k33+15644*k34+5057*k44))+k22^3*(-1470*k23^2-2492*k24^2+2614*k33^2+5980*k33*k34-2168*k34^2-6852*k33*k44+4310*k34*k44+7558*k44^2+k23*(-1218*k24+7660*k33-3460*k34+5406*k44)+k24*(3562*k33-206*k34+21872*k44))-2*k22^2*(6672*k23^3+16536*k24^3-1327*k33^3-5472*k33^2*k34+852*k33*k34^2+7756*k34^3+k23^2*(6638*k24-6335*k33+11876*k34-7380*k44)-1301*k33^2*k44-5419*k33*k34*k44-6648*k34^2*k44+7814*k33*k44^2-4415*k34*k44^2-3779*k44^3-2*k24^2*(3296*k33-3381*k34+9420*k44)+k23*(7178*k24^2-7080*k33^2-15106*k33*k34+11760*k34^2+k24*(-18200*k33+252*k34-14051*k44)-7530*k33*k44-11460*k34*k44-4415*k44^2)-k24*(5536*k33^2+10960*k33*k34-2*k34^2-18996*k33*k44+12901*k34*k44+20379*k44^2))-2*k23^2*(52584*k24^3+965*k33^3+2*k33^2*(5938*k34-1273*k44)+4*k24^2*(5313*k33+18134*k34+4802*k44)+2*k24*(1608*k33^2+8796*k33*k34+37248*k34^2-2976*k33*k44+10938*k34*k44+k44^2)+4*k33*(8298*k34^2+28*k34*k44+213*k44^2)+4*(11528*k34^3+7651*k34^2*k44+2940*k34*k44^2+271*k44^3))-2*k23*(36056*k24^4+105*k33^4+45472*k34^4+10*k33^3*(173*k34-299*k44)+43160*k34^3*k44+11876*k34^2*k44^2+1730*k34*k44^3+105*k44^4+4*k24^3*(4248*k33+25264*k34+7811*k44)+2*k33^2*(5938*k34^2-7553*k34*k44-2736*k44^2)+2*k24^2*(2478*k33^2+6660*k33*k34+36268*k34^2-3372*k33*k44+21408*k34*k44+3381*k44^2)+2*k33*(21580*k34^3+200*k34^2*k44-7553*k34*k44^2-1495*k44^3)+k24*(-1760*k33^3+62576*k34^3+18356*k34^2*k44+252*k34*k44^2+103*k44^3-2*k33^2*(3848*k34+5923*k44)+8*k33*(2199*k34^2-5083*k34*k44-1370*k44^2)))+k22*(-29928*k23^4-81792*k24^4+1034*k33^4+5980*k33^3*k34+5092*k33^2*k34^2-8944*k33*k34^3-15728*k34^4+8*k24^3*(7614*k33-7811*k34-3736*k44)+3208*k33^3*k44+14450*k33^2*k34*k44+15264*k33*k34^2*k44-7960*k34^3*k44+2602*k33^2*k44^2+15060*k33*k34*k44^2+14760*k34^2*k44^2-6852*k33*k44^3+5406*k34*k44^3+2807*k44^4-8*k23^3*(9255*k24+1436*k33+10790*k34+995*k44)+4*k24^2*(631*k33^2+3372*k33*k34-9604*k34^2-4976*k33*k44+1892*k34*k44+9420*k44^2)-2*k23^2*(26388*k24^2-6255*k33^2+400*k33*k34+30604*k34^2-7632*k33*k44-5068*k34*k44-6648*k44^2-4*k24*(2671*k33-4589*k34+5517*k44))+2*k24*(3522*k33^3-20228*k34^3+22068*k34^2*k44+14051*k34*k44^2+10936*k44^3+2*k33^2*(5923*k34+1559*k44)+12*k33*(496*k34^2+2037*k34*k44-1583*k44^2))+2*k23*(-32628*k24^3+3798*k33^3-22416*k34^3+5068*k34^2*k44+11460*k34*k44^2+2155*k44^3+8*k24^2*(667*k33-5352*k34+473*k44)+k33^2*(15106*k34+7225*k44)+k33*(-112*k34^2+24724*k34*k44+5419*k44^2)+k24*(19496*k33^2+40664*k33*k34-21876*k34^2+24444*k33*k44+37792*k34*k44+12901*k44^2))))+2*k13*(18816*k14^5-35*k22^5+62320*k23^5+72112*k23^4*k24+105168*k23^3*k24^2+83088*k23^2*k24^3+81024*k23*k24^4+22272*k24^5+81792*k23^4*k33+62488*k23^3*k24*k33+38416*k23^2*k24^2*k33+40456*k23*k24^3*k33+15728*k24^4*k33+33072*k23^3*k33^2+13524*k23^2*k24*k33^2+4*k23*k24^2*k33^2+15512*k24^3*k33^2+2492*k23^2*k33^3+206*k23*k24*k33^3+2168*k24^2*k33^3-511*k23*k33^4+210*k24*k33^4-35*k33^5+72112*k23^4*k34+202112*k23^3*k24*k34+145072*k23^2*k24^2*k34+125152*k23*k24^3*k34+90944*k24^4*k34+65256*k23^3*k33*k34+85632*k23^2*k24*k33*k34+43752*k23*k24^2*k33*k34+44832*k24^3*k33*k34+14356*k23^2*k33^2*k34+504*k23*k24*k33^2*k34+23520*k24^2*k33^2*k34+1218*k23*k33^3*k34+3460*k24*k33^3*k34-70*k33^4*k34+105168*k23^3*k34^2+145072*k23^2*k24*k34^2+148992*k23*k24^2*k34^2+92224*k24^3*k34^2+52776*k23^2*k33*k34^2+36712*k23*k24*k33*k34^2+61208*k24^2*k33*k34^2+13276*k23*k33^2*k34^2+23752*k24*k33^2*k34^2+1470*k33^3*k34^2+83088*k23^2*k34^3+125152*k23*k24*k34^3+92224*k24^2*k34^3+74040*k23*k33*k34^3+86320*k24*k33*k34^3+13344*k33^2*k34^3+81024*k23*k34^4+90944*k24*k34^4+29928*k33*k34^4+22272*k34^5-70368*k23^4*k44+33984*k23^3*k24*k44+42504*k23^2*k24^2*k44+62912*k23*k24^3*k44+29864*k24^4*k44-60912*k23^3*k33*k44-13488*k23^2*k24*k33*k44-11904*k23*k24^2*k33*k44+8944*k24^3*k33*k44-13184*k23^2*k33^2*k44-21920*k23*k24*k33^2*k44+1704*k24^2*k33^2*k44-3562*k23*k33^3*k44-5980*k24*k33^3*k44-910*k33^4*k44+33984*k23^3*k34*k44+26640*k23^2*k24*k34*k44+35184*k23*k24^2*k34*k44+86320*k24^3*k34*k44-10672*k23^2*k33*k34*k44-81328*k23*k24*k33*k34*k44+224*k24^2*k33*k34*k44-36400*k23*k33^2*k34*k44-30212*k24*k33^2*k34*k44-7660*k33^3*k34*k44+42504*k23^2*k34^2*k44+35184*k23*k24*k34^2*k44+66384*k24^2*k34^2*k44-21368*k23*k33*k34^2*k44+800*k24*k33*k34^2*k44-12670*k33^2*k34^2*k44+62912*k23*k34^3*k44+86320*k24*k34^3*k44+11488*k33*k34^3*k44+29864*k34^4*k44+4960*k23^3*k44^2+9912*k23^2*k24*k44^2+6432*k23*k24^2*k44^2+13392*k24^3*k44^2-2524*k23^2*k33*k44^2-23692*k23*k24*k33*k44^2-5092*k24^2*k33*k44^2-11072*k23*k33^2*k44^2-10944*k24*k33^2*k44^2-2614*k33^3*k44^2+9912*k23^2*k34*k44^2-15392*k23*k24*k34*k44^2+23752*k24^2*k34*k44^2-38992*k23*k33*k34*k44^2-30212*k24*k33*k34*k44^2-14160*k33^2*k34*k44^2+6432*k23*k34^2*k44^2+23752*k24*k34^2*k44^2-12510*k33*k34^2*k44^2+13392*k34^3*k44^2+4428*k23^2*k44^3-3520*k23*k24*k44^3+1930*k24^2*k44^3-7044*k23*k33*k44^3-5980*k24*k33*k44^3-2654*k33^2*k44^3-3520*k23*k34*k44^3+3460*k24*k34*k44^3-7596*k33*k34*k44^3+1930*k34^2*k44^3-660*k23*k44^4+210*k24*k44^4-1034*k33*k44^4+210*k34*k44^4-7*k22^4*(73*k23+10*k24+401*k33-30*k34+130*k44)+8*k14^4*(1809*k22+10128*k23+9014*k24+1809*k33+9014*k34+3038*k44)+2*k22^3*(1246*k23^2+735*k24^2-3779*k33^2-2155*k33*k34+1084*k34^2+k24*(-2703*k33+1730*k34-3830*k44)+k23*(609*k24-10936*k33+103*k34-1781*k44)+3426*k33*k44-2990*k34*k44-1307*k44^2)+8*k14^3*(954*k22^2+3438*k23^2+6966*k24^2+4248*k24*k33+954*k33^2+25264*k24*k34+3181*k33*k34+6966*k34^2+7811*k24*k44+664*k33*k44+7811*k34*k44+1218*k44^2+k22*(5057*k23+3181*k24+334*k33+4248*k34+664*k44)+k23*(15644*k24+5057*k33+15644*k34+7864*k44))+2*k22^2*(16536*k23^3+6672*k24^3-3779*k33^3-4415*k33^2*k34-6648*k33*k34^2+7756*k34^3+k24^2*(-7380*k33+11876*k34-6335*k44)+2*k23^2*(3589*k24-9420*k33+3381*k34-3296*k44)+7814*k33^2*k44-5419*k33*k34*k44+852*k34^2*k44-1301*k33*k44^2-5472*k34*k44^2-1327*k44^3+k23*(6638*k24^2-14051*k24*k33-20379*k33^2-12901*k33*k34+2*k34^2+28*k24*(9*k34-650*k44)+18996*k33*k44-10960*k34*k44-5536*k44^2)-k24*(4415*k33^2-11760*k34^2+15106*k34*k44+7080*k44^2+30*k33*(382*k34+251*k44)))-2*k14^2*(823*k22^3-6744*k23^3-23352*k24^3-10380*k24^2*k33-4956*k24*k33^2+823*k33^3-72536*k24^2*k34-13320*k24*k33*k34-1826*k33^2*k34-72536*k24*k34^2-10696*k33*k34^2-23352*k34^3-11356*k24^2*k44+6744*k24*k33*k44+2029*k33^2*k44-42816*k24*k34*k44+8480*k33*k34*k44-11356*k34^2*k44-6762*k24*k44^2+2951*k33*k44^2-6762*k34*k44^2-434*k44^3-4*k23^2*(2836*k24-3015*k33+2836*k34+1856*k44)+k22^2*(-2*k23-1826*k24+6838*k33-4956*k34+2029*k44)+k22*(12060*k23^2-10696*k24^2+6838*k33^2+1664*k33*k34-10380*k34^2-4*k23*(5469*k24-7193*k33+347*k34-1488*k44)+4400*k33*k44+6744*k34*k44+2951*k44^2+8*k24*(208*k33-1665*k34+1060*k44))-2*k23*(37248*k24^2+k33^2+10938*k33*k34+37248*k34^2-2976*k33*k44+8796*k34*k44+1608*k44^2+k24*(694*k33+8032*k34+8796*k44)))+k22*(81792*k23^4+29928*k24^4-2807*k33^4-5406*k33^3*k34-14760*k33^2*k34^2+7960*k33*k34^3+15728*k34^4+8*k23^3*(8157*k24+3736*k33+7811*k34-7614*k44)+6852*k33^3*k44-15060*k33^2*k34*k44-15264*k33*k34^2*k44+8944*k34^3*k44-2602*k33^2*k44^2-14450*k33*k34*k44^2-5092*k34^2*k44^2-3208*k33*k44^3-5980*k34*k44^3-1034*k44^4+8*k24^3*(995*k33+10790*k34+1436*k44)-2*k24^2*(6648*k33^2+5068*k33*k34-30604*k34^2+7632*k33*k44-400*k34*k44+6255*k44^2)+4*k23^2*(13194*k24^2-9420*k33^2-1892*k33*k34+9604*k34^2+4976*k33*k44-3372*k34*k44-631*k44^2-4*k24*(473*k33-5352*k34+667*k44))-2*k24*(2155*k33^3-22416*k34^3-112*k34^2*k44+15106*k34*k44^2+3798*k44^3+k33^2*(11460*k34+5419*k44)+k33*(5068*k34^2+24724*k34*k44+7225*k44^2))+2*k23*(37020*k24^3-10936*k33^3+20228*k34^3-5952*k34^2*k44-11846*k34*k44^2-3522*k44^3-4*k24^2*(5517*k33-4589*k34+2671*k44)+k33^2*(-14051*k34+18996*k44)-2*k33*(11034*k34^2+12222*k34*k44+1559*k44^2)-k24*(12901*k33^2-21876*k34^2+40664*k34*k44+19496*k44^2+4*k33*(9448*k34+6111*k44))))-2*k14*(70*k22^4-19352*k23^4-19352*k24^4-5928*k24^3*k33-4572*k24^2*k33^2+1760*k24*k33^3+70*k33^4-62576*k24^3*k34-1388*k24^2*k33*k34+7696*k24*k33^2*k34-103*k33^3*k34-21936*k24^2*k34^2-17592*k24*k33*k34^2-270*k33^2*k34^2-62576*k24*k34^3-14380*k33*k34^3-19352*k34^4-14380*k24^3*k44+5520*k24^2*k33*k44+11846*k24*k33^2*k44+2022*k33^3*k44-18356*k24^2*k34*k44+40664*k24*k33*k34*k44+12289*k33^2*k34*k44-18356*k24*k34^2*k44+9900*k33*k34^2*k44-14380*k34^3*k44-270*k24^2*k44^2+10960*k24*k33*k44^2+3586*k33^2*k44^2-252*k24*k34*k44^2+12289*k33*k34*k44^2-270*k34^2*k44^2-103*k24*k44^3+2022*k33*k44^3-103*k34*k44^3+70*k44^4-4*k23^3*(15644*k24+3595*k33+15644*k34+1482*k44)+k22^3*(-103*k23-103*k24+2022*k33+1760*k34+2022*k44)-2*k23^2*(10968*k24^2+135*k33^2+9178*k33*k34+10968*k34^2-2760*k33*k44+694*k34*k44+2286*k44^2+k24*(8796*k33+8032*k34+694*k44))+k22^2*(-270*k23^2-270*k24^2+10960*k24*k33+3586*k33^2+7696*k24*k34+11846*k33*k34-4572*k34^2+12289*k24*k44+3808*k33*k44+11846*k34*k44+3586*k44^2+k23*(-252*k24+12289*k33+7696*k34+10960*k44))+k23*(-62576*k24^3-103*k33^3-4*k33^2*(63*k34-2740*k44)-4*k24^2*(347*k33+4016*k34+4398*k44)+k33*(-18356*k34^2+40664*k34*k44+11846*k44^2)-8*(7822*k34^3+2199*k34^2*k44-962*k34*k44^2-220*k44^3)+8*k24*(962*k33^2-2008*k34^2+4275*k34*k44+962*k44^2+5*k33*(855*k34+676*k44)))+k22*(-14380*k23^3-14380*k24^3-4*k23^2*(4589*k24-2475*k33+4398*k34-1380*k44)+12*k24^2*(460*k33-1466*k34+825*k44)+k24*(11846*k33^2-1388*k34^2+40664*k34*k44+12289*k44^2+8*k33*(3380*k34+1889*k44))+k23*(-18356*k24^2+12289*k33^2+40664*k33*k34-1388*k34^2+15112*k33*k44+27040*k34*k44+11846*k44^2+8*k24*(5083*k33+4275*k34+5083*k44))+2*(1011*k33^3-2964*k34^3+2760*k34^2*k44+5480*k34*k44^2+1011*k44^3+8*k33^2*(685*k34+238*k44)+4*k33*(690*k34^2+1889*k34*k44+476*k44^2))))))))/(84*eps*M^15);

FD5e=0;

